Anomalous effects of velocity rescaling algorithms: the flying ice cube effect revisited

The flying ice cube effect is a molecular dynamics simulation artifact in which the use of velocity rescaling thermostats sometimes causes the violation of the equipartition theorem, affecting both structural and dynamic properties. The reason for this artifact and the conditions under which it occurs have not been fully understood. Since the flying ice cube effect was first demonstrated, a new velocity rescaling algorithm (the CSVR thermostat) has been developed and become popular without its effects on the equipartition theorem being truly known. Meanwhile, use of the simple velocity rescaling and Berendsen thermostat algorithms has not abated but has actually continued to grow. Here, we have calculated the partitioning of the kinetic energy between translational, rotational, and vibrational modes in simulations of diatomic molecules to explicitly determine whether the equipartition theorem is violated under different thermostats and while rescaling velocities to different kinetic energy distributions. We have found that the underlying cause of the flying ice cube effect is a violation of balance leading to systematic redistributions of kinetic energy under simple velocity rescaling and the Berendsen thermostat. When velocities are instead rescaled to the canonical ensemble's kinetic energy distribution, as is done with the CSVR thermostat, the equipartition theorem is not violated, and we show that the CSVR thermostat satisfies detailed balance. The critical necessity for molecular dynamics practitioners to abandon the use of popular yet incorrect velocity rescaling algorithms is underscored with an example demonstrating that the main result of a highly-cited study is entirely due to artifacts resulting from the study's use of the Berendsen thermostat.

==> anc/fig-02/system.data <==
LAMMPS data file. CGCMM style. atom_style full generated by VMD/TopoTools v1.5 on Tue Jun 28 22:10:22 CEST 2016
 2 atoms
 1 bonds
 1 atom types
 1 bond types
 0.0 100.0 xlo xhi
 0.0 100.0 ylo yhi
 -0.1 0.1 zlo zhi

 Masses

 1 15.0345 # CH3

 Atoms

1 1 1 50.0 50.0 0.0
2 1 1 51.7 50.0 0.0

 Bonds

1 1 1 2



==> anc/fig-02/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
comm_modify        vel yes

#atom and FF definitions
dimension          2
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all set 1.0E-3 0 0

#print restart dump of atom coordinates
dump               1 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             1

#run

#NVE
log                log.nve
reset_timestep     0
read_dump          system.restart.dump 0 x y vx vy ix iy
fix                1 all nve
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               2 all custom 20 traj.dump.nve id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
undump             2

#NVT with Nose-Hoover thermostat chain
log                log.nvt.tchain3
reset_timestep     0
read_dump          system.restart.dump 0 x y vx vy ix iy
fix                2 all nvt temp 350 350 100.0
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               3 all custom 20 traj.dump.nvt.tchain3 id mol type x y z ix iy iz xu yu zu
run                20000
unfix              2
undump             3

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y vx vy ix iy
fix                4 all temp/berendsen 350.0 350.0 100.0
fix                5 all nve
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               5 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              4
unfix              5
undump             5

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y vx vy ix iy
fix                6 all temp/csvr 350.0 350.0 100.0 5432
fix                7 all nve
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
undump             6

#NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
read_dump          system.restart.dump 0 x y vx vy ix iy
fix                8 all langevin 350.0 350.0 100.0 54324 tally yes
fix                9 all nve
fix                99 all setforce NULL 0.0 0.0
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000 
unfix              8
unfix              9
unfix              99
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y vx vy ix iy
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
undump             8



==> anc/fig-03/system.data <==
LAMMPS Description

     100  atoms
     50  bonds
     0  angles
     0  dihedrals
     0  impropers

     1  atom types
     1  bond types

  0.0 30.0000 xlo xhi
  0.0 30.0000 ylo yhi
  0.0 30.0000 zlo zhi

Masses

    1 15.0345

Atoms

1 1 1 0.0 0.0 0.0
2 1 1 1.54 0.0 0.0
3 2 1 0.0 0.0 12.5
4 2 1 1.54 0.0 12.5
5 3 1 0.0 5.0 0.0
6 3 1 1.54 5.0 0.0
7 4 1 0.0 5.0 12.5
8 4 1 1.54 5.0 12.5
9 5 1 0.0 10.0 0.0
10 5 1 1.54 10.0 0.0
11 6 1 0.0 10.0 12.5
12 6 1 1.54 10.0 12.5
13 7 1 0.0 15.0 0.0
14 7 1 1.54 15.0 0.0
15 8 1 0.0 15.0 12.5
16 8 1 1.54 15.0 12.5
17 9 1 0.0 20.0 0.0
18 9 1 1.54 20.0 0.0
19 10 1 0.0 20.0 12.5
20 10 1 1.54 20.0 12.5
21 11 1 5.0 0.0 0.0
22 11 1 6.54 0.0 0.0
23 12 1 5.0 0.0 12.5
24 12 1 6.54 0.0 12.5
25 13 1 5.0 5.0 0.0
26 13 1 6.54 5.0 0.0
27 14 1 5.0 5.0 12.5
28 14 1 6.54 5.0 12.5
29 15 1 5.0 10.0 0.0
30 15 1 6.54 10.0 0.0
31 16 1 5.0 10.0 12.5
32 16 1 6.54 10.0 12.5
33 17 1 5.0 15.0 0.0
34 17 1 6.54 15.0 0.0
35 18 1 5.0 15.0 12.5
36 18 1 6.54 15.0 12.5
37 19 1 5.0 20.0 0.0
38 19 1 6.54 20.0 0.0
39 20 1 5.0 20.0 12.5
40 20 1 6.54 20.0 12.5
41 21 1 10.0 0.0 0.0
42 21 1 11.54 0.0 0.0
43 22 1 10.0 0.0 12.5
44 22 1 11.54 0.0 12.5
45 23 1 10.0 5.0 0.0
46 23 1 11.54 5.0 0.0
47 24 1 10.0 5.0 12.5
48 24 1 11.54 5.0 12.5
49 25 1 10.0 10.0 0.0
50 25 1 11.54 10.0 0.0
51 26 1 10.0 10.0 12.5
52 26 1 11.54 10.0 12.5
53 27 1 10.0 15.0 0.0
54 27 1 11.54 15.0 0.0
55 28 1 10.0 15.0 12.5
56 28 1 11.54 15.0 12.5
57 29 1 10.0 20.0 0.0
58 29 1 11.54 20.0 0.0
59 30 1 10.0 20.0 12.5
60 30 1 11.54 20.0 12.5
61 31 1 15.0 0.0 0.0
62 31 1 16.54 0.0 0.0
63 32 1 15.0 0.0 12.5
64 32 1 16.54 0.0 12.5
65 33 1 15.0 5.0 0.0
66 33 1 16.54 5.0 0.0
67 34 1 15.0 5.0 12.5
68 34 1 16.54 5.0 12.5
69 35 1 15.0 10.0 0.0
70 35 1 16.54 10.0 0.0
71 36 1 15.0 10.0 12.5
72 36 1 16.54 10.0 12.5
73 37 1 15.0 15.0 0.0
74 37 1 16.54 15.0 0.0
75 38 1 15.0 15.0 12.5
76 38 1 16.54 15.0 12.5
77 39 1 15.0 20.0 0.0
78 39 1 16.54 20.0 0.0
79 40 1 15.0 20.0 12.5
80 40 1 16.54 20.0 12.5
81 41 1 20.0 0.0 0.0
82 41 1 21.54 0.0 0.0
83 42 1 20.0 0.0 12.5
84 42 1 21.54 0.0 12.5
85 43 1 20.0 5.0 0.0
86 43 1 21.54 5.0 0.0
87 44 1 20.0 5.0 12.5
88 44 1 21.54 5.0 12.5
89 45 1 20.0 10.0 0.0
90 45 1 21.54 10.0 0.0
91 46 1 20.0 10.0 12.5
92 46 1 21.54 10.0 12.5
93 47 1 20.0 15.0 0.0
94 47 1 21.54 15.0 0.0
95 48 1 20.0 15.0 12.5
96 48 1 21.54 15.0 12.5
97 49 1 20.0 20.0 0.0
98 49 1 21.54 20.0 0.0
99 50 1 20.0 20.0 12.5
100 50 1 21.54 20.0 12.5

Bonds

1 1 1 2
2 1 3 4
3 1 5 6
4 1 7 8
5 1 9 10
6 1 11 12
7 1 13 14
8 1 15 16
9 1 17 18
10 1 19 20
11 1 21 22
12 1 23 24
13 1 25 26
14 1 27 28
15 1 29 30
16 1 31 32
17 1 33 34
18 1 35 36
19 1 37 38
20 1 39 40
21 1 41 42
22 1 43 44
23 1 45 46
24 1 47 48
25 1 49 50
26 1 51 52
27 1 53 54
28 1 55 56
29 1 57 58
30 1 59 60
31 1 61 62
32 1 63 64
33 1 65 66
34 1 67 68
35 1 69 70
36 1 71 72
37 1 73 74
38 1 75 76
39 1 77 78
40 1 79 80
41 1 81 82
42 1 83 84
43 1 85 86
44 1 87 88
45 1 89 90
46 1 91 92
47 1 93 94
48 1 95 96
49 1 97 98
50 1 99 100



==> anc/fig-03/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes zero yes
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
velocity           all zero linear
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVE
log                log.nve
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
velocity           all scale 355
fix                3 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nve mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               3 all custom 20 traj.dump.nve id mol type x y z ix iy iz xu yu zu
run                20000
unfix              3
uncompute          RDF
unfix              RDFout
undump             3

#NVT with Nose-Hoover thermostat chain
log                log.nvt.tchain3
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                4 all nvt temp 350 350 100.0
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.tchain3 mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               4 all custom 20 traj.dump.nvt.tchain3 id mol type x y z ix iy iz xu yu zu
run                20000
unfix              4
uncompute          RDF
unfix              RDFout
undump             4

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 100.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8

#NVT with Gaussian thermostat
log                log.nvt.gaussian
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
velocity           all scale 350.0
fix                12 all nvk
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.gaussian mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               9 all custom 20 traj.dump.nvt.gaussian id mol type x y z ix iy iz xu yu zu
run                20000
unfix              12
uncompute          RDF
unfix              RDFout
undump             9



==> anc/fig-04/1E-1/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.1
thermo             1000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 500000000 1000000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                1000000000
dump               6 all custom 100 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                100000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/1E-1/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.1
thermo             1000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 500000000 1000000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                1000000000
dump               8 all custom 100 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                100000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/1E-2/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.01
thermo             10000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
fix                RDFout all ave/time 1 1000000000 1000000000 c_RDF[*] file rdf.nvt.berendsen mode vector
run                1000000000
dump               6 all custom 1000 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                1000000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/1E-2/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.01
thermo             10000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
fix                RDFout all ave/time 1 1000000000 1000000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
run                1000000000
dump               8 all custom 1000 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                1000000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/1E-3/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.001
thermo             100000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
fix                RDFout all ave/time 1 1000000000 1000000000 c_RDF[*] file rdf.nvt.berendsen mode vector
run                1000000000
dump               6 all custom 10000 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                10000000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/1E-3/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.001
thermo             100000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
run                1000000000
fix                RDFout all ave/time 1 1000000000 1000000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
run                1000000000
dump               8 all custom 10000 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                10000000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/2E-1/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.2
thermo             500
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 250000000 500000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                500000000
dump               6 all custom 50 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                50000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/2E-1/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.2
thermo             500
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 250000000 500000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                500000000
dump               8 all custom 50 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                50000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/2E-2/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.02
thermo             5000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
fix                RDFout all ave/time 1 500000000 500000000 c_RDF[*] file rdf.nvt.berendsen mode vector
run                500000000
dump               6 all custom 500 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                500000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/2E-2/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.02
thermo             5000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
fix                RDFout all ave/time 1 500000000 500000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
run                500000000
dump               8 all custom 500 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                500000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/2E-3/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.002
thermo             50000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
fix                RDFout all ave/time 1 500000000 500000000 c_RDF[*] file rdf.nvt.berendsen mode vector
run                500000000
dump               6 all custom 5000 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                5000000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/2E-3/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.002
thermo             50000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
run                500000000
fix                RDFout all ave/time 1 500000000 500000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
run                500000000
dump               8 all custom 5000 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                5000000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/5E-1/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.5
thermo             200
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/5E-1/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.5
thermo             200
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/5E-2/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.05
thermo             2000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 1000000000 2000000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                2000000000
dump               6 all custom 200 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                200000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/5E-2/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.05
thermo             2000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 1000000000 2000000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                2000000000
dump               8 all custom 200 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                200000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/5E-3/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.005
thermo             20000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
fix                RDFout all ave/time 1 2000000000 2000000000 c_RDF[*] file rdf.nvt.berendsen mode vector
run                2000000000
dump               6 all custom 2000 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                2000000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/5E-3/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.005
thermo             20000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
fix                RDFout all ave/time 1 2000000000 2000000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
run                2000000000
dump               8 all custom 2000 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                2000000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/5E-4/system.in-berendsen <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.0005
thermo             200000
restart            1000000000 sim.b.restart

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
fix                RDFout all ave/time 1 2000000000 2000000000 c_RDF[*] file rdf.nvt.berendsen mode vector
run                2000000000
dump               6 all custom 20000 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-04/5E-4/system.in-velocityrescaling <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
#timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run
timestep           0.0005
thermo             200000
restart            1000000000 sim.v.restart

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
run                2000000000
fix                RDFout all ave/time 1 2000000000 2000000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
run                2000000000
dump               8 all custom 20000 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-04/README <==
system.data taken from fig-03
system.restart.dump taken from fig-03

The lower timestep simulations have multiple 'run' commands because LAMMPS limits the maximum number of timesteps that can be performed with a single 'run' command.


==> anc/fig-06/COM-fixed/Nf-001/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 299

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 103950 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 103950 103950 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 103950 103950 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-002/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 298

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 51975 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 51975 51975 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 51975 51975 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-005/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 295

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 20790 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 20790 20790 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 20790 20790 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-025/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 275

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 4158 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 4158 4158 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 4158 4158 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-100/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 200

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 1039.5 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 1039.5 1039.5 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 1039.5 1039.5 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-1000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 103.95 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 103.95 103.95 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 103.95 103.95 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-10000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -9700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 10.395 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 10.395 10.395 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 10.395 10.395 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-100000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -99700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 1.0395 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 1.0395 1.0395 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 1.0395 1.0395 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-1000000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -999700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 0.10395 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 0.10395 0.10395 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 0.10395 0.10395 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-10000000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -9999700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 0.010395 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 0.010395 0.010395 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 0.010395 0.010395 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-200/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 100

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 519.75 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 519.75 519.75 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 519.75 519.75 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-297/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 3

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350 350 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350 350 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-400/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -100

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 259.875 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 259.875 259.875 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 259.875 259.875 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-500/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -200

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 207.9 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 207.9 207.9 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 207.9 207.9 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/Nf-5000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -4700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 20.79 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 20.79 20.79 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 20.79 20.79 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-fixed/README <==
system.data taken from fig-03
system.restart.dump taken from fig-03


==> anc/fig-06/COM-free/Nf-001/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 299

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 105000 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 105000 105000 100.0 54
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 105000 105000 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-002/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 298

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 52500 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 52500 52500 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 52500 52500 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-005/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 295

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 21000 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 21000 21000 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 21000 21000 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-025/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 275

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 4200 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 4200 4200 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 4200 4200 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-100/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 200

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 1050 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 1050 1050 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 1050 1050 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-1000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 105 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 105 105 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 105 105 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-10000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -9700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 10.5 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 10.5 10.5 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 10.5 10.5 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-100000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -99700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 1.05 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 1.05 1.05 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 1.05 1.05 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-1000000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -999700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 0.105 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 0.105 0.105 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 0.105 0.105 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-10000000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -9999700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 0.0105 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 0.0105 0.0105 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 0.0105 0.0105 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-200/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 100

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 525 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 525 525 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 525 525 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-300/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 0

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350 350 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350 350 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-400/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -100

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 262.5 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 262.5 262.5 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 262.5 262.5 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-500/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -200

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 210 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 210 210 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 210 210 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/Nf-5000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra -4700

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 21 4928459 mom yes rot yes

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 21 21 100.0 54324
fix_modify         8 temp myTempD
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 21 21 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-06/COM-free/README <==
system.data taken from fig-03
system.restart.dump taken from system.restart.dump-creation


==> anc/fig-06/COM-free/system.restart.dump-creation/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 0

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes
fix_modify         1 temp myTempD
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2


==> anc/fig-07/CSVR/1E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 1.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 10.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 100.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 1000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 10000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 100000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 1000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 10000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/1E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 100000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 2.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 20.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 200.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 2000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 20000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 200000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 2000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 20000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/2E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 200000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E-1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 0.5 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 5.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 50.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 500.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 5000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 50000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 500000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 5000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 50000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/CSVR/5E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 350.0 350.0 500000000.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7



==> anc/fig-07/README <==
system.data taken from fig-03
system.restart.dump taken from fig-03


==> anc/fig-07/berendsen/1E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 1.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 10.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 1000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 10000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 1000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 10000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/1E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 2.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 20.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 200.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 2000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 20000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 200000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 2000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 20000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/2E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 200000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E-1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 0.5
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 5.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 50.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 500.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 5000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 50000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 500000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 5000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 50000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/berendsen/5E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 500000000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-07/simple-velocity-rescaling/1E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 2 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 20 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 200 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 2000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 20000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 200000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 2000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 20000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/1E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 200000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 4 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 40 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 400 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 4000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 40000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 400000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 4000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 40000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/2E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 400000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.91E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 982 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.92E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 984 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.93E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 986 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.94E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 988 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.95E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 990 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.96E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 992 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.97E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 994 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.98E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 996 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.99E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 998 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/4.9E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 980 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.01E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1002 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.02E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1004 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.03E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1006 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.04E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1008 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.05E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1010 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.06E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1012 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.07E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1014 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.08E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1016 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.09E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1018 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5.1E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1020 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E-1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E0/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 10 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E1/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 100 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E3/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 10000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E4/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 100000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E6/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 10000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E7/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 100000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-07/simple-velocity-rescaling/5E8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

##NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1000000000 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-08/README <==
free-PBC: system.data taken from fig-03
fixed-PBC: results were taken from fig-03


==> anc/fig-08/free-93LJ/system.data <==
LAMMPS Description

     100  atoms
     50  bonds
     0  angles
     0  dihedrals
     0  impropers

     1  atom types
     1  bond types

  0.0 30.0000 xlo xhi
  0.0 30.0000 ylo yhi
  0.0 30.0000 zlo zhi

Masses

    1 15.0345

Atoms

1 1 1 4.66667 4.66667 8.333
2 1 1 5.70667 4.66667 8.333
3 2 1 4.66667 4.66667 16.666
4 2 1 5.70667 4.66667 16.666
5 3 1 4.66667 8.83367 8.333
6 3 1 5.70667 8.83367 8.333
7 4 1 4.66667 8.83367 16.666
8 4 1 5.70667 8.83367 16.666
9 5 1 4.66667 13.00067 8.333
10 5 1 5.70667 13.00067 8.333
11 6 1 4.66667 13.00067 16.666
12 6 1 5.70667 13.00067 16.666
13 7 1 4.66667 17.16767 8.333
14 7 1 5.70667 17.16767 8.333
15 8 1 4.66667 17.16767 16.666
16 8 1 5.70667 17.16767 16.666
17 9 1 4.66667 21.33467 8.333
18 9 1 5.70667 21.33467 8.333
19 10 1 4.66667 21.33467 16.666
20 10 1 5.70667 21.33467 16.666
21 11 1 8.83367 4.66667 8.333
22 11 1 9.87367 4.66667 8.333
23 12 1 8.83367 4.66667 16.666
24 12 1 9.87367 4.66667 16.666
25 13 1 8.83367 8.83367 8.333
26 13 1 9.87367 8.83367 8.333
27 14 1 8.83367 8.83367 16.666
28 14 1 9.87367 8.83367 16.666
29 15 1 8.83367 13.00067 8.333
30 15 1 9.87367 13.00067 8.333
31 16 1 8.83367 13.00067 16.666
32 16 1 9.87367 13.00067 16.666
33 17 1 8.83367 17.16767 8.333
34 17 1 9.87367 17.16767 8.333
35 18 1 8.83367 17.16767 16.666
36 18 1 9.87367 17.16767 16.666
37 19 1 8.83367 21.33467 8.333
38 19 1 9.87367 21.33467 8.333
39 20 1 8.83367 21.33467 16.666
40 20 1 9.87367 21.33467 16.666
41 21 1 13.00067 4.66667 8.333
42 21 1 14.040669999999999 4.66667 8.333
43 22 1 13.00067 4.66667 16.666
44 22 1 14.040669999999999 4.66667 16.666
45 23 1 13.00067 8.83367 8.333
46 23 1 14.040669999999999 8.83367 8.333
47 24 1 13.00067 8.83367 16.666
48 24 1 14.040669999999999 8.83367 16.666
49 25 1 13.00067 13.00067 8.333
50 25 1 14.040669999999999 13.00067 8.333
51 26 1 13.00067 13.00067 16.666
52 26 1 14.040669999999999 13.00067 16.666
53 27 1 13.00067 17.16767 8.333
54 27 1 14.040669999999999 17.16767 8.333
55 28 1 13.00067 17.16767 16.666
56 28 1 14.040669999999999 17.16767 16.666
57 29 1 13.00067 21.33467 8.333
58 29 1 14.040669999999999 21.33467 8.333
59 30 1 13.00067 21.33467 16.666
60 30 1 14.040669999999999 21.33467 16.666
61 31 1 17.16767 4.66667 8.333
62 31 1 18.20767 4.66667 8.333
63 32 1 17.16767 4.66667 16.666
64 32 1 18.20767 4.66667 16.666
65 33 1 17.16767 8.83367 8.333
66 33 1 18.20767 8.83367 8.333
67 34 1 17.16767 8.83367 16.666
68 34 1 18.20767 8.83367 16.666
69 35 1 17.16767 13.00067 8.333
70 35 1 18.20767 13.00067 8.333
71 36 1 17.16767 13.00067 16.666
72 36 1 18.20767 13.00067 16.666
73 37 1 17.16767 17.16767 8.333
74 37 1 18.20767 17.16767 8.333
75 38 1 17.16767 17.16767 16.666
76 38 1 18.20767 17.16767 16.666
77 39 1 17.16767 21.33467 8.333
78 39 1 18.20767 21.33467 8.333
79 40 1 17.16767 21.33467 16.666
80 40 1 18.20767 21.33467 16.666
81 41 1 21.33467 4.66667 8.333
82 41 1 22.37467 4.66667 8.333
83 42 1 21.33467 4.66667 16.666
84 42 1 22.37467 4.66667 16.666
85 43 1 21.33467 8.83367 8.333
86 43 1 22.37467 8.83367 8.333
87 44 1 21.33467 8.83367 16.666
88 44 1 22.37467 8.83367 16.666
89 45 1 21.33467 13.00067 8.333
90 45 1 22.37467 13.00067 8.333
91 46 1 21.33467 13.00067 16.666
92 46 1 22.37467 13.00067 16.666
93 47 1 21.33467 17.16767 8.333
94 47 1 22.37467 17.16767 8.333
95 48 1 21.33467 17.16767 16.666
96 48 1 22.37467 17.16767 16.666
97 49 1 21.33467 21.33467 8.333
98 49 1 22.37467 21.33467 8.333
99 50 1 21.33467 21.33467 16.666
100 50 1 22.37467 21.33467 16.666

Bonds

1 1 1 2
2 1 3 4
3 1 5 6
4 1 7 8
5 1 9 10
6 1 11 12
7 1 13 14
8 1 15 16
9 1 17 18
10 1 19 20
11 1 21 22
12 1 23 24
13 1 25 26
14 1 27 28
15 1 29 30
16 1 31 32
17 1 33 34
18 1 35 36
19 1 37 38
20 1 39 40
21 1 41 42
22 1 43 44
23 1 45 46
24 1 47 48
25 1 49 50
26 1 51 52
27 1 53 54
28 1 55 56
29 1 57 58
30 1 59 60
31 1 61 62
32 1 63 64
33 1 65 66
34 1 67 68
35 1 69 70
36 1 71 72
37 1 73 74
38 1 75 76
39 1 77 78
40 1 79 80
41 1 81 82
42 1 83 84
43 1 85 86
44 1 87 88
45 1 89 90
46 1 91 92
47 1 93 94
48 1 95 96
49 1 97 98
50 1 99 100



==> anc/fig-08/free-93LJ/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 0

#atom and FF definitions
boundary           f f f
read_data          "system.data"
fix                walls all wall/lj93 xlo EDGE 0.195 3.75 14.0 xhi EDGE 0.195 3.75 14.0 ylo EDGE 0.195 3.75 14.0 yhi EDGE 0.195 3.75 14.0 zlo EDGE 0.195 3.75 14.0 zhi EDGE 0.195 3.75 14.0
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes
fix_modify         1 temp myTempD
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

## fix momentum to 0
#fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix_modify         6 temp myTempD
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-08/free-PBC/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 0

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes
fix_modify         1 temp myTempD
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

## fix momentum to 0
#fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix_modify         6 temp myTempD
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-08/free-refl/system.data <==
LAMMPS Description

     100  atoms
     50  bonds
     0  angles
     0  dihedrals
     0  impropers

     1  atom types
     1  bond types

  0.0 30.0000 xlo xhi
  0.0 30.0000 ylo yhi
  0.0 30.0000 zlo zhi

Masses

    1 15.0345

Atoms

1 1 1 4.66667 4.66667 8.333
2 1 1 5.70667 4.66667 8.333
3 2 1 4.66667 4.66667 16.666
4 2 1 5.70667 4.66667 16.666
5 3 1 4.66667 8.83367 8.333
6 3 1 5.70667 8.83367 8.333
7 4 1 4.66667 8.83367 16.666
8 4 1 5.70667 8.83367 16.666
9 5 1 4.66667 13.00067 8.333
10 5 1 5.70667 13.00067 8.333
11 6 1 4.66667 13.00067 16.666
12 6 1 5.70667 13.00067 16.666
13 7 1 4.66667 17.16767 8.333
14 7 1 5.70667 17.16767 8.333
15 8 1 4.66667 17.16767 16.666
16 8 1 5.70667 17.16767 16.666
17 9 1 4.66667 21.33467 8.333
18 9 1 5.70667 21.33467 8.333
19 10 1 4.66667 21.33467 16.666
20 10 1 5.70667 21.33467 16.666
21 11 1 8.83367 4.66667 8.333
22 11 1 9.87367 4.66667 8.333
23 12 1 8.83367 4.66667 16.666
24 12 1 9.87367 4.66667 16.666
25 13 1 8.83367 8.83367 8.333
26 13 1 9.87367 8.83367 8.333
27 14 1 8.83367 8.83367 16.666
28 14 1 9.87367 8.83367 16.666
29 15 1 8.83367 13.00067 8.333
30 15 1 9.87367 13.00067 8.333
31 16 1 8.83367 13.00067 16.666
32 16 1 9.87367 13.00067 16.666
33 17 1 8.83367 17.16767 8.333
34 17 1 9.87367 17.16767 8.333
35 18 1 8.83367 17.16767 16.666
36 18 1 9.87367 17.16767 16.666
37 19 1 8.83367 21.33467 8.333
38 19 1 9.87367 21.33467 8.333
39 20 1 8.83367 21.33467 16.666
40 20 1 9.87367 21.33467 16.666
41 21 1 13.00067 4.66667 8.333
42 21 1 14.040669999999999 4.66667 8.333
43 22 1 13.00067 4.66667 16.666
44 22 1 14.040669999999999 4.66667 16.666
45 23 1 13.00067 8.83367 8.333
46 23 1 14.040669999999999 8.83367 8.333
47 24 1 13.00067 8.83367 16.666
48 24 1 14.040669999999999 8.83367 16.666
49 25 1 13.00067 13.00067 8.333
50 25 1 14.040669999999999 13.00067 8.333
51 26 1 13.00067 13.00067 16.666
52 26 1 14.040669999999999 13.00067 16.666
53 27 1 13.00067 17.16767 8.333
54 27 1 14.040669999999999 17.16767 8.333
55 28 1 13.00067 17.16767 16.666
56 28 1 14.040669999999999 17.16767 16.666
57 29 1 13.00067 21.33467 8.333
58 29 1 14.040669999999999 21.33467 8.333
59 30 1 13.00067 21.33467 16.666
60 30 1 14.040669999999999 21.33467 16.666
61 31 1 17.16767 4.66667 8.333
62 31 1 18.20767 4.66667 8.333
63 32 1 17.16767 4.66667 16.666
64 32 1 18.20767 4.66667 16.666
65 33 1 17.16767 8.83367 8.333
66 33 1 18.20767 8.83367 8.333
67 34 1 17.16767 8.83367 16.666
68 34 1 18.20767 8.83367 16.666
69 35 1 17.16767 13.00067 8.333
70 35 1 18.20767 13.00067 8.333
71 36 1 17.16767 13.00067 16.666
72 36 1 18.20767 13.00067 16.666
73 37 1 17.16767 17.16767 8.333
74 37 1 18.20767 17.16767 8.333
75 38 1 17.16767 17.16767 16.666
76 38 1 18.20767 17.16767 16.666
77 39 1 17.16767 21.33467 8.333
78 39 1 18.20767 21.33467 8.333
79 40 1 17.16767 21.33467 16.666
80 40 1 18.20767 21.33467 16.666
81 41 1 21.33467 4.66667 8.333
82 41 1 22.37467 4.66667 8.333
83 42 1 21.33467 4.66667 16.666
84 42 1 22.37467 4.66667 16.666
85 43 1 21.33467 8.83367 8.333
86 43 1 22.37467 8.83367 8.333
87 44 1 21.33467 8.83367 16.666
88 44 1 22.37467 8.83367 16.666
89 45 1 21.33467 13.00067 8.333
90 45 1 22.37467 13.00067 8.333
91 46 1 21.33467 13.00067 16.666
92 46 1 22.37467 13.00067 16.666
93 47 1 21.33467 17.16767 8.333
94 47 1 22.37467 17.16767 8.333
95 48 1 21.33467 17.16767 16.666
96 48 1 22.37467 17.16767 16.666
97 49 1 21.33467 21.33467 8.333
98 49 1 22.37467 21.33467 8.333
99 50 1 21.33467 21.33467 16.666
100 50 1 22.37467 21.33467 16.666

Bonds

1 1 1 2
2 1 3 4
3 1 5 6
4 1 7 8
5 1 9 10
6 1 11 12
7 1 13 14
8 1 15 16
9 1 17 18
10 1 19 20
11 1 21 22
12 1 23 24
13 1 25 26
14 1 27 28
15 1 29 30
16 1 31 32
17 1 33 34
18 1 35 36
19 1 37 38
20 1 39 40
21 1 41 42
22 1 43 44
23 1 45 46
24 1 47 48
25 1 49 50
26 1 51 52
27 1 53 54
28 1 55 56
29 1 57 58
30 1 59 60
31 1 61 62
32 1 63 64
33 1 65 66
34 1 67 68
35 1 69 70
36 1 71 72
37 1 73 74
38 1 75 76
39 1 77 78
40 1 79 80
41 1 81 82
42 1 83 84
43 1 85 86
44 1 87 88
45 1 89 90
46 1 91 92
47 1 93 94
48 1 95 96
49 1 97 98
50 1 99 100



==> anc/fig-08/free-refl/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1
compute            myTempD all temp
compute_modify     myTempD extra 0

#atom and FF definitions
boundary           f f f
read_data          "system.data"
fix                walls all wall/reflect xlo EDGE xhi EDGE ylo EDGE yhi EDGE zlo EDGE zhi EDGE
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes
fix_modify         1 temp myTempD
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

## fix momentum to 0
#fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix_modify         6 temp myTempD
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix_modify         10 temp myTempD
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-09/25600/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes zero yes
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                20000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
velocity           all zero linear
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-09/3200/system.data <==
LAMMPS Description

     6400  atoms
     3200  bonds
     0  angles
     0  dihedrals
     0  impropers

     1  atom types
     1  bond types

  0.0 120.0000 xlo xhi
  0.0 120.0000 ylo yhi
  0.0 120.0000 zlo zhi

Masses

    1 15.0345

Atoms

1 1 1 0.0 0.0 0.0
2 1 1 1.54 0.0 0.0
3 2 1 0.0 0.0 12.5
4 2 1 1.54 0.0 12.5
5 3 1 0.0 0.0 25.0
6 3 1 1.54 0.0 25.0
7 4 1 0.0 0.0 37.5
8 4 1 1.54 0.0 37.5
9 5 1 0.0 0.0 50.0
10 5 1 1.54 0.0 50.0
11 6 1 0.0 0.0 62.5
12 6 1 1.54 0.0 62.5
13 7 1 0.0 0.0 75.0
14 7 1 1.54 0.0 75.0
15 8 1 0.0 0.0 87.5
16 8 1 1.54 0.0 87.5
17 9 1 0.0 5.0 0.0
18 9 1 1.54 5.0 0.0
19 10 1 0.0 5.0 12.5
20 10 1 1.54 5.0 12.5
21 11 1 0.0 5.0 25.0
22 11 1 1.54 5.0 25.0
23 12 1 0.0 5.0 37.5
24 12 1 1.54 5.0 37.5
25 13 1 0.0 5.0 50.0
26 13 1 1.54 5.0 50.0
27 14 1 0.0 5.0 62.5
28 14 1 1.54 5.0 62.5
29 15 1 0.0 5.0 75.0
30 15 1 1.54 5.0 75.0
31 16 1 0.0 5.0 87.5
32 16 1 1.54 5.0 87.5
33 17 1 0.0 10.0 0.0
34 17 1 1.54 10.0 0.0
35 18 1 0.0 10.0 12.5
36 18 1 1.54 10.0 12.5
37 19 1 0.0 10.0 25.0
38 19 1 1.54 10.0 25.0
39 20 1 0.0 10.0 37.5
40 20 1 1.54 10.0 37.5
41 21 1 0.0 10.0 50.0
42 21 1 1.54 10.0 50.0
43 22 1 0.0 10.0 62.5
44 22 1 1.54 10.0 62.5
45 23 1 0.0 10.0 75.0
46 23 1 1.54 10.0 75.0
47 24 1 0.0 10.0 87.5
48 24 1 1.54 10.0 87.5
49 25 1 0.0 15.0 0.0
50 25 1 1.54 15.0 0.0
51 26 1 0.0 15.0 12.5
52 26 1 1.54 15.0 12.5
53 27 1 0.0 15.0 25.0
54 27 1 1.54 15.0 25.0
55 28 1 0.0 15.0 37.5
56 28 1 1.54 15.0 37.5
57 29 1 0.0 15.0 50.0
58 29 1 1.54 15.0 50.0
59 30 1 0.0 15.0 62.5
60 30 1 1.54 15.0 62.5
61 31 1 0.0 15.0 75.0
62 31 1 1.54 15.0 75.0
63 32 1 0.0 15.0 87.5
64 32 1 1.54 15.0 87.5
65 33 1 0.0 20.0 0.0
66 33 1 1.54 20.0 0.0
67 34 1 0.0 20.0 12.5
68 34 1 1.54 20.0 12.5
69 35 1 0.0 20.0 25.0
70 35 1 1.54 20.0 25.0
71 36 1 0.0 20.0 37.5
72 36 1 1.54 20.0 37.5
73 37 1 0.0 20.0 50.0
74 37 1 1.54 20.0 50.0
75 38 1 0.0 20.0 62.5
76 38 1 1.54 20.0 62.5
77 39 1 0.0 20.0 75.0
78 39 1 1.54 20.0 75.0
79 40 1 0.0 20.0 87.5
80 40 1 1.54 20.0 87.5
81 41 1 0.0 25.0 0.0
82 41 1 1.54 25.0 0.0
83 42 1 0.0 25.0 12.5
84 42 1 1.54 25.0 12.5
85 43 1 0.0 25.0 25.0
86 43 1 1.54 25.0 25.0
87 44 1 0.0 25.0 37.5
88 44 1 1.54 25.0 37.5
89 45 1 0.0 25.0 50.0
90 45 1 1.54 25.0 50.0
91 46 1 0.0 25.0 62.5
92 46 1 1.54 25.0 62.5
93 47 1 0.0 25.0 75.0
94 47 1 1.54 25.0 75.0
95 48 1 0.0 25.0 87.5
96 48 1 1.54 25.0 87.5
97 49 1 0.0 30.0 0.0
98 49 1 1.54 30.0 0.0
99 50 1 0.0 30.0 12.5
100 50 1 1.54 30.0 12.5
101 51 1 0.0 30.0 25.0
102 51 1 1.54 30.0 25.0
103 52 1 0.0 30.0 37.5
104 52 1 1.54 30.0 37.5
105 53 1 0.0 30.0 50.0
106 53 1 1.54 30.0 50.0
107 54 1 0.0 30.0 62.5
108 54 1 1.54 30.0 62.5
109 55 1 0.0 30.0 75.0
110 55 1 1.54 30.0 75.0
111 56 1 0.0 30.0 87.5
112 56 1 1.54 30.0 87.5
113 57 1 0.0 35.0 0.0
114 57 1 1.54 35.0 0.0
115 58 1 0.0 35.0 12.5
116 58 1 1.54 35.0 12.5
117 59 1 0.0 35.0 25.0
118 59 1 1.54 35.0 25.0
119 60 1 0.0 35.0 37.5
120 60 1 1.54 35.0 37.5
121 61 1 0.0 35.0 50.0
122 61 1 1.54 35.0 50.0
123 62 1 0.0 35.0 62.5
124 62 1 1.54 35.0 62.5
125 63 1 0.0 35.0 75.0
126 63 1 1.54 35.0 75.0
127 64 1 0.0 35.0 87.5
128 64 1 1.54 35.0 87.5
129 65 1 0.0 40.0 0.0
130 65 1 1.54 40.0 0.0
131 66 1 0.0 40.0 12.5
132 66 1 1.54 40.0 12.5
133 67 1 0.0 40.0 25.0
134 67 1 1.54 40.0 25.0
135 68 1 0.0 40.0 37.5
136 68 1 1.54 40.0 37.5
137 69 1 0.0 40.0 50.0
138 69 1 1.54 40.0 50.0
139 70 1 0.0 40.0 62.5
140 70 1 1.54 40.0 62.5
141 71 1 0.0 40.0 75.0
142 71 1 1.54 40.0 75.0
143 72 1 0.0 40.0 87.5
144 72 1 1.54 40.0 87.5
145 73 1 0.0 45.0 0.0
146 73 1 1.54 45.0 0.0
147 74 1 0.0 45.0 12.5
148 74 1 1.54 45.0 12.5
149 75 1 0.0 45.0 25.0
150 75 1 1.54 45.0 25.0
151 76 1 0.0 45.0 37.5
152 76 1 1.54 45.0 37.5
153 77 1 0.0 45.0 50.0
154 77 1 1.54 45.0 50.0
155 78 1 0.0 45.0 62.5
156 78 1 1.54 45.0 62.5
157 79 1 0.0 45.0 75.0
158 79 1 1.54 45.0 75.0
159 80 1 0.0 45.0 87.5
160 80 1 1.54 45.0 87.5
161 81 1 0.0 50.0 0.0
162 81 1 1.54 50.0 0.0
163 82 1 0.0 50.0 12.5
164 82 1 1.54 50.0 12.5
165 83 1 0.0 50.0 25.0
166 83 1 1.54 50.0 25.0
167 84 1 0.0 50.0 37.5
168 84 1 1.54 50.0 37.5
169 85 1 0.0 50.0 50.0
170 85 1 1.54 50.0 50.0
171 86 1 0.0 50.0 62.5
172 86 1 1.54 50.0 62.5
173 87 1 0.0 50.0 75.0
174 87 1 1.54 50.0 75.0
175 88 1 0.0 50.0 87.5
176 88 1 1.54 50.0 87.5
177 89 1 0.0 55.0 0.0
178 89 1 1.54 55.0 0.0
179 90 1 0.0 55.0 12.5
180 90 1 1.54 55.0 12.5
181 91 1 0.0 55.0 25.0
182 91 1 1.54 55.0 25.0
183 92 1 0.0 55.0 37.5
184 92 1 1.54 55.0 37.5
185 93 1 0.0 55.0 50.0
186 93 1 1.54 55.0 50.0
187 94 1 0.0 55.0 62.5
188 94 1 1.54 55.0 62.5
189 95 1 0.0 55.0 75.0
190 95 1 1.54 55.0 75.0
191 96 1 0.0 55.0 87.5
192 96 1 1.54 55.0 87.5
193 97 1 0.0 60.0 0.0
194 97 1 1.54 60.0 0.0
195 98 1 0.0 60.0 12.5
196 98 1 1.54 60.0 12.5
197 99 1 0.0 60.0 25.0
198 99 1 1.54 60.0 25.0
199 100 1 0.0 60.0 37.5
200 100 1 1.54 60.0 37.5
201 101 1 0.0 60.0 50.0
202 101 1 1.54 60.0 50.0
203 102 1 0.0 60.0 62.5
204 102 1 1.54 60.0 62.5
205 103 1 0.0 60.0 75.0
206 103 1 1.54 60.0 75.0
207 104 1 0.0 60.0 87.5
208 104 1 1.54 60.0 87.5
209 105 1 0.0 65.0 0.0
210 105 1 1.54 65.0 0.0
211 106 1 0.0 65.0 12.5
212 106 1 1.54 65.0 12.5
213 107 1 0.0 65.0 25.0
214 107 1 1.54 65.0 25.0
215 108 1 0.0 65.0 37.5
216 108 1 1.54 65.0 37.5
217 109 1 0.0 65.0 50.0
218 109 1 1.54 65.0 50.0
219 110 1 0.0 65.0 62.5
220 110 1 1.54 65.0 62.5
221 111 1 0.0 65.0 75.0
222 111 1 1.54 65.0 75.0
223 112 1 0.0 65.0 87.5
224 112 1 1.54 65.0 87.5
225 113 1 0.0 70.0 0.0
226 113 1 1.54 70.0 0.0
227 114 1 0.0 70.0 12.5
228 114 1 1.54 70.0 12.5
229 115 1 0.0 70.0 25.0
230 115 1 1.54 70.0 25.0
231 116 1 0.0 70.0 37.5
232 116 1 1.54 70.0 37.5
233 117 1 0.0 70.0 50.0
234 117 1 1.54 70.0 50.0
235 118 1 0.0 70.0 62.5
236 118 1 1.54 70.0 62.5
237 119 1 0.0 70.0 75.0
238 119 1 1.54 70.0 75.0
239 120 1 0.0 70.0 87.5
240 120 1 1.54 70.0 87.5
241 121 1 0.0 75.0 0.0
242 121 1 1.54 75.0 0.0
243 122 1 0.0 75.0 12.5
244 122 1 1.54 75.0 12.5
245 123 1 0.0 75.0 25.0
246 123 1 1.54 75.0 25.0
247 124 1 0.0 75.0 37.5
248 124 1 1.54 75.0 37.5
249 125 1 0.0 75.0 50.0
250 125 1 1.54 75.0 50.0
251 126 1 0.0 75.0 62.5
252 126 1 1.54 75.0 62.5
253 127 1 0.0 75.0 75.0
254 127 1 1.54 75.0 75.0
255 128 1 0.0 75.0 87.5
256 128 1 1.54 75.0 87.5
257 129 1 0.0 80.0 0.0
258 129 1 1.54 80.0 0.0
259 130 1 0.0 80.0 12.5
260 130 1 1.54 80.0 12.5
261 131 1 0.0 80.0 25.0
262 131 1 1.54 80.0 25.0
263 132 1 0.0 80.0 37.5
264 132 1 1.54 80.0 37.5
265 133 1 0.0 80.0 50.0
266 133 1 1.54 80.0 50.0
267 134 1 0.0 80.0 62.5
268 134 1 1.54 80.0 62.5
269 135 1 0.0 80.0 75.0
270 135 1 1.54 80.0 75.0
271 136 1 0.0 80.0 87.5
272 136 1 1.54 80.0 87.5
273 137 1 0.0 85.0 0.0
274 137 1 1.54 85.0 0.0
275 138 1 0.0 85.0 12.5
276 138 1 1.54 85.0 12.5
277 139 1 0.0 85.0 25.0
278 139 1 1.54 85.0 25.0
279 140 1 0.0 85.0 37.5
280 140 1 1.54 85.0 37.5
281 141 1 0.0 85.0 50.0
282 141 1 1.54 85.0 50.0
283 142 1 0.0 85.0 62.5
284 142 1 1.54 85.0 62.5
285 143 1 0.0 85.0 75.0
286 143 1 1.54 85.0 75.0
287 144 1 0.0 85.0 87.5
288 144 1 1.54 85.0 87.5
289 145 1 0.0 90.0 0.0
290 145 1 1.54 90.0 0.0
291 146 1 0.0 90.0 12.5
292 146 1 1.54 90.0 12.5
293 147 1 0.0 90.0 25.0
294 147 1 1.54 90.0 25.0
295 148 1 0.0 90.0 37.5
296 148 1 1.54 90.0 37.5
297 149 1 0.0 90.0 50.0
298 149 1 1.54 90.0 50.0
299 150 1 0.0 90.0 62.5
300 150 1 1.54 90.0 62.5
301 151 1 0.0 90.0 75.0
302 151 1 1.54 90.0 75.0
303 152 1 0.0 90.0 87.5
304 152 1 1.54 90.0 87.5
305 153 1 0.0 95.0 0.0
306 153 1 1.54 95.0 0.0
307 154 1 0.0 95.0 12.5
308 154 1 1.54 95.0 12.5
309 155 1 0.0 95.0 25.0
310 155 1 1.54 95.0 25.0
311 156 1 0.0 95.0 37.5
312 156 1 1.54 95.0 37.5
313 157 1 0.0 95.0 50.0
314 157 1 1.54 95.0 50.0
315 158 1 0.0 95.0 62.5
316 158 1 1.54 95.0 62.5
317 159 1 0.0 95.0 75.0
318 159 1 1.54 95.0 75.0
319 160 1 0.0 95.0 87.5
320 160 1 1.54 95.0 87.5
321 161 1 5.0 0.0 0.0
322 161 1 6.54 0.0 0.0
323 162 1 5.0 0.0 12.5
324 162 1 6.54 0.0 12.5
325 163 1 5.0 0.0 25.0
326 163 1 6.54 0.0 25.0
327 164 1 5.0 0.0 37.5
328 164 1 6.54 0.0 37.5
329 165 1 5.0 0.0 50.0
330 165 1 6.54 0.0 50.0
331 166 1 5.0 0.0 62.5
332 166 1 6.54 0.0 62.5
333 167 1 5.0 0.0 75.0
334 167 1 6.54 0.0 75.0
335 168 1 5.0 0.0 87.5
336 168 1 6.54 0.0 87.5
337 169 1 5.0 5.0 0.0
338 169 1 6.54 5.0 0.0
339 170 1 5.0 5.0 12.5
340 170 1 6.54 5.0 12.5
341 171 1 5.0 5.0 25.0
342 171 1 6.54 5.0 25.0
343 172 1 5.0 5.0 37.5
344 172 1 6.54 5.0 37.5
345 173 1 5.0 5.0 50.0
346 173 1 6.54 5.0 50.0
347 174 1 5.0 5.0 62.5
348 174 1 6.54 5.0 62.5
349 175 1 5.0 5.0 75.0
350 175 1 6.54 5.0 75.0
351 176 1 5.0 5.0 87.5
352 176 1 6.54 5.0 87.5
353 177 1 5.0 10.0 0.0
354 177 1 6.54 10.0 0.0
355 178 1 5.0 10.0 12.5
356 178 1 6.54 10.0 12.5
357 179 1 5.0 10.0 25.0
358 179 1 6.54 10.0 25.0
359 180 1 5.0 10.0 37.5
360 180 1 6.54 10.0 37.5
361 181 1 5.0 10.0 50.0
362 181 1 6.54 10.0 50.0
363 182 1 5.0 10.0 62.5
364 182 1 6.54 10.0 62.5
365 183 1 5.0 10.0 75.0
366 183 1 6.54 10.0 75.0
367 184 1 5.0 10.0 87.5
368 184 1 6.54 10.0 87.5
369 185 1 5.0 15.0 0.0
370 185 1 6.54 15.0 0.0
371 186 1 5.0 15.0 12.5
372 186 1 6.54 15.0 12.5
373 187 1 5.0 15.0 25.0
374 187 1 6.54 15.0 25.0
375 188 1 5.0 15.0 37.5
376 188 1 6.54 15.0 37.5
377 189 1 5.0 15.0 50.0
378 189 1 6.54 15.0 50.0
379 190 1 5.0 15.0 62.5
380 190 1 6.54 15.0 62.5
381 191 1 5.0 15.0 75.0
382 191 1 6.54 15.0 75.0
383 192 1 5.0 15.0 87.5
384 192 1 6.54 15.0 87.5
385 193 1 5.0 20.0 0.0
386 193 1 6.54 20.0 0.0
387 194 1 5.0 20.0 12.5
388 194 1 6.54 20.0 12.5
389 195 1 5.0 20.0 25.0
390 195 1 6.54 20.0 25.0
391 196 1 5.0 20.0 37.5
392 196 1 6.54 20.0 37.5
393 197 1 5.0 20.0 50.0
394 197 1 6.54 20.0 50.0
395 198 1 5.0 20.0 62.5
396 198 1 6.54 20.0 62.5
397 199 1 5.0 20.0 75.0
398 199 1 6.54 20.0 75.0
399 200 1 5.0 20.0 87.5
400 200 1 6.54 20.0 87.5
401 201 1 5.0 25.0 0.0
402 201 1 6.54 25.0 0.0
403 202 1 5.0 25.0 12.5
404 202 1 6.54 25.0 12.5
405 203 1 5.0 25.0 25.0
406 203 1 6.54 25.0 25.0
407 204 1 5.0 25.0 37.5
408 204 1 6.54 25.0 37.5
409 205 1 5.0 25.0 50.0
410 205 1 6.54 25.0 50.0
411 206 1 5.0 25.0 62.5
412 206 1 6.54 25.0 62.5
413 207 1 5.0 25.0 75.0
414 207 1 6.54 25.0 75.0
415 208 1 5.0 25.0 87.5
416 208 1 6.54 25.0 87.5
417 209 1 5.0 30.0 0.0
418 209 1 6.54 30.0 0.0
419 210 1 5.0 30.0 12.5
420 210 1 6.54 30.0 12.5
421 211 1 5.0 30.0 25.0
422 211 1 6.54 30.0 25.0
423 212 1 5.0 30.0 37.5
424 212 1 6.54 30.0 37.5
425 213 1 5.0 30.0 50.0
426 213 1 6.54 30.0 50.0
427 214 1 5.0 30.0 62.5
428 214 1 6.54 30.0 62.5
429 215 1 5.0 30.0 75.0
430 215 1 6.54 30.0 75.0
431 216 1 5.0 30.0 87.5
432 216 1 6.54 30.0 87.5
433 217 1 5.0 35.0 0.0
434 217 1 6.54 35.0 0.0
435 218 1 5.0 35.0 12.5
436 218 1 6.54 35.0 12.5
437 219 1 5.0 35.0 25.0
438 219 1 6.54 35.0 25.0
439 220 1 5.0 35.0 37.5
440 220 1 6.54 35.0 37.5
441 221 1 5.0 35.0 50.0
442 221 1 6.54 35.0 50.0
443 222 1 5.0 35.0 62.5
444 222 1 6.54 35.0 62.5
445 223 1 5.0 35.0 75.0
446 223 1 6.54 35.0 75.0
447 224 1 5.0 35.0 87.5
448 224 1 6.54 35.0 87.5
449 225 1 5.0 40.0 0.0
450 225 1 6.54 40.0 0.0
451 226 1 5.0 40.0 12.5
452 226 1 6.54 40.0 12.5
453 227 1 5.0 40.0 25.0
454 227 1 6.54 40.0 25.0
455 228 1 5.0 40.0 37.5
456 228 1 6.54 40.0 37.5
457 229 1 5.0 40.0 50.0
458 229 1 6.54 40.0 50.0
459 230 1 5.0 40.0 62.5
460 230 1 6.54 40.0 62.5
461 231 1 5.0 40.0 75.0
462 231 1 6.54 40.0 75.0
463 232 1 5.0 40.0 87.5
464 232 1 6.54 40.0 87.5
465 233 1 5.0 45.0 0.0
466 233 1 6.54 45.0 0.0
467 234 1 5.0 45.0 12.5
468 234 1 6.54 45.0 12.5
469 235 1 5.0 45.0 25.0
470 235 1 6.54 45.0 25.0
471 236 1 5.0 45.0 37.5
472 236 1 6.54 45.0 37.5
473 237 1 5.0 45.0 50.0
474 237 1 6.54 45.0 50.0
475 238 1 5.0 45.0 62.5
476 238 1 6.54 45.0 62.5
477 239 1 5.0 45.0 75.0
478 239 1 6.54 45.0 75.0
479 240 1 5.0 45.0 87.5
480 240 1 6.54 45.0 87.5
481 241 1 5.0 50.0 0.0
482 241 1 6.54 50.0 0.0
483 242 1 5.0 50.0 12.5
484 242 1 6.54 50.0 12.5
485 243 1 5.0 50.0 25.0
486 243 1 6.54 50.0 25.0
487 244 1 5.0 50.0 37.5
488 244 1 6.54 50.0 37.5
489 245 1 5.0 50.0 50.0
490 245 1 6.54 50.0 50.0
491 246 1 5.0 50.0 62.5
492 246 1 6.54 50.0 62.5
493 247 1 5.0 50.0 75.0
494 247 1 6.54 50.0 75.0
495 248 1 5.0 50.0 87.5
496 248 1 6.54 50.0 87.5
497 249 1 5.0 55.0 0.0
498 249 1 6.54 55.0 0.0
499 250 1 5.0 55.0 12.5
500 250 1 6.54 55.0 12.5
501 251 1 5.0 55.0 25.0
502 251 1 6.54 55.0 25.0
503 252 1 5.0 55.0 37.5
504 252 1 6.54 55.0 37.5
505 253 1 5.0 55.0 50.0
506 253 1 6.54 55.0 50.0
507 254 1 5.0 55.0 62.5
508 254 1 6.54 55.0 62.5
509 255 1 5.0 55.0 75.0
510 255 1 6.54 55.0 75.0
511 256 1 5.0 55.0 87.5
512 256 1 6.54 55.0 87.5
513 257 1 5.0 60.0 0.0
514 257 1 6.54 60.0 0.0
515 258 1 5.0 60.0 12.5
516 258 1 6.54 60.0 12.5
517 259 1 5.0 60.0 25.0
518 259 1 6.54 60.0 25.0
519 260 1 5.0 60.0 37.5
520 260 1 6.54 60.0 37.5
521 261 1 5.0 60.0 50.0
522 261 1 6.54 60.0 50.0
523 262 1 5.0 60.0 62.5
524 262 1 6.54 60.0 62.5
525 263 1 5.0 60.0 75.0
526 263 1 6.54 60.0 75.0
527 264 1 5.0 60.0 87.5
528 264 1 6.54 60.0 87.5
529 265 1 5.0 65.0 0.0
530 265 1 6.54 65.0 0.0
531 266 1 5.0 65.0 12.5
532 266 1 6.54 65.0 12.5
533 267 1 5.0 65.0 25.0
534 267 1 6.54 65.0 25.0
535 268 1 5.0 65.0 37.5
536 268 1 6.54 65.0 37.5
537 269 1 5.0 65.0 50.0
538 269 1 6.54 65.0 50.0
539 270 1 5.0 65.0 62.5
540 270 1 6.54 65.0 62.5
541 271 1 5.0 65.0 75.0
542 271 1 6.54 65.0 75.0
543 272 1 5.0 65.0 87.5
544 272 1 6.54 65.0 87.5
545 273 1 5.0 70.0 0.0
546 273 1 6.54 70.0 0.0
547 274 1 5.0 70.0 12.5
548 274 1 6.54 70.0 12.5
549 275 1 5.0 70.0 25.0
550 275 1 6.54 70.0 25.0
551 276 1 5.0 70.0 37.5
552 276 1 6.54 70.0 37.5
553 277 1 5.0 70.0 50.0
554 277 1 6.54 70.0 50.0
555 278 1 5.0 70.0 62.5
556 278 1 6.54 70.0 62.5
557 279 1 5.0 70.0 75.0
558 279 1 6.54 70.0 75.0
559 280 1 5.0 70.0 87.5
560 280 1 6.54 70.0 87.5
561 281 1 5.0 75.0 0.0
562 281 1 6.54 75.0 0.0
563 282 1 5.0 75.0 12.5
564 282 1 6.54 75.0 12.5
565 283 1 5.0 75.0 25.0
566 283 1 6.54 75.0 25.0
567 284 1 5.0 75.0 37.5
568 284 1 6.54 75.0 37.5
569 285 1 5.0 75.0 50.0
570 285 1 6.54 75.0 50.0
571 286 1 5.0 75.0 62.5
572 286 1 6.54 75.0 62.5
573 287 1 5.0 75.0 75.0
574 287 1 6.54 75.0 75.0
575 288 1 5.0 75.0 87.5
576 288 1 6.54 75.0 87.5
577 289 1 5.0 80.0 0.0
578 289 1 6.54 80.0 0.0
579 290 1 5.0 80.0 12.5
580 290 1 6.54 80.0 12.5
581 291 1 5.0 80.0 25.0
582 291 1 6.54 80.0 25.0
583 292 1 5.0 80.0 37.5
584 292 1 6.54 80.0 37.5
585 293 1 5.0 80.0 50.0
586 293 1 6.54 80.0 50.0
587 294 1 5.0 80.0 62.5
588 294 1 6.54 80.0 62.5
589 295 1 5.0 80.0 75.0
590 295 1 6.54 80.0 75.0
591 296 1 5.0 80.0 87.5
592 296 1 6.54 80.0 87.5
593 297 1 5.0 85.0 0.0
594 297 1 6.54 85.0 0.0
595 298 1 5.0 85.0 12.5
596 298 1 6.54 85.0 12.5
597 299 1 5.0 85.0 25.0
598 299 1 6.54 85.0 25.0
599 300 1 5.0 85.0 37.5
600 300 1 6.54 85.0 37.5
601 301 1 5.0 85.0 50.0
602 301 1 6.54 85.0 50.0
603 302 1 5.0 85.0 62.5
604 302 1 6.54 85.0 62.5
605 303 1 5.0 85.0 75.0
606 303 1 6.54 85.0 75.0
607 304 1 5.0 85.0 87.5
608 304 1 6.54 85.0 87.5
609 305 1 5.0 90.0 0.0
610 305 1 6.54 90.0 0.0
611 306 1 5.0 90.0 12.5
612 306 1 6.54 90.0 12.5
613 307 1 5.0 90.0 25.0
614 307 1 6.54 90.0 25.0
615 308 1 5.0 90.0 37.5
616 308 1 6.54 90.0 37.5
617 309 1 5.0 90.0 50.0
618 309 1 6.54 90.0 50.0
619 310 1 5.0 90.0 62.5
620 310 1 6.54 90.0 62.5
621 311 1 5.0 90.0 75.0
622 311 1 6.54 90.0 75.0
623 312 1 5.0 90.0 87.5
624 312 1 6.54 90.0 87.5
625 313 1 5.0 95.0 0.0
626 313 1 6.54 95.0 0.0
627 314 1 5.0 95.0 12.5
628 314 1 6.54 95.0 12.5
629 315 1 5.0 95.0 25.0
630 315 1 6.54 95.0 25.0
631 316 1 5.0 95.0 37.5
632 316 1 6.54 95.0 37.5
633 317 1 5.0 95.0 50.0
634 317 1 6.54 95.0 50.0
635 318 1 5.0 95.0 62.5
636 318 1 6.54 95.0 62.5
637 319 1 5.0 95.0 75.0
638 319 1 6.54 95.0 75.0
639 320 1 5.0 95.0 87.5
640 320 1 6.54 95.0 87.5
641 321 1 10.0 0.0 0.0
642 321 1 11.54 0.0 0.0
643 322 1 10.0 0.0 12.5
644 322 1 11.54 0.0 12.5
645 323 1 10.0 0.0 25.0
646 323 1 11.54 0.0 25.0
647 324 1 10.0 0.0 37.5
648 324 1 11.54 0.0 37.5
649 325 1 10.0 0.0 50.0
650 325 1 11.54 0.0 50.0
651 326 1 10.0 0.0 62.5
652 326 1 11.54 0.0 62.5
653 327 1 10.0 0.0 75.0
654 327 1 11.54 0.0 75.0
655 328 1 10.0 0.0 87.5
656 328 1 11.54 0.0 87.5
657 329 1 10.0 5.0 0.0
658 329 1 11.54 5.0 0.0
659 330 1 10.0 5.0 12.5
660 330 1 11.54 5.0 12.5
661 331 1 10.0 5.0 25.0
662 331 1 11.54 5.0 25.0
663 332 1 10.0 5.0 37.5
664 332 1 11.54 5.0 37.5
665 333 1 10.0 5.0 50.0
666 333 1 11.54 5.0 50.0
667 334 1 10.0 5.0 62.5
668 334 1 11.54 5.0 62.5
669 335 1 10.0 5.0 75.0
670 335 1 11.54 5.0 75.0
671 336 1 10.0 5.0 87.5
672 336 1 11.54 5.0 87.5
673 337 1 10.0 10.0 0.0
674 337 1 11.54 10.0 0.0
675 338 1 10.0 10.0 12.5
676 338 1 11.54 10.0 12.5
677 339 1 10.0 10.0 25.0
678 339 1 11.54 10.0 25.0
679 340 1 10.0 10.0 37.5
680 340 1 11.54 10.0 37.5
681 341 1 10.0 10.0 50.0
682 341 1 11.54 10.0 50.0
683 342 1 10.0 10.0 62.5
684 342 1 11.54 10.0 62.5
685 343 1 10.0 10.0 75.0
686 343 1 11.54 10.0 75.0
687 344 1 10.0 10.0 87.5
688 344 1 11.54 10.0 87.5
689 345 1 10.0 15.0 0.0
690 345 1 11.54 15.0 0.0
691 346 1 10.0 15.0 12.5
692 346 1 11.54 15.0 12.5
693 347 1 10.0 15.0 25.0
694 347 1 11.54 15.0 25.0
695 348 1 10.0 15.0 37.5
696 348 1 11.54 15.0 37.5
697 349 1 10.0 15.0 50.0
698 349 1 11.54 15.0 50.0
699 350 1 10.0 15.0 62.5
700 350 1 11.54 15.0 62.5
701 351 1 10.0 15.0 75.0
702 351 1 11.54 15.0 75.0
703 352 1 10.0 15.0 87.5
704 352 1 11.54 15.0 87.5
705 353 1 10.0 20.0 0.0
706 353 1 11.54 20.0 0.0
707 354 1 10.0 20.0 12.5
708 354 1 11.54 20.0 12.5
709 355 1 10.0 20.0 25.0
710 355 1 11.54 20.0 25.0
711 356 1 10.0 20.0 37.5
712 356 1 11.54 20.0 37.5
713 357 1 10.0 20.0 50.0
714 357 1 11.54 20.0 50.0
715 358 1 10.0 20.0 62.5
716 358 1 11.54 20.0 62.5
717 359 1 10.0 20.0 75.0
718 359 1 11.54 20.0 75.0
719 360 1 10.0 20.0 87.5
720 360 1 11.54 20.0 87.5
721 361 1 10.0 25.0 0.0
722 361 1 11.54 25.0 0.0
723 362 1 10.0 25.0 12.5
724 362 1 11.54 25.0 12.5
725 363 1 10.0 25.0 25.0
726 363 1 11.54 25.0 25.0
727 364 1 10.0 25.0 37.5
728 364 1 11.54 25.0 37.5
729 365 1 10.0 25.0 50.0
730 365 1 11.54 25.0 50.0
731 366 1 10.0 25.0 62.5
732 366 1 11.54 25.0 62.5
733 367 1 10.0 25.0 75.0
734 367 1 11.54 25.0 75.0
735 368 1 10.0 25.0 87.5
736 368 1 11.54 25.0 87.5
737 369 1 10.0 30.0 0.0
738 369 1 11.54 30.0 0.0
739 370 1 10.0 30.0 12.5
740 370 1 11.54 30.0 12.5
741 371 1 10.0 30.0 25.0
742 371 1 11.54 30.0 25.0
743 372 1 10.0 30.0 37.5
744 372 1 11.54 30.0 37.5
745 373 1 10.0 30.0 50.0
746 373 1 11.54 30.0 50.0
747 374 1 10.0 30.0 62.5
748 374 1 11.54 30.0 62.5
749 375 1 10.0 30.0 75.0
750 375 1 11.54 30.0 75.0
751 376 1 10.0 30.0 87.5
752 376 1 11.54 30.0 87.5
753 377 1 10.0 35.0 0.0
754 377 1 11.54 35.0 0.0
755 378 1 10.0 35.0 12.5
756 378 1 11.54 35.0 12.5
757 379 1 10.0 35.0 25.0
758 379 1 11.54 35.0 25.0
759 380 1 10.0 35.0 37.5
760 380 1 11.54 35.0 37.5
761 381 1 10.0 35.0 50.0
762 381 1 11.54 35.0 50.0
763 382 1 10.0 35.0 62.5
764 382 1 11.54 35.0 62.5
765 383 1 10.0 35.0 75.0
766 383 1 11.54 35.0 75.0
767 384 1 10.0 35.0 87.5
768 384 1 11.54 35.0 87.5
769 385 1 10.0 40.0 0.0
770 385 1 11.54 40.0 0.0
771 386 1 10.0 40.0 12.5
772 386 1 11.54 40.0 12.5
773 387 1 10.0 40.0 25.0
774 387 1 11.54 40.0 25.0
775 388 1 10.0 40.0 37.5
776 388 1 11.54 40.0 37.5
777 389 1 10.0 40.0 50.0
778 389 1 11.54 40.0 50.0
779 390 1 10.0 40.0 62.5
780 390 1 11.54 40.0 62.5
781 391 1 10.0 40.0 75.0
782 391 1 11.54 40.0 75.0
783 392 1 10.0 40.0 87.5
784 392 1 11.54 40.0 87.5
785 393 1 10.0 45.0 0.0
786 393 1 11.54 45.0 0.0
787 394 1 10.0 45.0 12.5
788 394 1 11.54 45.0 12.5
789 395 1 10.0 45.0 25.0
790 395 1 11.54 45.0 25.0
791 396 1 10.0 45.0 37.5
792 396 1 11.54 45.0 37.5
793 397 1 10.0 45.0 50.0
794 397 1 11.54 45.0 50.0
795 398 1 10.0 45.0 62.5
796 398 1 11.54 45.0 62.5
797 399 1 10.0 45.0 75.0
798 399 1 11.54 45.0 75.0
799 400 1 10.0 45.0 87.5
800 400 1 11.54 45.0 87.5
801 401 1 10.0 50.0 0.0
802 401 1 11.54 50.0 0.0
803 402 1 10.0 50.0 12.5
804 402 1 11.54 50.0 12.5
805 403 1 10.0 50.0 25.0
806 403 1 11.54 50.0 25.0
807 404 1 10.0 50.0 37.5
808 404 1 11.54 50.0 37.5
809 405 1 10.0 50.0 50.0
810 405 1 11.54 50.0 50.0
811 406 1 10.0 50.0 62.5
812 406 1 11.54 50.0 62.5
813 407 1 10.0 50.0 75.0
814 407 1 11.54 50.0 75.0
815 408 1 10.0 50.0 87.5
816 408 1 11.54 50.0 87.5
817 409 1 10.0 55.0 0.0
818 409 1 11.54 55.0 0.0
819 410 1 10.0 55.0 12.5
820 410 1 11.54 55.0 12.5
821 411 1 10.0 55.0 25.0
822 411 1 11.54 55.0 25.0
823 412 1 10.0 55.0 37.5
824 412 1 11.54 55.0 37.5
825 413 1 10.0 55.0 50.0
826 413 1 11.54 55.0 50.0
827 414 1 10.0 55.0 62.5
828 414 1 11.54 55.0 62.5
829 415 1 10.0 55.0 75.0
830 415 1 11.54 55.0 75.0
831 416 1 10.0 55.0 87.5
832 416 1 11.54 55.0 87.5
833 417 1 10.0 60.0 0.0
834 417 1 11.54 60.0 0.0
835 418 1 10.0 60.0 12.5
836 418 1 11.54 60.0 12.5
837 419 1 10.0 60.0 25.0
838 419 1 11.54 60.0 25.0
839 420 1 10.0 60.0 37.5
840 420 1 11.54 60.0 37.5
841 421 1 10.0 60.0 50.0
842 421 1 11.54 60.0 50.0
843 422 1 10.0 60.0 62.5
844 422 1 11.54 60.0 62.5
845 423 1 10.0 60.0 75.0
846 423 1 11.54 60.0 75.0
847 424 1 10.0 60.0 87.5
848 424 1 11.54 60.0 87.5
849 425 1 10.0 65.0 0.0
850 425 1 11.54 65.0 0.0
851 426 1 10.0 65.0 12.5
852 426 1 11.54 65.0 12.5
853 427 1 10.0 65.0 25.0
854 427 1 11.54 65.0 25.0
855 428 1 10.0 65.0 37.5
856 428 1 11.54 65.0 37.5
857 429 1 10.0 65.0 50.0
858 429 1 11.54 65.0 50.0
859 430 1 10.0 65.0 62.5
860 430 1 11.54 65.0 62.5
861 431 1 10.0 65.0 75.0
862 431 1 11.54 65.0 75.0
863 432 1 10.0 65.0 87.5
864 432 1 11.54 65.0 87.5
865 433 1 10.0 70.0 0.0
866 433 1 11.54 70.0 0.0
867 434 1 10.0 70.0 12.5
868 434 1 11.54 70.0 12.5
869 435 1 10.0 70.0 25.0
870 435 1 11.54 70.0 25.0
871 436 1 10.0 70.0 37.5
872 436 1 11.54 70.0 37.5
873 437 1 10.0 70.0 50.0
874 437 1 11.54 70.0 50.0
875 438 1 10.0 70.0 62.5
876 438 1 11.54 70.0 62.5
877 439 1 10.0 70.0 75.0
878 439 1 11.54 70.0 75.0
879 440 1 10.0 70.0 87.5
880 440 1 11.54 70.0 87.5
881 441 1 10.0 75.0 0.0
882 441 1 11.54 75.0 0.0
883 442 1 10.0 75.0 12.5
884 442 1 11.54 75.0 12.5
885 443 1 10.0 75.0 25.0
886 443 1 11.54 75.0 25.0
887 444 1 10.0 75.0 37.5
888 444 1 11.54 75.0 37.5
889 445 1 10.0 75.0 50.0
890 445 1 11.54 75.0 50.0
891 446 1 10.0 75.0 62.5
892 446 1 11.54 75.0 62.5
893 447 1 10.0 75.0 75.0
894 447 1 11.54 75.0 75.0
895 448 1 10.0 75.0 87.5
896 448 1 11.54 75.0 87.5
897 449 1 10.0 80.0 0.0
898 449 1 11.54 80.0 0.0
899 450 1 10.0 80.0 12.5
900 450 1 11.54 80.0 12.5
901 451 1 10.0 80.0 25.0
902 451 1 11.54 80.0 25.0
903 452 1 10.0 80.0 37.5
904 452 1 11.54 80.0 37.5
905 453 1 10.0 80.0 50.0
906 453 1 11.54 80.0 50.0
907 454 1 10.0 80.0 62.5
908 454 1 11.54 80.0 62.5
909 455 1 10.0 80.0 75.0
910 455 1 11.54 80.0 75.0
911 456 1 10.0 80.0 87.5
912 456 1 11.54 80.0 87.5
913 457 1 10.0 85.0 0.0
914 457 1 11.54 85.0 0.0
915 458 1 10.0 85.0 12.5
916 458 1 11.54 85.0 12.5
917 459 1 10.0 85.0 25.0
918 459 1 11.54 85.0 25.0
919 460 1 10.0 85.0 37.5
920 460 1 11.54 85.0 37.5
921 461 1 10.0 85.0 50.0
922 461 1 11.54 85.0 50.0
923 462 1 10.0 85.0 62.5
924 462 1 11.54 85.0 62.5
925 463 1 10.0 85.0 75.0
926 463 1 11.54 85.0 75.0
927 464 1 10.0 85.0 87.5
928 464 1 11.54 85.0 87.5
929 465 1 10.0 90.0 0.0
930 465 1 11.54 90.0 0.0
931 466 1 10.0 90.0 12.5
932 466 1 11.54 90.0 12.5
933 467 1 10.0 90.0 25.0
934 467 1 11.54 90.0 25.0
935 468 1 10.0 90.0 37.5
936 468 1 11.54 90.0 37.5
937 469 1 10.0 90.0 50.0
938 469 1 11.54 90.0 50.0
939 470 1 10.0 90.0 62.5
940 470 1 11.54 90.0 62.5
941 471 1 10.0 90.0 75.0
942 471 1 11.54 90.0 75.0
943 472 1 10.0 90.0 87.5
944 472 1 11.54 90.0 87.5
945 473 1 10.0 95.0 0.0
946 473 1 11.54 95.0 0.0
947 474 1 10.0 95.0 12.5
948 474 1 11.54 95.0 12.5
949 475 1 10.0 95.0 25.0
950 475 1 11.54 95.0 25.0
951 476 1 10.0 95.0 37.5
952 476 1 11.54 95.0 37.5
953 477 1 10.0 95.0 50.0
954 477 1 11.54 95.0 50.0
955 478 1 10.0 95.0 62.5
956 478 1 11.54 95.0 62.5
957 479 1 10.0 95.0 75.0
958 479 1 11.54 95.0 75.0
959 480 1 10.0 95.0 87.5
960 480 1 11.54 95.0 87.5
961 481 1 15.0 0.0 0.0
962 481 1 16.54 0.0 0.0
963 482 1 15.0 0.0 12.5
964 482 1 16.54 0.0 12.5
965 483 1 15.0 0.0 25.0
966 483 1 16.54 0.0 25.0
967 484 1 15.0 0.0 37.5
968 484 1 16.54 0.0 37.5
969 485 1 15.0 0.0 50.0
970 485 1 16.54 0.0 50.0
971 486 1 15.0 0.0 62.5
972 486 1 16.54 0.0 62.5
973 487 1 15.0 0.0 75.0
974 487 1 16.54 0.0 75.0
975 488 1 15.0 0.0 87.5
976 488 1 16.54 0.0 87.5
977 489 1 15.0 5.0 0.0
978 489 1 16.54 5.0 0.0
979 490 1 15.0 5.0 12.5
980 490 1 16.54 5.0 12.5
981 491 1 15.0 5.0 25.0
982 491 1 16.54 5.0 25.0
983 492 1 15.0 5.0 37.5
984 492 1 16.54 5.0 37.5
985 493 1 15.0 5.0 50.0
986 493 1 16.54 5.0 50.0
987 494 1 15.0 5.0 62.5
988 494 1 16.54 5.0 62.5
989 495 1 15.0 5.0 75.0
990 495 1 16.54 5.0 75.0
991 496 1 15.0 5.0 87.5
992 496 1 16.54 5.0 87.5
993 497 1 15.0 10.0 0.0
994 497 1 16.54 10.0 0.0
995 498 1 15.0 10.0 12.5
996 498 1 16.54 10.0 12.5
997 499 1 15.0 10.0 25.0
998 499 1 16.54 10.0 25.0
999 500 1 15.0 10.0 37.5
1000 500 1 16.54 10.0 37.5
1001 501 1 15.0 10.0 50.0
1002 501 1 16.54 10.0 50.0
1003 502 1 15.0 10.0 62.5
1004 502 1 16.54 10.0 62.5
1005 503 1 15.0 10.0 75.0
1006 503 1 16.54 10.0 75.0
1007 504 1 15.0 10.0 87.5
1008 504 1 16.54 10.0 87.5
1009 505 1 15.0 15.0 0.0
1010 505 1 16.54 15.0 0.0
1011 506 1 15.0 15.0 12.5
1012 506 1 16.54 15.0 12.5
1013 507 1 15.0 15.0 25.0
1014 507 1 16.54 15.0 25.0
1015 508 1 15.0 15.0 37.5
1016 508 1 16.54 15.0 37.5
1017 509 1 15.0 15.0 50.0
1018 509 1 16.54 15.0 50.0
1019 510 1 15.0 15.0 62.5
1020 510 1 16.54 15.0 62.5
1021 511 1 15.0 15.0 75.0
1022 511 1 16.54 15.0 75.0
1023 512 1 15.0 15.0 87.5
1024 512 1 16.54 15.0 87.5
1025 513 1 15.0 20.0 0.0
1026 513 1 16.54 20.0 0.0
1027 514 1 15.0 20.0 12.5
1028 514 1 16.54 20.0 12.5
1029 515 1 15.0 20.0 25.0
1030 515 1 16.54 20.0 25.0
1031 516 1 15.0 20.0 37.5
1032 516 1 16.54 20.0 37.5
1033 517 1 15.0 20.0 50.0
1034 517 1 16.54 20.0 50.0
1035 518 1 15.0 20.0 62.5
1036 518 1 16.54 20.0 62.5
1037 519 1 15.0 20.0 75.0
1038 519 1 16.54 20.0 75.0
1039 520 1 15.0 20.0 87.5
1040 520 1 16.54 20.0 87.5
1041 521 1 15.0 25.0 0.0
1042 521 1 16.54 25.0 0.0
1043 522 1 15.0 25.0 12.5
1044 522 1 16.54 25.0 12.5
1045 523 1 15.0 25.0 25.0
1046 523 1 16.54 25.0 25.0
1047 524 1 15.0 25.0 37.5
1048 524 1 16.54 25.0 37.5
1049 525 1 15.0 25.0 50.0
1050 525 1 16.54 25.0 50.0
1051 526 1 15.0 25.0 62.5
1052 526 1 16.54 25.0 62.5
1053 527 1 15.0 25.0 75.0
1054 527 1 16.54 25.0 75.0
1055 528 1 15.0 25.0 87.5
1056 528 1 16.54 25.0 87.5
1057 529 1 15.0 30.0 0.0
1058 529 1 16.54 30.0 0.0
1059 530 1 15.0 30.0 12.5
1060 530 1 16.54 30.0 12.5
1061 531 1 15.0 30.0 25.0
1062 531 1 16.54 30.0 25.0
1063 532 1 15.0 30.0 37.5
1064 532 1 16.54 30.0 37.5
1065 533 1 15.0 30.0 50.0
1066 533 1 16.54 30.0 50.0
1067 534 1 15.0 30.0 62.5
1068 534 1 16.54 30.0 62.5
1069 535 1 15.0 30.0 75.0
1070 535 1 16.54 30.0 75.0
1071 536 1 15.0 30.0 87.5
1072 536 1 16.54 30.0 87.5
1073 537 1 15.0 35.0 0.0
1074 537 1 16.54 35.0 0.0
1075 538 1 15.0 35.0 12.5
1076 538 1 16.54 35.0 12.5
1077 539 1 15.0 35.0 25.0
1078 539 1 16.54 35.0 25.0
1079 540 1 15.0 35.0 37.5
1080 540 1 16.54 35.0 37.5
1081 541 1 15.0 35.0 50.0
1082 541 1 16.54 35.0 50.0
1083 542 1 15.0 35.0 62.5
1084 542 1 16.54 35.0 62.5
1085 543 1 15.0 35.0 75.0
1086 543 1 16.54 35.0 75.0
1087 544 1 15.0 35.0 87.5
1088 544 1 16.54 35.0 87.5
1089 545 1 15.0 40.0 0.0
1090 545 1 16.54 40.0 0.0
1091 546 1 15.0 40.0 12.5
1092 546 1 16.54 40.0 12.5
1093 547 1 15.0 40.0 25.0
1094 547 1 16.54 40.0 25.0
1095 548 1 15.0 40.0 37.5
1096 548 1 16.54 40.0 37.5
1097 549 1 15.0 40.0 50.0
1098 549 1 16.54 40.0 50.0
1099 550 1 15.0 40.0 62.5
1100 550 1 16.54 40.0 62.5
1101 551 1 15.0 40.0 75.0
1102 551 1 16.54 40.0 75.0
1103 552 1 15.0 40.0 87.5
1104 552 1 16.54 40.0 87.5
1105 553 1 15.0 45.0 0.0
1106 553 1 16.54 45.0 0.0
1107 554 1 15.0 45.0 12.5
1108 554 1 16.54 45.0 12.5
1109 555 1 15.0 45.0 25.0
1110 555 1 16.54 45.0 25.0
1111 556 1 15.0 45.0 37.5
1112 556 1 16.54 45.0 37.5
1113 557 1 15.0 45.0 50.0
1114 557 1 16.54 45.0 50.0
1115 558 1 15.0 45.0 62.5
1116 558 1 16.54 45.0 62.5
1117 559 1 15.0 45.0 75.0
1118 559 1 16.54 45.0 75.0
1119 560 1 15.0 45.0 87.5
1120 560 1 16.54 45.0 87.5
1121 561 1 15.0 50.0 0.0
1122 561 1 16.54 50.0 0.0
1123 562 1 15.0 50.0 12.5
1124 562 1 16.54 50.0 12.5
1125 563 1 15.0 50.0 25.0
1126 563 1 16.54 50.0 25.0
1127 564 1 15.0 50.0 37.5
1128 564 1 16.54 50.0 37.5
1129 565 1 15.0 50.0 50.0
1130 565 1 16.54 50.0 50.0
1131 566 1 15.0 50.0 62.5
1132 566 1 16.54 50.0 62.5
1133 567 1 15.0 50.0 75.0
1134 567 1 16.54 50.0 75.0
1135 568 1 15.0 50.0 87.5
1136 568 1 16.54 50.0 87.5
1137 569 1 15.0 55.0 0.0
1138 569 1 16.54 55.0 0.0
1139 570 1 15.0 55.0 12.5
1140 570 1 16.54 55.0 12.5
1141 571 1 15.0 55.0 25.0
1142 571 1 16.54 55.0 25.0
1143 572 1 15.0 55.0 37.5
1144 572 1 16.54 55.0 37.5
1145 573 1 15.0 55.0 50.0
1146 573 1 16.54 55.0 50.0
1147 574 1 15.0 55.0 62.5
1148 574 1 16.54 55.0 62.5
1149 575 1 15.0 55.0 75.0
1150 575 1 16.54 55.0 75.0
1151 576 1 15.0 55.0 87.5
1152 576 1 16.54 55.0 87.5
1153 577 1 15.0 60.0 0.0
1154 577 1 16.54 60.0 0.0
1155 578 1 15.0 60.0 12.5
1156 578 1 16.54 60.0 12.5
1157 579 1 15.0 60.0 25.0
1158 579 1 16.54 60.0 25.0
1159 580 1 15.0 60.0 37.5
1160 580 1 16.54 60.0 37.5
1161 581 1 15.0 60.0 50.0
1162 581 1 16.54 60.0 50.0
1163 582 1 15.0 60.0 62.5
1164 582 1 16.54 60.0 62.5
1165 583 1 15.0 60.0 75.0
1166 583 1 16.54 60.0 75.0
1167 584 1 15.0 60.0 87.5
1168 584 1 16.54 60.0 87.5
1169 585 1 15.0 65.0 0.0
1170 585 1 16.54 65.0 0.0
1171 586 1 15.0 65.0 12.5
1172 586 1 16.54 65.0 12.5
1173 587 1 15.0 65.0 25.0
1174 587 1 16.54 65.0 25.0
1175 588 1 15.0 65.0 37.5
1176 588 1 16.54 65.0 37.5
1177 589 1 15.0 65.0 50.0
1178 589 1 16.54 65.0 50.0
1179 590 1 15.0 65.0 62.5
1180 590 1 16.54 65.0 62.5
1181 591 1 15.0 65.0 75.0
1182 591 1 16.54 65.0 75.0
1183 592 1 15.0 65.0 87.5
1184 592 1 16.54 65.0 87.5
1185 593 1 15.0 70.0 0.0
1186 593 1 16.54 70.0 0.0
1187 594 1 15.0 70.0 12.5
1188 594 1 16.54 70.0 12.5
1189 595 1 15.0 70.0 25.0
1190 595 1 16.54 70.0 25.0
1191 596 1 15.0 70.0 37.5
1192 596 1 16.54 70.0 37.5
1193 597 1 15.0 70.0 50.0
1194 597 1 16.54 70.0 50.0
1195 598 1 15.0 70.0 62.5
1196 598 1 16.54 70.0 62.5
1197 599 1 15.0 70.0 75.0
1198 599 1 16.54 70.0 75.0
1199 600 1 15.0 70.0 87.5
1200 600 1 16.54 70.0 87.5
1201 601 1 15.0 75.0 0.0
1202 601 1 16.54 75.0 0.0
1203 602 1 15.0 75.0 12.5
1204 602 1 16.54 75.0 12.5
1205 603 1 15.0 75.0 25.0
1206 603 1 16.54 75.0 25.0
1207 604 1 15.0 75.0 37.5
1208 604 1 16.54 75.0 37.5
1209 605 1 15.0 75.0 50.0
1210 605 1 16.54 75.0 50.0
1211 606 1 15.0 75.0 62.5
1212 606 1 16.54 75.0 62.5
1213 607 1 15.0 75.0 75.0
1214 607 1 16.54 75.0 75.0
1215 608 1 15.0 75.0 87.5
1216 608 1 16.54 75.0 87.5
1217 609 1 15.0 80.0 0.0
1218 609 1 16.54 80.0 0.0
1219 610 1 15.0 80.0 12.5
1220 610 1 16.54 80.0 12.5
1221 611 1 15.0 80.0 25.0
1222 611 1 16.54 80.0 25.0
1223 612 1 15.0 80.0 37.5
1224 612 1 16.54 80.0 37.5
1225 613 1 15.0 80.0 50.0
1226 613 1 16.54 80.0 50.0
1227 614 1 15.0 80.0 62.5
1228 614 1 16.54 80.0 62.5
1229 615 1 15.0 80.0 75.0
1230 615 1 16.54 80.0 75.0
1231 616 1 15.0 80.0 87.5
1232 616 1 16.54 80.0 87.5
1233 617 1 15.0 85.0 0.0
1234 617 1 16.54 85.0 0.0
1235 618 1 15.0 85.0 12.5
1236 618 1 16.54 85.0 12.5
1237 619 1 15.0 85.0 25.0
1238 619 1 16.54 85.0 25.0
1239 620 1 15.0 85.0 37.5
1240 620 1 16.54 85.0 37.5
1241 621 1 15.0 85.0 50.0
1242 621 1 16.54 85.0 50.0
1243 622 1 15.0 85.0 62.5
1244 622 1 16.54 85.0 62.5
1245 623 1 15.0 85.0 75.0
1246 623 1 16.54 85.0 75.0
1247 624 1 15.0 85.0 87.5
1248 624 1 16.54 85.0 87.5
1249 625 1 15.0 90.0 0.0
1250 625 1 16.54 90.0 0.0
1251 626 1 15.0 90.0 12.5
1252 626 1 16.54 90.0 12.5
1253 627 1 15.0 90.0 25.0
1254 627 1 16.54 90.0 25.0
1255 628 1 15.0 90.0 37.5
1256 628 1 16.54 90.0 37.5
1257 629 1 15.0 90.0 50.0
1258 629 1 16.54 90.0 50.0
1259 630 1 15.0 90.0 62.5
1260 630 1 16.54 90.0 62.5
1261 631 1 15.0 90.0 75.0
1262 631 1 16.54 90.0 75.0
1263 632 1 15.0 90.0 87.5
1264 632 1 16.54 90.0 87.5
1265 633 1 15.0 95.0 0.0
1266 633 1 16.54 95.0 0.0
1267 634 1 15.0 95.0 12.5
1268 634 1 16.54 95.0 12.5
1269 635 1 15.0 95.0 25.0
1270 635 1 16.54 95.0 25.0
1271 636 1 15.0 95.0 37.5
1272 636 1 16.54 95.0 37.5
1273 637 1 15.0 95.0 50.0
1274 637 1 16.54 95.0 50.0
1275 638 1 15.0 95.0 62.5
1276 638 1 16.54 95.0 62.5
1277 639 1 15.0 95.0 75.0
1278 639 1 16.54 95.0 75.0
1279 640 1 15.0 95.0 87.5
1280 640 1 16.54 95.0 87.5
1281 641 1 20.0 0.0 0.0
1282 641 1 21.54 0.0 0.0
1283 642 1 20.0 0.0 12.5
1284 642 1 21.54 0.0 12.5
1285 643 1 20.0 0.0 25.0
1286 643 1 21.54 0.0 25.0
1287 644 1 20.0 0.0 37.5
1288 644 1 21.54 0.0 37.5
1289 645 1 20.0 0.0 50.0
1290 645 1 21.54 0.0 50.0
1291 646 1 20.0 0.0 62.5
1292 646 1 21.54 0.0 62.5
1293 647 1 20.0 0.0 75.0
1294 647 1 21.54 0.0 75.0
1295 648 1 20.0 0.0 87.5
1296 648 1 21.54 0.0 87.5
1297 649 1 20.0 5.0 0.0
1298 649 1 21.54 5.0 0.0
1299 650 1 20.0 5.0 12.5
1300 650 1 21.54 5.0 12.5
1301 651 1 20.0 5.0 25.0
1302 651 1 21.54 5.0 25.0
1303 652 1 20.0 5.0 37.5
1304 652 1 21.54 5.0 37.5
1305 653 1 20.0 5.0 50.0
1306 653 1 21.54 5.0 50.0
1307 654 1 20.0 5.0 62.5
1308 654 1 21.54 5.0 62.5
1309 655 1 20.0 5.0 75.0
1310 655 1 21.54 5.0 75.0
1311 656 1 20.0 5.0 87.5
1312 656 1 21.54 5.0 87.5
1313 657 1 20.0 10.0 0.0
1314 657 1 21.54 10.0 0.0
1315 658 1 20.0 10.0 12.5
1316 658 1 21.54 10.0 12.5
1317 659 1 20.0 10.0 25.0
1318 659 1 21.54 10.0 25.0
1319 660 1 20.0 10.0 37.5
1320 660 1 21.54 10.0 37.5
1321 661 1 20.0 10.0 50.0
1322 661 1 21.54 10.0 50.0
1323 662 1 20.0 10.0 62.5
1324 662 1 21.54 10.0 62.5
1325 663 1 20.0 10.0 75.0
1326 663 1 21.54 10.0 75.0
1327 664 1 20.0 10.0 87.5
1328 664 1 21.54 10.0 87.5
1329 665 1 20.0 15.0 0.0
1330 665 1 21.54 15.0 0.0
1331 666 1 20.0 15.0 12.5
1332 666 1 21.54 15.0 12.5
1333 667 1 20.0 15.0 25.0
1334 667 1 21.54 15.0 25.0
1335 668 1 20.0 15.0 37.5
1336 668 1 21.54 15.0 37.5
1337 669 1 20.0 15.0 50.0
1338 669 1 21.54 15.0 50.0
1339 670 1 20.0 15.0 62.5
1340 670 1 21.54 15.0 62.5
1341 671 1 20.0 15.0 75.0
1342 671 1 21.54 15.0 75.0
1343 672 1 20.0 15.0 87.5
1344 672 1 21.54 15.0 87.5
1345 673 1 20.0 20.0 0.0
1346 673 1 21.54 20.0 0.0
1347 674 1 20.0 20.0 12.5
1348 674 1 21.54 20.0 12.5
1349 675 1 20.0 20.0 25.0
1350 675 1 21.54 20.0 25.0
1351 676 1 20.0 20.0 37.5
1352 676 1 21.54 20.0 37.5
1353 677 1 20.0 20.0 50.0
1354 677 1 21.54 20.0 50.0
1355 678 1 20.0 20.0 62.5
1356 678 1 21.54 20.0 62.5
1357 679 1 20.0 20.0 75.0
1358 679 1 21.54 20.0 75.0
1359 680 1 20.0 20.0 87.5
1360 680 1 21.54 20.0 87.5
1361 681 1 20.0 25.0 0.0
1362 681 1 21.54 25.0 0.0
1363 682 1 20.0 25.0 12.5
1364 682 1 21.54 25.0 12.5
1365 683 1 20.0 25.0 25.0
1366 683 1 21.54 25.0 25.0
1367 684 1 20.0 25.0 37.5
1368 684 1 21.54 25.0 37.5
1369 685 1 20.0 25.0 50.0
1370 685 1 21.54 25.0 50.0
1371 686 1 20.0 25.0 62.5
1372 686 1 21.54 25.0 62.5
1373 687 1 20.0 25.0 75.0
1374 687 1 21.54 25.0 75.0
1375 688 1 20.0 25.0 87.5
1376 688 1 21.54 25.0 87.5
1377 689 1 20.0 30.0 0.0
1378 689 1 21.54 30.0 0.0
1379 690 1 20.0 30.0 12.5
1380 690 1 21.54 30.0 12.5
1381 691 1 20.0 30.0 25.0
1382 691 1 21.54 30.0 25.0
1383 692 1 20.0 30.0 37.5
1384 692 1 21.54 30.0 37.5
1385 693 1 20.0 30.0 50.0
1386 693 1 21.54 30.0 50.0
1387 694 1 20.0 30.0 62.5
1388 694 1 21.54 30.0 62.5
1389 695 1 20.0 30.0 75.0
1390 695 1 21.54 30.0 75.0
1391 696 1 20.0 30.0 87.5
1392 696 1 21.54 30.0 87.5
1393 697 1 20.0 35.0 0.0
1394 697 1 21.54 35.0 0.0
1395 698 1 20.0 35.0 12.5
1396 698 1 21.54 35.0 12.5
1397 699 1 20.0 35.0 25.0
1398 699 1 21.54 35.0 25.0
1399 700 1 20.0 35.0 37.5
1400 700 1 21.54 35.0 37.5
1401 701 1 20.0 35.0 50.0
1402 701 1 21.54 35.0 50.0
1403 702 1 20.0 35.0 62.5
1404 702 1 21.54 35.0 62.5
1405 703 1 20.0 35.0 75.0
1406 703 1 21.54 35.0 75.0
1407 704 1 20.0 35.0 87.5
1408 704 1 21.54 35.0 87.5
1409 705 1 20.0 40.0 0.0
1410 705 1 21.54 40.0 0.0
1411 706 1 20.0 40.0 12.5
1412 706 1 21.54 40.0 12.5
1413 707 1 20.0 40.0 25.0
1414 707 1 21.54 40.0 25.0
1415 708 1 20.0 40.0 37.5
1416 708 1 21.54 40.0 37.5
1417 709 1 20.0 40.0 50.0
1418 709 1 21.54 40.0 50.0
1419 710 1 20.0 40.0 62.5
1420 710 1 21.54 40.0 62.5
1421 711 1 20.0 40.0 75.0
1422 711 1 21.54 40.0 75.0
1423 712 1 20.0 40.0 87.5
1424 712 1 21.54 40.0 87.5
1425 713 1 20.0 45.0 0.0
1426 713 1 21.54 45.0 0.0
1427 714 1 20.0 45.0 12.5
1428 714 1 21.54 45.0 12.5
1429 715 1 20.0 45.0 25.0
1430 715 1 21.54 45.0 25.0
1431 716 1 20.0 45.0 37.5
1432 716 1 21.54 45.0 37.5
1433 717 1 20.0 45.0 50.0
1434 717 1 21.54 45.0 50.0
1435 718 1 20.0 45.0 62.5
1436 718 1 21.54 45.0 62.5
1437 719 1 20.0 45.0 75.0
1438 719 1 21.54 45.0 75.0
1439 720 1 20.0 45.0 87.5
1440 720 1 21.54 45.0 87.5
1441 721 1 20.0 50.0 0.0
1442 721 1 21.54 50.0 0.0
1443 722 1 20.0 50.0 12.5
1444 722 1 21.54 50.0 12.5
1445 723 1 20.0 50.0 25.0
1446 723 1 21.54 50.0 25.0
1447 724 1 20.0 50.0 37.5
1448 724 1 21.54 50.0 37.5
1449 725 1 20.0 50.0 50.0
1450 725 1 21.54 50.0 50.0
1451 726 1 20.0 50.0 62.5
1452 726 1 21.54 50.0 62.5
1453 727 1 20.0 50.0 75.0
1454 727 1 21.54 50.0 75.0
1455 728 1 20.0 50.0 87.5
1456 728 1 21.54 50.0 87.5
1457 729 1 20.0 55.0 0.0
1458 729 1 21.54 55.0 0.0
1459 730 1 20.0 55.0 12.5
1460 730 1 21.54 55.0 12.5
1461 731 1 20.0 55.0 25.0
1462 731 1 21.54 55.0 25.0
1463 732 1 20.0 55.0 37.5
1464 732 1 21.54 55.0 37.5
1465 733 1 20.0 55.0 50.0
1466 733 1 21.54 55.0 50.0
1467 734 1 20.0 55.0 62.5
1468 734 1 21.54 55.0 62.5
1469 735 1 20.0 55.0 75.0
1470 735 1 21.54 55.0 75.0
1471 736 1 20.0 55.0 87.5
1472 736 1 21.54 55.0 87.5
1473 737 1 20.0 60.0 0.0
1474 737 1 21.54 60.0 0.0
1475 738 1 20.0 60.0 12.5
1476 738 1 21.54 60.0 12.5
1477 739 1 20.0 60.0 25.0
1478 739 1 21.54 60.0 25.0
1479 740 1 20.0 60.0 37.5
1480 740 1 21.54 60.0 37.5
1481 741 1 20.0 60.0 50.0
1482 741 1 21.54 60.0 50.0
1483 742 1 20.0 60.0 62.5
1484 742 1 21.54 60.0 62.5
1485 743 1 20.0 60.0 75.0
1486 743 1 21.54 60.0 75.0
1487 744 1 20.0 60.0 87.5
1488 744 1 21.54 60.0 87.5
1489 745 1 20.0 65.0 0.0
1490 745 1 21.54 65.0 0.0
1491 746 1 20.0 65.0 12.5
1492 746 1 21.54 65.0 12.5
1493 747 1 20.0 65.0 25.0
1494 747 1 21.54 65.0 25.0
1495 748 1 20.0 65.0 37.5
1496 748 1 21.54 65.0 37.5
1497 749 1 20.0 65.0 50.0
1498 749 1 21.54 65.0 50.0
1499 750 1 20.0 65.0 62.5
1500 750 1 21.54 65.0 62.5
1501 751 1 20.0 65.0 75.0
1502 751 1 21.54 65.0 75.0
1503 752 1 20.0 65.0 87.5
1504 752 1 21.54 65.0 87.5
1505 753 1 20.0 70.0 0.0
1506 753 1 21.54 70.0 0.0
1507 754 1 20.0 70.0 12.5
1508 754 1 21.54 70.0 12.5
1509 755 1 20.0 70.0 25.0
1510 755 1 21.54 70.0 25.0
1511 756 1 20.0 70.0 37.5
1512 756 1 21.54 70.0 37.5
1513 757 1 20.0 70.0 50.0
1514 757 1 21.54 70.0 50.0
1515 758 1 20.0 70.0 62.5
1516 758 1 21.54 70.0 62.5
1517 759 1 20.0 70.0 75.0
1518 759 1 21.54 70.0 75.0
1519 760 1 20.0 70.0 87.5
1520 760 1 21.54 70.0 87.5
1521 761 1 20.0 75.0 0.0
1522 761 1 21.54 75.0 0.0
1523 762 1 20.0 75.0 12.5
1524 762 1 21.54 75.0 12.5
1525 763 1 20.0 75.0 25.0
1526 763 1 21.54 75.0 25.0
1527 764 1 20.0 75.0 37.5
1528 764 1 21.54 75.0 37.5
1529 765 1 20.0 75.0 50.0
1530 765 1 21.54 75.0 50.0
1531 766 1 20.0 75.0 62.5
1532 766 1 21.54 75.0 62.5
1533 767 1 20.0 75.0 75.0
1534 767 1 21.54 75.0 75.0
1535 768 1 20.0 75.0 87.5
1536 768 1 21.54 75.0 87.5
1537 769 1 20.0 80.0 0.0
1538 769 1 21.54 80.0 0.0
1539 770 1 20.0 80.0 12.5
1540 770 1 21.54 80.0 12.5
1541 771 1 20.0 80.0 25.0
1542 771 1 21.54 80.0 25.0
1543 772 1 20.0 80.0 37.5
1544 772 1 21.54 80.0 37.5
1545 773 1 20.0 80.0 50.0
1546 773 1 21.54 80.0 50.0
1547 774 1 20.0 80.0 62.5
1548 774 1 21.54 80.0 62.5
1549 775 1 20.0 80.0 75.0
1550 775 1 21.54 80.0 75.0
1551 776 1 20.0 80.0 87.5
1552 776 1 21.54 80.0 87.5
1553 777 1 20.0 85.0 0.0
1554 777 1 21.54 85.0 0.0
1555 778 1 20.0 85.0 12.5
1556 778 1 21.54 85.0 12.5
1557 779 1 20.0 85.0 25.0
1558 779 1 21.54 85.0 25.0
1559 780 1 20.0 85.0 37.5
1560 780 1 21.54 85.0 37.5
1561 781 1 20.0 85.0 50.0
1562 781 1 21.54 85.0 50.0
1563 782 1 20.0 85.0 62.5
1564 782 1 21.54 85.0 62.5
1565 783 1 20.0 85.0 75.0
1566 783 1 21.54 85.0 75.0
1567 784 1 20.0 85.0 87.5
1568 784 1 21.54 85.0 87.5
1569 785 1 20.0 90.0 0.0
1570 785 1 21.54 90.0 0.0
1571 786 1 20.0 90.0 12.5
1572 786 1 21.54 90.0 12.5
1573 787 1 20.0 90.0 25.0
1574 787 1 21.54 90.0 25.0
1575 788 1 20.0 90.0 37.5
1576 788 1 21.54 90.0 37.5
1577 789 1 20.0 90.0 50.0
1578 789 1 21.54 90.0 50.0
1579 790 1 20.0 90.0 62.5
1580 790 1 21.54 90.0 62.5
1581 791 1 20.0 90.0 75.0
1582 791 1 21.54 90.0 75.0
1583 792 1 20.0 90.0 87.5
1584 792 1 21.54 90.0 87.5
1585 793 1 20.0 95.0 0.0
1586 793 1 21.54 95.0 0.0
1587 794 1 20.0 95.0 12.5
1588 794 1 21.54 95.0 12.5
1589 795 1 20.0 95.0 25.0
1590 795 1 21.54 95.0 25.0
1591 796 1 20.0 95.0 37.5
1592 796 1 21.54 95.0 37.5
1593 797 1 20.0 95.0 50.0
1594 797 1 21.54 95.0 50.0
1595 798 1 20.0 95.0 62.5
1596 798 1 21.54 95.0 62.5
1597 799 1 20.0 95.0 75.0
1598 799 1 21.54 95.0 75.0
1599 800 1 20.0 95.0 87.5
1600 800 1 21.54 95.0 87.5
1601 801 1 25.0 0.0 0.0
1602 801 1 26.54 0.0 0.0
1603 802 1 25.0 0.0 12.5
1604 802 1 26.54 0.0 12.5
1605 803 1 25.0 0.0 25.0
1606 803 1 26.54 0.0 25.0
1607 804 1 25.0 0.0 37.5
1608 804 1 26.54 0.0 37.5
1609 805 1 25.0 0.0 50.0
1610 805 1 26.54 0.0 50.0
1611 806 1 25.0 0.0 62.5
1612 806 1 26.54 0.0 62.5
1613 807 1 25.0 0.0 75.0
1614 807 1 26.54 0.0 75.0
1615 808 1 25.0 0.0 87.5
1616 808 1 26.54 0.0 87.5
1617 809 1 25.0 5.0 0.0
1618 809 1 26.54 5.0 0.0
1619 810 1 25.0 5.0 12.5
1620 810 1 26.54 5.0 12.5
1621 811 1 25.0 5.0 25.0
1622 811 1 26.54 5.0 25.0
1623 812 1 25.0 5.0 37.5
1624 812 1 26.54 5.0 37.5
1625 813 1 25.0 5.0 50.0
1626 813 1 26.54 5.0 50.0
1627 814 1 25.0 5.0 62.5
1628 814 1 26.54 5.0 62.5
1629 815 1 25.0 5.0 75.0
1630 815 1 26.54 5.0 75.0
1631 816 1 25.0 5.0 87.5
1632 816 1 26.54 5.0 87.5
1633 817 1 25.0 10.0 0.0
1634 817 1 26.54 10.0 0.0
1635 818 1 25.0 10.0 12.5
1636 818 1 26.54 10.0 12.5
1637 819 1 25.0 10.0 25.0
1638 819 1 26.54 10.0 25.0
1639 820 1 25.0 10.0 37.5
1640 820 1 26.54 10.0 37.5
1641 821 1 25.0 10.0 50.0
1642 821 1 26.54 10.0 50.0
1643 822 1 25.0 10.0 62.5
1644 822 1 26.54 10.0 62.5
1645 823 1 25.0 10.0 75.0
1646 823 1 26.54 10.0 75.0
1647 824 1 25.0 10.0 87.5
1648 824 1 26.54 10.0 87.5
1649 825 1 25.0 15.0 0.0
1650 825 1 26.54 15.0 0.0
1651 826 1 25.0 15.0 12.5
1652 826 1 26.54 15.0 12.5
1653 827 1 25.0 15.0 25.0
1654 827 1 26.54 15.0 25.0
1655 828 1 25.0 15.0 37.5
1656 828 1 26.54 15.0 37.5
1657 829 1 25.0 15.0 50.0
1658 829 1 26.54 15.0 50.0
1659 830 1 25.0 15.0 62.5
1660 830 1 26.54 15.0 62.5
1661 831 1 25.0 15.0 75.0
1662 831 1 26.54 15.0 75.0
1663 832 1 25.0 15.0 87.5
1664 832 1 26.54 15.0 87.5
1665 833 1 25.0 20.0 0.0
1666 833 1 26.54 20.0 0.0
1667 834 1 25.0 20.0 12.5
1668 834 1 26.54 20.0 12.5
1669 835 1 25.0 20.0 25.0
1670 835 1 26.54 20.0 25.0
1671 836 1 25.0 20.0 37.5
1672 836 1 26.54 20.0 37.5
1673 837 1 25.0 20.0 50.0
1674 837 1 26.54 20.0 50.0
1675 838 1 25.0 20.0 62.5
1676 838 1 26.54 20.0 62.5
1677 839 1 25.0 20.0 75.0
1678 839 1 26.54 20.0 75.0
1679 840 1 25.0 20.0 87.5
1680 840 1 26.54 20.0 87.5
1681 841 1 25.0 25.0 0.0
1682 841 1 26.54 25.0 0.0
1683 842 1 25.0 25.0 12.5
1684 842 1 26.54 25.0 12.5
1685 843 1 25.0 25.0 25.0
1686 843 1 26.54 25.0 25.0
1687 844 1 25.0 25.0 37.5
1688 844 1 26.54 25.0 37.5
1689 845 1 25.0 25.0 50.0
1690 845 1 26.54 25.0 50.0
1691 846 1 25.0 25.0 62.5
1692 846 1 26.54 25.0 62.5
1693 847 1 25.0 25.0 75.0
1694 847 1 26.54 25.0 75.0
1695 848 1 25.0 25.0 87.5
1696 848 1 26.54 25.0 87.5
1697 849 1 25.0 30.0 0.0
1698 849 1 26.54 30.0 0.0
1699 850 1 25.0 30.0 12.5
1700 850 1 26.54 30.0 12.5
1701 851 1 25.0 30.0 25.0
1702 851 1 26.54 30.0 25.0
1703 852 1 25.0 30.0 37.5
1704 852 1 26.54 30.0 37.5
1705 853 1 25.0 30.0 50.0
1706 853 1 26.54 30.0 50.0
1707 854 1 25.0 30.0 62.5
1708 854 1 26.54 30.0 62.5
1709 855 1 25.0 30.0 75.0
1710 855 1 26.54 30.0 75.0
1711 856 1 25.0 30.0 87.5
1712 856 1 26.54 30.0 87.5
1713 857 1 25.0 35.0 0.0
1714 857 1 26.54 35.0 0.0
1715 858 1 25.0 35.0 12.5
1716 858 1 26.54 35.0 12.5
1717 859 1 25.0 35.0 25.0
1718 859 1 26.54 35.0 25.0
1719 860 1 25.0 35.0 37.5
1720 860 1 26.54 35.0 37.5
1721 861 1 25.0 35.0 50.0
1722 861 1 26.54 35.0 50.0
1723 862 1 25.0 35.0 62.5
1724 862 1 26.54 35.0 62.5
1725 863 1 25.0 35.0 75.0
1726 863 1 26.54 35.0 75.0
1727 864 1 25.0 35.0 87.5
1728 864 1 26.54 35.0 87.5
1729 865 1 25.0 40.0 0.0
1730 865 1 26.54 40.0 0.0
1731 866 1 25.0 40.0 12.5
1732 866 1 26.54 40.0 12.5
1733 867 1 25.0 40.0 25.0
1734 867 1 26.54 40.0 25.0
1735 868 1 25.0 40.0 37.5
1736 868 1 26.54 40.0 37.5
1737 869 1 25.0 40.0 50.0
1738 869 1 26.54 40.0 50.0
1739 870 1 25.0 40.0 62.5
1740 870 1 26.54 40.0 62.5
1741 871 1 25.0 40.0 75.0
1742 871 1 26.54 40.0 75.0
1743 872 1 25.0 40.0 87.5
1744 872 1 26.54 40.0 87.5
1745 873 1 25.0 45.0 0.0
1746 873 1 26.54 45.0 0.0
1747 874 1 25.0 45.0 12.5
1748 874 1 26.54 45.0 12.5
1749 875 1 25.0 45.0 25.0
1750 875 1 26.54 45.0 25.0
1751 876 1 25.0 45.0 37.5
1752 876 1 26.54 45.0 37.5
1753 877 1 25.0 45.0 50.0
1754 877 1 26.54 45.0 50.0
1755 878 1 25.0 45.0 62.5
1756 878 1 26.54 45.0 62.5
1757 879 1 25.0 45.0 75.0
1758 879 1 26.54 45.0 75.0
1759 880 1 25.0 45.0 87.5
1760 880 1 26.54 45.0 87.5
1761 881 1 25.0 50.0 0.0
1762 881 1 26.54 50.0 0.0
1763 882 1 25.0 50.0 12.5
1764 882 1 26.54 50.0 12.5
1765 883 1 25.0 50.0 25.0
1766 883 1 26.54 50.0 25.0
1767 884 1 25.0 50.0 37.5
1768 884 1 26.54 50.0 37.5
1769 885 1 25.0 50.0 50.0
1770 885 1 26.54 50.0 50.0
1771 886 1 25.0 50.0 62.5
1772 886 1 26.54 50.0 62.5
1773 887 1 25.0 50.0 75.0
1774 887 1 26.54 50.0 75.0
1775 888 1 25.0 50.0 87.5
1776 888 1 26.54 50.0 87.5
1777 889 1 25.0 55.0 0.0
1778 889 1 26.54 55.0 0.0
1779 890 1 25.0 55.0 12.5
1780 890 1 26.54 55.0 12.5
1781 891 1 25.0 55.0 25.0
1782 891 1 26.54 55.0 25.0
1783 892 1 25.0 55.0 37.5
1784 892 1 26.54 55.0 37.5
1785 893 1 25.0 55.0 50.0
1786 893 1 26.54 55.0 50.0
1787 894 1 25.0 55.0 62.5
1788 894 1 26.54 55.0 62.5
1789 895 1 25.0 55.0 75.0
1790 895 1 26.54 55.0 75.0
1791 896 1 25.0 55.0 87.5
1792 896 1 26.54 55.0 87.5
1793 897 1 25.0 60.0 0.0
1794 897 1 26.54 60.0 0.0
1795 898 1 25.0 60.0 12.5
1796 898 1 26.54 60.0 12.5
1797 899 1 25.0 60.0 25.0
1798 899 1 26.54 60.0 25.0
1799 900 1 25.0 60.0 37.5
1800 900 1 26.54 60.0 37.5
1801 901 1 25.0 60.0 50.0
1802 901 1 26.54 60.0 50.0
1803 902 1 25.0 60.0 62.5
1804 902 1 26.54 60.0 62.5
1805 903 1 25.0 60.0 75.0
1806 903 1 26.54 60.0 75.0
1807 904 1 25.0 60.0 87.5
1808 904 1 26.54 60.0 87.5
1809 905 1 25.0 65.0 0.0
1810 905 1 26.54 65.0 0.0
1811 906 1 25.0 65.0 12.5
1812 906 1 26.54 65.0 12.5
1813 907 1 25.0 65.0 25.0
1814 907 1 26.54 65.0 25.0
1815 908 1 25.0 65.0 37.5
1816 908 1 26.54 65.0 37.5
1817 909 1 25.0 65.0 50.0
1818 909 1 26.54 65.0 50.0
1819 910 1 25.0 65.0 62.5
1820 910 1 26.54 65.0 62.5
1821 911 1 25.0 65.0 75.0
1822 911 1 26.54 65.0 75.0
1823 912 1 25.0 65.0 87.5
1824 912 1 26.54 65.0 87.5
1825 913 1 25.0 70.0 0.0
1826 913 1 26.54 70.0 0.0
1827 914 1 25.0 70.0 12.5
1828 914 1 26.54 70.0 12.5
1829 915 1 25.0 70.0 25.0
1830 915 1 26.54 70.0 25.0
1831 916 1 25.0 70.0 37.5
1832 916 1 26.54 70.0 37.5
1833 917 1 25.0 70.0 50.0
1834 917 1 26.54 70.0 50.0
1835 918 1 25.0 70.0 62.5
1836 918 1 26.54 70.0 62.5
1837 919 1 25.0 70.0 75.0
1838 919 1 26.54 70.0 75.0
1839 920 1 25.0 70.0 87.5
1840 920 1 26.54 70.0 87.5
1841 921 1 25.0 75.0 0.0
1842 921 1 26.54 75.0 0.0
1843 922 1 25.0 75.0 12.5
1844 922 1 26.54 75.0 12.5
1845 923 1 25.0 75.0 25.0
1846 923 1 26.54 75.0 25.0
1847 924 1 25.0 75.0 37.5
1848 924 1 26.54 75.0 37.5
1849 925 1 25.0 75.0 50.0
1850 925 1 26.54 75.0 50.0
1851 926 1 25.0 75.0 62.5
1852 926 1 26.54 75.0 62.5
1853 927 1 25.0 75.0 75.0
1854 927 1 26.54 75.0 75.0
1855 928 1 25.0 75.0 87.5
1856 928 1 26.54 75.0 87.5
1857 929 1 25.0 80.0 0.0
1858 929 1 26.54 80.0 0.0
1859 930 1 25.0 80.0 12.5
1860 930 1 26.54 80.0 12.5
1861 931 1 25.0 80.0 25.0
1862 931 1 26.54 80.0 25.0
1863 932 1 25.0 80.0 37.5
1864 932 1 26.54 80.0 37.5
1865 933 1 25.0 80.0 50.0
1866 933 1 26.54 80.0 50.0
1867 934 1 25.0 80.0 62.5
1868 934 1 26.54 80.0 62.5
1869 935 1 25.0 80.0 75.0
1870 935 1 26.54 80.0 75.0
1871 936 1 25.0 80.0 87.5
1872 936 1 26.54 80.0 87.5
1873 937 1 25.0 85.0 0.0
1874 937 1 26.54 85.0 0.0
1875 938 1 25.0 85.0 12.5
1876 938 1 26.54 85.0 12.5
1877 939 1 25.0 85.0 25.0
1878 939 1 26.54 85.0 25.0
1879 940 1 25.0 85.0 37.5
1880 940 1 26.54 85.0 37.5
1881 941 1 25.0 85.0 50.0
1882 941 1 26.54 85.0 50.0
1883 942 1 25.0 85.0 62.5
1884 942 1 26.54 85.0 62.5
1885 943 1 25.0 85.0 75.0
1886 943 1 26.54 85.0 75.0
1887 944 1 25.0 85.0 87.5
1888 944 1 26.54 85.0 87.5
1889 945 1 25.0 90.0 0.0
1890 945 1 26.54 90.0 0.0
1891 946 1 25.0 90.0 12.5
1892 946 1 26.54 90.0 12.5
1893 947 1 25.0 90.0 25.0
1894 947 1 26.54 90.0 25.0
1895 948 1 25.0 90.0 37.5
1896 948 1 26.54 90.0 37.5
1897 949 1 25.0 90.0 50.0
1898 949 1 26.54 90.0 50.0
1899 950 1 25.0 90.0 62.5
1900 950 1 26.54 90.0 62.5
1901 951 1 25.0 90.0 75.0
1902 951 1 26.54 90.0 75.0
1903 952 1 25.0 90.0 87.5
1904 952 1 26.54 90.0 87.5
1905 953 1 25.0 95.0 0.0
1906 953 1 26.54 95.0 0.0
1907 954 1 25.0 95.0 12.5
1908 954 1 26.54 95.0 12.5
1909 955 1 25.0 95.0 25.0
1910 955 1 26.54 95.0 25.0
1911 956 1 25.0 95.0 37.5
1912 956 1 26.54 95.0 37.5
1913 957 1 25.0 95.0 50.0
1914 957 1 26.54 95.0 50.0
1915 958 1 25.0 95.0 62.5
1916 958 1 26.54 95.0 62.5
1917 959 1 25.0 95.0 75.0
1918 959 1 26.54 95.0 75.0
1919 960 1 25.0 95.0 87.5
1920 960 1 26.54 95.0 87.5
1921 961 1 30.0 0.0 0.0
1922 961 1 31.54 0.0 0.0
1923 962 1 30.0 0.0 12.5
1924 962 1 31.54 0.0 12.5
1925 963 1 30.0 0.0 25.0
1926 963 1 31.54 0.0 25.0
1927 964 1 30.0 0.0 37.5
1928 964 1 31.54 0.0 37.5
1929 965 1 30.0 0.0 50.0
1930 965 1 31.54 0.0 50.0
1931 966 1 30.0 0.0 62.5
1932 966 1 31.54 0.0 62.5
1933 967 1 30.0 0.0 75.0
1934 967 1 31.54 0.0 75.0
1935 968 1 30.0 0.0 87.5
1936 968 1 31.54 0.0 87.5
1937 969 1 30.0 5.0 0.0
1938 969 1 31.54 5.0 0.0
1939 970 1 30.0 5.0 12.5
1940 970 1 31.54 5.0 12.5
1941 971 1 30.0 5.0 25.0
1942 971 1 31.54 5.0 25.0
1943 972 1 30.0 5.0 37.5
1944 972 1 31.54 5.0 37.5
1945 973 1 30.0 5.0 50.0
1946 973 1 31.54 5.0 50.0
1947 974 1 30.0 5.0 62.5
1948 974 1 31.54 5.0 62.5
1949 975 1 30.0 5.0 75.0
1950 975 1 31.54 5.0 75.0
1951 976 1 30.0 5.0 87.5
1952 976 1 31.54 5.0 87.5
1953 977 1 30.0 10.0 0.0
1954 977 1 31.54 10.0 0.0
1955 978 1 30.0 10.0 12.5
1956 978 1 31.54 10.0 12.5
1957 979 1 30.0 10.0 25.0
1958 979 1 31.54 10.0 25.0
1959 980 1 30.0 10.0 37.5
1960 980 1 31.54 10.0 37.5
1961 981 1 30.0 10.0 50.0
1962 981 1 31.54 10.0 50.0
1963 982 1 30.0 10.0 62.5
1964 982 1 31.54 10.0 62.5
1965 983 1 30.0 10.0 75.0
1966 983 1 31.54 10.0 75.0
1967 984 1 30.0 10.0 87.5
1968 984 1 31.54 10.0 87.5
1969 985 1 30.0 15.0 0.0
1970 985 1 31.54 15.0 0.0
1971 986 1 30.0 15.0 12.5
1972 986 1 31.54 15.0 12.5
1973 987 1 30.0 15.0 25.0
1974 987 1 31.54 15.0 25.0
1975 988 1 30.0 15.0 37.5
1976 988 1 31.54 15.0 37.5
1977 989 1 30.0 15.0 50.0
1978 989 1 31.54 15.0 50.0
1979 990 1 30.0 15.0 62.5
1980 990 1 31.54 15.0 62.5
1981 991 1 30.0 15.0 75.0
1982 991 1 31.54 15.0 75.0
1983 992 1 30.0 15.0 87.5
1984 992 1 31.54 15.0 87.5
1985 993 1 30.0 20.0 0.0
1986 993 1 31.54 20.0 0.0
1987 994 1 30.0 20.0 12.5
1988 994 1 31.54 20.0 12.5
1989 995 1 30.0 20.0 25.0
1990 995 1 31.54 20.0 25.0
1991 996 1 30.0 20.0 37.5
1992 996 1 31.54 20.0 37.5
1993 997 1 30.0 20.0 50.0
1994 997 1 31.54 20.0 50.0
1995 998 1 30.0 20.0 62.5
1996 998 1 31.54 20.0 62.5
1997 999 1 30.0 20.0 75.0
1998 999 1 31.54 20.0 75.0
1999 1000 1 30.0 20.0 87.5
2000 1000 1 31.54 20.0 87.5
2001 1001 1 30.0 25.0 0.0
2002 1001 1 31.54 25.0 0.0
2003 1002 1 30.0 25.0 12.5
2004 1002 1 31.54 25.0 12.5
2005 1003 1 30.0 25.0 25.0
2006 1003 1 31.54 25.0 25.0
2007 1004 1 30.0 25.0 37.5
2008 1004 1 31.54 25.0 37.5
2009 1005 1 30.0 25.0 50.0
2010 1005 1 31.54 25.0 50.0
2011 1006 1 30.0 25.0 62.5
2012 1006 1 31.54 25.0 62.5
2013 1007 1 30.0 25.0 75.0
2014 1007 1 31.54 25.0 75.0
2015 1008 1 30.0 25.0 87.5
2016 1008 1 31.54 25.0 87.5
2017 1009 1 30.0 30.0 0.0
2018 1009 1 31.54 30.0 0.0
2019 1010 1 30.0 30.0 12.5
2020 1010 1 31.54 30.0 12.5
2021 1011 1 30.0 30.0 25.0
2022 1011 1 31.54 30.0 25.0
2023 1012 1 30.0 30.0 37.5
2024 1012 1 31.54 30.0 37.5
2025 1013 1 30.0 30.0 50.0
2026 1013 1 31.54 30.0 50.0
2027 1014 1 30.0 30.0 62.5
2028 1014 1 31.54 30.0 62.5
2029 1015 1 30.0 30.0 75.0
2030 1015 1 31.54 30.0 75.0
2031 1016 1 30.0 30.0 87.5
2032 1016 1 31.54 30.0 87.5
2033 1017 1 30.0 35.0 0.0
2034 1017 1 31.54 35.0 0.0
2035 1018 1 30.0 35.0 12.5
2036 1018 1 31.54 35.0 12.5
2037 1019 1 30.0 35.0 25.0
2038 1019 1 31.54 35.0 25.0
2039 1020 1 30.0 35.0 37.5
2040 1020 1 31.54 35.0 37.5
2041 1021 1 30.0 35.0 50.0
2042 1021 1 31.54 35.0 50.0
2043 1022 1 30.0 35.0 62.5
2044 1022 1 31.54 35.0 62.5
2045 1023 1 30.0 35.0 75.0
2046 1023 1 31.54 35.0 75.0
2047 1024 1 30.0 35.0 87.5
2048 1024 1 31.54 35.0 87.5
2049 1025 1 30.0 40.0 0.0
2050 1025 1 31.54 40.0 0.0
2051 1026 1 30.0 40.0 12.5
2052 1026 1 31.54 40.0 12.5
2053 1027 1 30.0 40.0 25.0
2054 1027 1 31.54 40.0 25.0
2055 1028 1 30.0 40.0 37.5
2056 1028 1 31.54 40.0 37.5
2057 1029 1 30.0 40.0 50.0
2058 1029 1 31.54 40.0 50.0
2059 1030 1 30.0 40.0 62.5
2060 1030 1 31.54 40.0 62.5
2061 1031 1 30.0 40.0 75.0
2062 1031 1 31.54 40.0 75.0
2063 1032 1 30.0 40.0 87.5
2064 1032 1 31.54 40.0 87.5
2065 1033 1 30.0 45.0 0.0
2066 1033 1 31.54 45.0 0.0
2067 1034 1 30.0 45.0 12.5
2068 1034 1 31.54 45.0 12.5
2069 1035 1 30.0 45.0 25.0
2070 1035 1 31.54 45.0 25.0
2071 1036 1 30.0 45.0 37.5
2072 1036 1 31.54 45.0 37.5
2073 1037 1 30.0 45.0 50.0
2074 1037 1 31.54 45.0 50.0
2075 1038 1 30.0 45.0 62.5
2076 1038 1 31.54 45.0 62.5
2077 1039 1 30.0 45.0 75.0
2078 1039 1 31.54 45.0 75.0
2079 1040 1 30.0 45.0 87.5
2080 1040 1 31.54 45.0 87.5
2081 1041 1 30.0 50.0 0.0
2082 1041 1 31.54 50.0 0.0
2083 1042 1 30.0 50.0 12.5
2084 1042 1 31.54 50.0 12.5
2085 1043 1 30.0 50.0 25.0
2086 1043 1 31.54 50.0 25.0
2087 1044 1 30.0 50.0 37.5
2088 1044 1 31.54 50.0 37.5
2089 1045 1 30.0 50.0 50.0
2090 1045 1 31.54 50.0 50.0
2091 1046 1 30.0 50.0 62.5
2092 1046 1 31.54 50.0 62.5
2093 1047 1 30.0 50.0 75.0
2094 1047 1 31.54 50.0 75.0
2095 1048 1 30.0 50.0 87.5
2096 1048 1 31.54 50.0 87.5
2097 1049 1 30.0 55.0 0.0
2098 1049 1 31.54 55.0 0.0
2099 1050 1 30.0 55.0 12.5
2100 1050 1 31.54 55.0 12.5
2101 1051 1 30.0 55.0 25.0
2102 1051 1 31.54 55.0 25.0
2103 1052 1 30.0 55.0 37.5
2104 1052 1 31.54 55.0 37.5
2105 1053 1 30.0 55.0 50.0
2106 1053 1 31.54 55.0 50.0
2107 1054 1 30.0 55.0 62.5
2108 1054 1 31.54 55.0 62.5
2109 1055 1 30.0 55.0 75.0
2110 1055 1 31.54 55.0 75.0
2111 1056 1 30.0 55.0 87.5
2112 1056 1 31.54 55.0 87.5
2113 1057 1 30.0 60.0 0.0
2114 1057 1 31.54 60.0 0.0
2115 1058 1 30.0 60.0 12.5
2116 1058 1 31.54 60.0 12.5
2117 1059 1 30.0 60.0 25.0
2118 1059 1 31.54 60.0 25.0
2119 1060 1 30.0 60.0 37.5
2120 1060 1 31.54 60.0 37.5
2121 1061 1 30.0 60.0 50.0
2122 1061 1 31.54 60.0 50.0
2123 1062 1 30.0 60.0 62.5
2124 1062 1 31.54 60.0 62.5
2125 1063 1 30.0 60.0 75.0
2126 1063 1 31.54 60.0 75.0
2127 1064 1 30.0 60.0 87.5
2128 1064 1 31.54 60.0 87.5
2129 1065 1 30.0 65.0 0.0
2130 1065 1 31.54 65.0 0.0
2131 1066 1 30.0 65.0 12.5
2132 1066 1 31.54 65.0 12.5
2133 1067 1 30.0 65.0 25.0
2134 1067 1 31.54 65.0 25.0
2135 1068 1 30.0 65.0 37.5
2136 1068 1 31.54 65.0 37.5
2137 1069 1 30.0 65.0 50.0
2138 1069 1 31.54 65.0 50.0
2139 1070 1 30.0 65.0 62.5
2140 1070 1 31.54 65.0 62.5
2141 1071 1 30.0 65.0 75.0
2142 1071 1 31.54 65.0 75.0
2143 1072 1 30.0 65.0 87.5
2144 1072 1 31.54 65.0 87.5
2145 1073 1 30.0 70.0 0.0
2146 1073 1 31.54 70.0 0.0
2147 1074 1 30.0 70.0 12.5
2148 1074 1 31.54 70.0 12.5
2149 1075 1 30.0 70.0 25.0
2150 1075 1 31.54 70.0 25.0
2151 1076 1 30.0 70.0 37.5
2152 1076 1 31.54 70.0 37.5
2153 1077 1 30.0 70.0 50.0
2154 1077 1 31.54 70.0 50.0
2155 1078 1 30.0 70.0 62.5
2156 1078 1 31.54 70.0 62.5
2157 1079 1 30.0 70.0 75.0
2158 1079 1 31.54 70.0 75.0
2159 1080 1 30.0 70.0 87.5
2160 1080 1 31.54 70.0 87.5
2161 1081 1 30.0 75.0 0.0
2162 1081 1 31.54 75.0 0.0
2163 1082 1 30.0 75.0 12.5
2164 1082 1 31.54 75.0 12.5
2165 1083 1 30.0 75.0 25.0
2166 1083 1 31.54 75.0 25.0
2167 1084 1 30.0 75.0 37.5
2168 1084 1 31.54 75.0 37.5
2169 1085 1 30.0 75.0 50.0
2170 1085 1 31.54 75.0 50.0
2171 1086 1 30.0 75.0 62.5
2172 1086 1 31.54 75.0 62.5
2173 1087 1 30.0 75.0 75.0
2174 1087 1 31.54 75.0 75.0
2175 1088 1 30.0 75.0 87.5
2176 1088 1 31.54 75.0 87.5
2177 1089 1 30.0 80.0 0.0
2178 1089 1 31.54 80.0 0.0
2179 1090 1 30.0 80.0 12.5
2180 1090 1 31.54 80.0 12.5
2181 1091 1 30.0 80.0 25.0
2182 1091 1 31.54 80.0 25.0
2183 1092 1 30.0 80.0 37.5
2184 1092 1 31.54 80.0 37.5
2185 1093 1 30.0 80.0 50.0
2186 1093 1 31.54 80.0 50.0
2187 1094 1 30.0 80.0 62.5
2188 1094 1 31.54 80.0 62.5
2189 1095 1 30.0 80.0 75.0
2190 1095 1 31.54 80.0 75.0
2191 1096 1 30.0 80.0 87.5
2192 1096 1 31.54 80.0 87.5
2193 1097 1 30.0 85.0 0.0
2194 1097 1 31.54 85.0 0.0
2195 1098 1 30.0 85.0 12.5
2196 1098 1 31.54 85.0 12.5
2197 1099 1 30.0 85.0 25.0
2198 1099 1 31.54 85.0 25.0
2199 1100 1 30.0 85.0 37.5
2200 1100 1 31.54 85.0 37.5
2201 1101 1 30.0 85.0 50.0
2202 1101 1 31.54 85.0 50.0
2203 1102 1 30.0 85.0 62.5
2204 1102 1 31.54 85.0 62.5
2205 1103 1 30.0 85.0 75.0
2206 1103 1 31.54 85.0 75.0
2207 1104 1 30.0 85.0 87.5
2208 1104 1 31.54 85.0 87.5
2209 1105 1 30.0 90.0 0.0
2210 1105 1 31.54 90.0 0.0
2211 1106 1 30.0 90.0 12.5
2212 1106 1 31.54 90.0 12.5
2213 1107 1 30.0 90.0 25.0
2214 1107 1 31.54 90.0 25.0
2215 1108 1 30.0 90.0 37.5
2216 1108 1 31.54 90.0 37.5
2217 1109 1 30.0 90.0 50.0
2218 1109 1 31.54 90.0 50.0
2219 1110 1 30.0 90.0 62.5
2220 1110 1 31.54 90.0 62.5
2221 1111 1 30.0 90.0 75.0
2222 1111 1 31.54 90.0 75.0
2223 1112 1 30.0 90.0 87.5
2224 1112 1 31.54 90.0 87.5
2225 1113 1 30.0 95.0 0.0
2226 1113 1 31.54 95.0 0.0
2227 1114 1 30.0 95.0 12.5
2228 1114 1 31.54 95.0 12.5
2229 1115 1 30.0 95.0 25.0
2230 1115 1 31.54 95.0 25.0
2231 1116 1 30.0 95.0 37.5
2232 1116 1 31.54 95.0 37.5
2233 1117 1 30.0 95.0 50.0
2234 1117 1 31.54 95.0 50.0
2235 1118 1 30.0 95.0 62.5
2236 1118 1 31.54 95.0 62.5
2237 1119 1 30.0 95.0 75.0
2238 1119 1 31.54 95.0 75.0
2239 1120 1 30.0 95.0 87.5
2240 1120 1 31.54 95.0 87.5
2241 1121 1 35.0 0.0 0.0
2242 1121 1 36.54 0.0 0.0
2243 1122 1 35.0 0.0 12.5
2244 1122 1 36.54 0.0 12.5
2245 1123 1 35.0 0.0 25.0
2246 1123 1 36.54 0.0 25.0
2247 1124 1 35.0 0.0 37.5
2248 1124 1 36.54 0.0 37.5
2249 1125 1 35.0 0.0 50.0
2250 1125 1 36.54 0.0 50.0
2251 1126 1 35.0 0.0 62.5
2252 1126 1 36.54 0.0 62.5
2253 1127 1 35.0 0.0 75.0
2254 1127 1 36.54 0.0 75.0
2255 1128 1 35.0 0.0 87.5
2256 1128 1 36.54 0.0 87.5
2257 1129 1 35.0 5.0 0.0
2258 1129 1 36.54 5.0 0.0
2259 1130 1 35.0 5.0 12.5
2260 1130 1 36.54 5.0 12.5
2261 1131 1 35.0 5.0 25.0
2262 1131 1 36.54 5.0 25.0
2263 1132 1 35.0 5.0 37.5
2264 1132 1 36.54 5.0 37.5
2265 1133 1 35.0 5.0 50.0
2266 1133 1 36.54 5.0 50.0
2267 1134 1 35.0 5.0 62.5
2268 1134 1 36.54 5.0 62.5
2269 1135 1 35.0 5.0 75.0
2270 1135 1 36.54 5.0 75.0
2271 1136 1 35.0 5.0 87.5
2272 1136 1 36.54 5.0 87.5
2273 1137 1 35.0 10.0 0.0
2274 1137 1 36.54 10.0 0.0
2275 1138 1 35.0 10.0 12.5
2276 1138 1 36.54 10.0 12.5
2277 1139 1 35.0 10.0 25.0
2278 1139 1 36.54 10.0 25.0
2279 1140 1 35.0 10.0 37.5
2280 1140 1 36.54 10.0 37.5
2281 1141 1 35.0 10.0 50.0
2282 1141 1 36.54 10.0 50.0
2283 1142 1 35.0 10.0 62.5
2284 1142 1 36.54 10.0 62.5
2285 1143 1 35.0 10.0 75.0
2286 1143 1 36.54 10.0 75.0
2287 1144 1 35.0 10.0 87.5
2288 1144 1 36.54 10.0 87.5
2289 1145 1 35.0 15.0 0.0
2290 1145 1 36.54 15.0 0.0
2291 1146 1 35.0 15.0 12.5
2292 1146 1 36.54 15.0 12.5
2293 1147 1 35.0 15.0 25.0
2294 1147 1 36.54 15.0 25.0
2295 1148 1 35.0 15.0 37.5
2296 1148 1 36.54 15.0 37.5
2297 1149 1 35.0 15.0 50.0
2298 1149 1 36.54 15.0 50.0
2299 1150 1 35.0 15.0 62.5
2300 1150 1 36.54 15.0 62.5
2301 1151 1 35.0 15.0 75.0
2302 1151 1 36.54 15.0 75.0
2303 1152 1 35.0 15.0 87.5
2304 1152 1 36.54 15.0 87.5
2305 1153 1 35.0 20.0 0.0
2306 1153 1 36.54 20.0 0.0
2307 1154 1 35.0 20.0 12.5
2308 1154 1 36.54 20.0 12.5
2309 1155 1 35.0 20.0 25.0
2310 1155 1 36.54 20.0 25.0
2311 1156 1 35.0 20.0 37.5
2312 1156 1 36.54 20.0 37.5
2313 1157 1 35.0 20.0 50.0
2314 1157 1 36.54 20.0 50.0
2315 1158 1 35.0 20.0 62.5
2316 1158 1 36.54 20.0 62.5
2317 1159 1 35.0 20.0 75.0
2318 1159 1 36.54 20.0 75.0
2319 1160 1 35.0 20.0 87.5
2320 1160 1 36.54 20.0 87.5
2321 1161 1 35.0 25.0 0.0
2322 1161 1 36.54 25.0 0.0
2323 1162 1 35.0 25.0 12.5
2324 1162 1 36.54 25.0 12.5
2325 1163 1 35.0 25.0 25.0
2326 1163 1 36.54 25.0 25.0
2327 1164 1 35.0 25.0 37.5
2328 1164 1 36.54 25.0 37.5
2329 1165 1 35.0 25.0 50.0
2330 1165 1 36.54 25.0 50.0
2331 1166 1 35.0 25.0 62.5
2332 1166 1 36.54 25.0 62.5
2333 1167 1 35.0 25.0 75.0
2334 1167 1 36.54 25.0 75.0
2335 1168 1 35.0 25.0 87.5
2336 1168 1 36.54 25.0 87.5
2337 1169 1 35.0 30.0 0.0
2338 1169 1 36.54 30.0 0.0
2339 1170 1 35.0 30.0 12.5
2340 1170 1 36.54 30.0 12.5
2341 1171 1 35.0 30.0 25.0
2342 1171 1 36.54 30.0 25.0
2343 1172 1 35.0 30.0 37.5
2344 1172 1 36.54 30.0 37.5
2345 1173 1 35.0 30.0 50.0
2346 1173 1 36.54 30.0 50.0
2347 1174 1 35.0 30.0 62.5
2348 1174 1 36.54 30.0 62.5
2349 1175 1 35.0 30.0 75.0
2350 1175 1 36.54 30.0 75.0
2351 1176 1 35.0 30.0 87.5
2352 1176 1 36.54 30.0 87.5
2353 1177 1 35.0 35.0 0.0
2354 1177 1 36.54 35.0 0.0
2355 1178 1 35.0 35.0 12.5
2356 1178 1 36.54 35.0 12.5
2357 1179 1 35.0 35.0 25.0
2358 1179 1 36.54 35.0 25.0
2359 1180 1 35.0 35.0 37.5
2360 1180 1 36.54 35.0 37.5
2361 1181 1 35.0 35.0 50.0
2362 1181 1 36.54 35.0 50.0
2363 1182 1 35.0 35.0 62.5
2364 1182 1 36.54 35.0 62.5
2365 1183 1 35.0 35.0 75.0
2366 1183 1 36.54 35.0 75.0
2367 1184 1 35.0 35.0 87.5
2368 1184 1 36.54 35.0 87.5
2369 1185 1 35.0 40.0 0.0
2370 1185 1 36.54 40.0 0.0
2371 1186 1 35.0 40.0 12.5
2372 1186 1 36.54 40.0 12.5
2373 1187 1 35.0 40.0 25.0
2374 1187 1 36.54 40.0 25.0
2375 1188 1 35.0 40.0 37.5
2376 1188 1 36.54 40.0 37.5
2377 1189 1 35.0 40.0 50.0
2378 1189 1 36.54 40.0 50.0
2379 1190 1 35.0 40.0 62.5
2380 1190 1 36.54 40.0 62.5
2381 1191 1 35.0 40.0 75.0
2382 1191 1 36.54 40.0 75.0
2383 1192 1 35.0 40.0 87.5
2384 1192 1 36.54 40.0 87.5
2385 1193 1 35.0 45.0 0.0
2386 1193 1 36.54 45.0 0.0
2387 1194 1 35.0 45.0 12.5
2388 1194 1 36.54 45.0 12.5
2389 1195 1 35.0 45.0 25.0
2390 1195 1 36.54 45.0 25.0
2391 1196 1 35.0 45.0 37.5
2392 1196 1 36.54 45.0 37.5
2393 1197 1 35.0 45.0 50.0
2394 1197 1 36.54 45.0 50.0
2395 1198 1 35.0 45.0 62.5
2396 1198 1 36.54 45.0 62.5
2397 1199 1 35.0 45.0 75.0
2398 1199 1 36.54 45.0 75.0
2399 1200 1 35.0 45.0 87.5
2400 1200 1 36.54 45.0 87.5
2401 1201 1 35.0 50.0 0.0
2402 1201 1 36.54 50.0 0.0
2403 1202 1 35.0 50.0 12.5
2404 1202 1 36.54 50.0 12.5
2405 1203 1 35.0 50.0 25.0
2406 1203 1 36.54 50.0 25.0
2407 1204 1 35.0 50.0 37.5
2408 1204 1 36.54 50.0 37.5
2409 1205 1 35.0 50.0 50.0
2410 1205 1 36.54 50.0 50.0
2411 1206 1 35.0 50.0 62.5
2412 1206 1 36.54 50.0 62.5
2413 1207 1 35.0 50.0 75.0
2414 1207 1 36.54 50.0 75.0
2415 1208 1 35.0 50.0 87.5
2416 1208 1 36.54 50.0 87.5
2417 1209 1 35.0 55.0 0.0
2418 1209 1 36.54 55.0 0.0
2419 1210 1 35.0 55.0 12.5
2420 1210 1 36.54 55.0 12.5
2421 1211 1 35.0 55.0 25.0
2422 1211 1 36.54 55.0 25.0
2423 1212 1 35.0 55.0 37.5
2424 1212 1 36.54 55.0 37.5
2425 1213 1 35.0 55.0 50.0
2426 1213 1 36.54 55.0 50.0
2427 1214 1 35.0 55.0 62.5
2428 1214 1 36.54 55.0 62.5
2429 1215 1 35.0 55.0 75.0
2430 1215 1 36.54 55.0 75.0
2431 1216 1 35.0 55.0 87.5
2432 1216 1 36.54 55.0 87.5
2433 1217 1 35.0 60.0 0.0
2434 1217 1 36.54 60.0 0.0
2435 1218 1 35.0 60.0 12.5
2436 1218 1 36.54 60.0 12.5
2437 1219 1 35.0 60.0 25.0
2438 1219 1 36.54 60.0 25.0
2439 1220 1 35.0 60.0 37.5
2440 1220 1 36.54 60.0 37.5
2441 1221 1 35.0 60.0 50.0
2442 1221 1 36.54 60.0 50.0
2443 1222 1 35.0 60.0 62.5
2444 1222 1 36.54 60.0 62.5
2445 1223 1 35.0 60.0 75.0
2446 1223 1 36.54 60.0 75.0
2447 1224 1 35.0 60.0 87.5
2448 1224 1 36.54 60.0 87.5
2449 1225 1 35.0 65.0 0.0
2450 1225 1 36.54 65.0 0.0
2451 1226 1 35.0 65.0 12.5
2452 1226 1 36.54 65.0 12.5
2453 1227 1 35.0 65.0 25.0
2454 1227 1 36.54 65.0 25.0
2455 1228 1 35.0 65.0 37.5
2456 1228 1 36.54 65.0 37.5
2457 1229 1 35.0 65.0 50.0
2458 1229 1 36.54 65.0 50.0
2459 1230 1 35.0 65.0 62.5
2460 1230 1 36.54 65.0 62.5
2461 1231 1 35.0 65.0 75.0
2462 1231 1 36.54 65.0 75.0
2463 1232 1 35.0 65.0 87.5
2464 1232 1 36.54 65.0 87.5
2465 1233 1 35.0 70.0 0.0
2466 1233 1 36.54 70.0 0.0
2467 1234 1 35.0 70.0 12.5
2468 1234 1 36.54 70.0 12.5
2469 1235 1 35.0 70.0 25.0
2470 1235 1 36.54 70.0 25.0
2471 1236 1 35.0 70.0 37.5
2472 1236 1 36.54 70.0 37.5
2473 1237 1 35.0 70.0 50.0
2474 1237 1 36.54 70.0 50.0
2475 1238 1 35.0 70.0 62.5
2476 1238 1 36.54 70.0 62.5
2477 1239 1 35.0 70.0 75.0
2478 1239 1 36.54 70.0 75.0
2479 1240 1 35.0 70.0 87.5
2480 1240 1 36.54 70.0 87.5
2481 1241 1 35.0 75.0 0.0
2482 1241 1 36.54 75.0 0.0
2483 1242 1 35.0 75.0 12.5
2484 1242 1 36.54 75.0 12.5
2485 1243 1 35.0 75.0 25.0
2486 1243 1 36.54 75.0 25.0
2487 1244 1 35.0 75.0 37.5
2488 1244 1 36.54 75.0 37.5
2489 1245 1 35.0 75.0 50.0
2490 1245 1 36.54 75.0 50.0
2491 1246 1 35.0 75.0 62.5
2492 1246 1 36.54 75.0 62.5
2493 1247 1 35.0 75.0 75.0
2494 1247 1 36.54 75.0 75.0
2495 1248 1 35.0 75.0 87.5
2496 1248 1 36.54 75.0 87.5
2497 1249 1 35.0 80.0 0.0
2498 1249 1 36.54 80.0 0.0
2499 1250 1 35.0 80.0 12.5
2500 1250 1 36.54 80.0 12.5
2501 1251 1 35.0 80.0 25.0
2502 1251 1 36.54 80.0 25.0
2503 1252 1 35.0 80.0 37.5
2504 1252 1 36.54 80.0 37.5
2505 1253 1 35.0 80.0 50.0
2506 1253 1 36.54 80.0 50.0
2507 1254 1 35.0 80.0 62.5
2508 1254 1 36.54 80.0 62.5
2509 1255 1 35.0 80.0 75.0
2510 1255 1 36.54 80.0 75.0
2511 1256 1 35.0 80.0 87.5
2512 1256 1 36.54 80.0 87.5
2513 1257 1 35.0 85.0 0.0
2514 1257 1 36.54 85.0 0.0
2515 1258 1 35.0 85.0 12.5
2516 1258 1 36.54 85.0 12.5
2517 1259 1 35.0 85.0 25.0
2518 1259 1 36.54 85.0 25.0
2519 1260 1 35.0 85.0 37.5
2520 1260 1 36.54 85.0 37.5
2521 1261 1 35.0 85.0 50.0
2522 1261 1 36.54 85.0 50.0
2523 1262 1 35.0 85.0 62.5
2524 1262 1 36.54 85.0 62.5
2525 1263 1 35.0 85.0 75.0
2526 1263 1 36.54 85.0 75.0
2527 1264 1 35.0 85.0 87.5
2528 1264 1 36.54 85.0 87.5
2529 1265 1 35.0 90.0 0.0
2530 1265 1 36.54 90.0 0.0
2531 1266 1 35.0 90.0 12.5
2532 1266 1 36.54 90.0 12.5
2533 1267 1 35.0 90.0 25.0
2534 1267 1 36.54 90.0 25.0
2535 1268 1 35.0 90.0 37.5
2536 1268 1 36.54 90.0 37.5
2537 1269 1 35.0 90.0 50.0
2538 1269 1 36.54 90.0 50.0
2539 1270 1 35.0 90.0 62.5
2540 1270 1 36.54 90.0 62.5
2541 1271 1 35.0 90.0 75.0
2542 1271 1 36.54 90.0 75.0
2543 1272 1 35.0 90.0 87.5
2544 1272 1 36.54 90.0 87.5
2545 1273 1 35.0 95.0 0.0
2546 1273 1 36.54 95.0 0.0
2547 1274 1 35.0 95.0 12.5
2548 1274 1 36.54 95.0 12.5
2549 1275 1 35.0 95.0 25.0
2550 1275 1 36.54 95.0 25.0
2551 1276 1 35.0 95.0 37.5
2552 1276 1 36.54 95.0 37.5
2553 1277 1 35.0 95.0 50.0
2554 1277 1 36.54 95.0 50.0
2555 1278 1 35.0 95.0 62.5
2556 1278 1 36.54 95.0 62.5
2557 1279 1 35.0 95.0 75.0
2558 1279 1 36.54 95.0 75.0
2559 1280 1 35.0 95.0 87.5
2560 1280 1 36.54 95.0 87.5
2561 1281 1 40.0 0.0 0.0
2562 1281 1 41.54 0.0 0.0
2563 1282 1 40.0 0.0 12.5
2564 1282 1 41.54 0.0 12.5
2565 1283 1 40.0 0.0 25.0
2566 1283 1 41.54 0.0 25.0
2567 1284 1 40.0 0.0 37.5
2568 1284 1 41.54 0.0 37.5
2569 1285 1 40.0 0.0 50.0
2570 1285 1 41.54 0.0 50.0
2571 1286 1 40.0 0.0 62.5
2572 1286 1 41.54 0.0 62.5
2573 1287 1 40.0 0.0 75.0
2574 1287 1 41.54 0.0 75.0
2575 1288 1 40.0 0.0 87.5
2576 1288 1 41.54 0.0 87.5
2577 1289 1 40.0 5.0 0.0
2578 1289 1 41.54 5.0 0.0
2579 1290 1 40.0 5.0 12.5
2580 1290 1 41.54 5.0 12.5
2581 1291 1 40.0 5.0 25.0
2582 1291 1 41.54 5.0 25.0
2583 1292 1 40.0 5.0 37.5
2584 1292 1 41.54 5.0 37.5
2585 1293 1 40.0 5.0 50.0
2586 1293 1 41.54 5.0 50.0
2587 1294 1 40.0 5.0 62.5
2588 1294 1 41.54 5.0 62.5
2589 1295 1 40.0 5.0 75.0
2590 1295 1 41.54 5.0 75.0
2591 1296 1 40.0 5.0 87.5
2592 1296 1 41.54 5.0 87.5
2593 1297 1 40.0 10.0 0.0
2594 1297 1 41.54 10.0 0.0
2595 1298 1 40.0 10.0 12.5
2596 1298 1 41.54 10.0 12.5
2597 1299 1 40.0 10.0 25.0
2598 1299 1 41.54 10.0 25.0
2599 1300 1 40.0 10.0 37.5
2600 1300 1 41.54 10.0 37.5
2601 1301 1 40.0 10.0 50.0
2602 1301 1 41.54 10.0 50.0
2603 1302 1 40.0 10.0 62.5
2604 1302 1 41.54 10.0 62.5
2605 1303 1 40.0 10.0 75.0
2606 1303 1 41.54 10.0 75.0
2607 1304 1 40.0 10.0 87.5
2608 1304 1 41.54 10.0 87.5
2609 1305 1 40.0 15.0 0.0
2610 1305 1 41.54 15.0 0.0
2611 1306 1 40.0 15.0 12.5
2612 1306 1 41.54 15.0 12.5
2613 1307 1 40.0 15.0 25.0
2614 1307 1 41.54 15.0 25.0
2615 1308 1 40.0 15.0 37.5
2616 1308 1 41.54 15.0 37.5
2617 1309 1 40.0 15.0 50.0
2618 1309 1 41.54 15.0 50.0
2619 1310 1 40.0 15.0 62.5
2620 1310 1 41.54 15.0 62.5
2621 1311 1 40.0 15.0 75.0
2622 1311 1 41.54 15.0 75.0
2623 1312 1 40.0 15.0 87.5
2624 1312 1 41.54 15.0 87.5
2625 1313 1 40.0 20.0 0.0
2626 1313 1 41.54 20.0 0.0
2627 1314 1 40.0 20.0 12.5
2628 1314 1 41.54 20.0 12.5
2629 1315 1 40.0 20.0 25.0
2630 1315 1 41.54 20.0 25.0
2631 1316 1 40.0 20.0 37.5
2632 1316 1 41.54 20.0 37.5
2633 1317 1 40.0 20.0 50.0
2634 1317 1 41.54 20.0 50.0
2635 1318 1 40.0 20.0 62.5
2636 1318 1 41.54 20.0 62.5
2637 1319 1 40.0 20.0 75.0
2638 1319 1 41.54 20.0 75.0
2639 1320 1 40.0 20.0 87.5
2640 1320 1 41.54 20.0 87.5
2641 1321 1 40.0 25.0 0.0
2642 1321 1 41.54 25.0 0.0
2643 1322 1 40.0 25.0 12.5
2644 1322 1 41.54 25.0 12.5
2645 1323 1 40.0 25.0 25.0
2646 1323 1 41.54 25.0 25.0
2647 1324 1 40.0 25.0 37.5
2648 1324 1 41.54 25.0 37.5
2649 1325 1 40.0 25.0 50.0
2650 1325 1 41.54 25.0 50.0
2651 1326 1 40.0 25.0 62.5
2652 1326 1 41.54 25.0 62.5
2653 1327 1 40.0 25.0 75.0
2654 1327 1 41.54 25.0 75.0
2655 1328 1 40.0 25.0 87.5
2656 1328 1 41.54 25.0 87.5
2657 1329 1 40.0 30.0 0.0
2658 1329 1 41.54 30.0 0.0
2659 1330 1 40.0 30.0 12.5
2660 1330 1 41.54 30.0 12.5
2661 1331 1 40.0 30.0 25.0
2662 1331 1 41.54 30.0 25.0
2663 1332 1 40.0 30.0 37.5
2664 1332 1 41.54 30.0 37.5
2665 1333 1 40.0 30.0 50.0
2666 1333 1 41.54 30.0 50.0
2667 1334 1 40.0 30.0 62.5
2668 1334 1 41.54 30.0 62.5
2669 1335 1 40.0 30.0 75.0
2670 1335 1 41.54 30.0 75.0
2671 1336 1 40.0 30.0 87.5
2672 1336 1 41.54 30.0 87.5
2673 1337 1 40.0 35.0 0.0
2674 1337 1 41.54 35.0 0.0
2675 1338 1 40.0 35.0 12.5
2676 1338 1 41.54 35.0 12.5
2677 1339 1 40.0 35.0 25.0
2678 1339 1 41.54 35.0 25.0
2679 1340 1 40.0 35.0 37.5
2680 1340 1 41.54 35.0 37.5
2681 1341 1 40.0 35.0 50.0
2682 1341 1 41.54 35.0 50.0
2683 1342 1 40.0 35.0 62.5
2684 1342 1 41.54 35.0 62.5
2685 1343 1 40.0 35.0 75.0
2686 1343 1 41.54 35.0 75.0
2687 1344 1 40.0 35.0 87.5
2688 1344 1 41.54 35.0 87.5
2689 1345 1 40.0 40.0 0.0
2690 1345 1 41.54 40.0 0.0
2691 1346 1 40.0 40.0 12.5
2692 1346 1 41.54 40.0 12.5
2693 1347 1 40.0 40.0 25.0
2694 1347 1 41.54 40.0 25.0
2695 1348 1 40.0 40.0 37.5
2696 1348 1 41.54 40.0 37.5
2697 1349 1 40.0 40.0 50.0
2698 1349 1 41.54 40.0 50.0
2699 1350 1 40.0 40.0 62.5
2700 1350 1 41.54 40.0 62.5
2701 1351 1 40.0 40.0 75.0
2702 1351 1 41.54 40.0 75.0
2703 1352 1 40.0 40.0 87.5
2704 1352 1 41.54 40.0 87.5
2705 1353 1 40.0 45.0 0.0
2706 1353 1 41.54 45.0 0.0
2707 1354 1 40.0 45.0 12.5
2708 1354 1 41.54 45.0 12.5
2709 1355 1 40.0 45.0 25.0
2710 1355 1 41.54 45.0 25.0
2711 1356 1 40.0 45.0 37.5
2712 1356 1 41.54 45.0 37.5
2713 1357 1 40.0 45.0 50.0
2714 1357 1 41.54 45.0 50.0
2715 1358 1 40.0 45.0 62.5
2716 1358 1 41.54 45.0 62.5
2717 1359 1 40.0 45.0 75.0
2718 1359 1 41.54 45.0 75.0
2719 1360 1 40.0 45.0 87.5
2720 1360 1 41.54 45.0 87.5
2721 1361 1 40.0 50.0 0.0
2722 1361 1 41.54 50.0 0.0
2723 1362 1 40.0 50.0 12.5
2724 1362 1 41.54 50.0 12.5
2725 1363 1 40.0 50.0 25.0
2726 1363 1 41.54 50.0 25.0
2727 1364 1 40.0 50.0 37.5
2728 1364 1 41.54 50.0 37.5
2729 1365 1 40.0 50.0 50.0
2730 1365 1 41.54 50.0 50.0
2731 1366 1 40.0 50.0 62.5
2732 1366 1 41.54 50.0 62.5
2733 1367 1 40.0 50.0 75.0
2734 1367 1 41.54 50.0 75.0
2735 1368 1 40.0 50.0 87.5
2736 1368 1 41.54 50.0 87.5
2737 1369 1 40.0 55.0 0.0
2738 1369 1 41.54 55.0 0.0
2739 1370 1 40.0 55.0 12.5
2740 1370 1 41.54 55.0 12.5
2741 1371 1 40.0 55.0 25.0
2742 1371 1 41.54 55.0 25.0
2743 1372 1 40.0 55.0 37.5
2744 1372 1 41.54 55.0 37.5
2745 1373 1 40.0 55.0 50.0
2746 1373 1 41.54 55.0 50.0
2747 1374 1 40.0 55.0 62.5
2748 1374 1 41.54 55.0 62.5
2749 1375 1 40.0 55.0 75.0
2750 1375 1 41.54 55.0 75.0
2751 1376 1 40.0 55.0 87.5
2752 1376 1 41.54 55.0 87.5
2753 1377 1 40.0 60.0 0.0
2754 1377 1 41.54 60.0 0.0
2755 1378 1 40.0 60.0 12.5
2756 1378 1 41.54 60.0 12.5
2757 1379 1 40.0 60.0 25.0
2758 1379 1 41.54 60.0 25.0
2759 1380 1 40.0 60.0 37.5
2760 1380 1 41.54 60.0 37.5
2761 1381 1 40.0 60.0 50.0
2762 1381 1 41.54 60.0 50.0
2763 1382 1 40.0 60.0 62.5
2764 1382 1 41.54 60.0 62.5
2765 1383 1 40.0 60.0 75.0
2766 1383 1 41.54 60.0 75.0
2767 1384 1 40.0 60.0 87.5
2768 1384 1 41.54 60.0 87.5
2769 1385 1 40.0 65.0 0.0
2770 1385 1 41.54 65.0 0.0
2771 1386 1 40.0 65.0 12.5
2772 1386 1 41.54 65.0 12.5
2773 1387 1 40.0 65.0 25.0
2774 1387 1 41.54 65.0 25.0
2775 1388 1 40.0 65.0 37.5
2776 1388 1 41.54 65.0 37.5
2777 1389 1 40.0 65.0 50.0
2778 1389 1 41.54 65.0 50.0
2779 1390 1 40.0 65.0 62.5
2780 1390 1 41.54 65.0 62.5
2781 1391 1 40.0 65.0 75.0
2782 1391 1 41.54 65.0 75.0
2783 1392 1 40.0 65.0 87.5
2784 1392 1 41.54 65.0 87.5
2785 1393 1 40.0 70.0 0.0
2786 1393 1 41.54 70.0 0.0
2787 1394 1 40.0 70.0 12.5
2788 1394 1 41.54 70.0 12.5
2789 1395 1 40.0 70.0 25.0
2790 1395 1 41.54 70.0 25.0
2791 1396 1 40.0 70.0 37.5
2792 1396 1 41.54 70.0 37.5
2793 1397 1 40.0 70.0 50.0
2794 1397 1 41.54 70.0 50.0
2795 1398 1 40.0 70.0 62.5
2796 1398 1 41.54 70.0 62.5
2797 1399 1 40.0 70.0 75.0
2798 1399 1 41.54 70.0 75.0
2799 1400 1 40.0 70.0 87.5
2800 1400 1 41.54 70.0 87.5
2801 1401 1 40.0 75.0 0.0
2802 1401 1 41.54 75.0 0.0
2803 1402 1 40.0 75.0 12.5
2804 1402 1 41.54 75.0 12.5
2805 1403 1 40.0 75.0 25.0
2806 1403 1 41.54 75.0 25.0
2807 1404 1 40.0 75.0 37.5
2808 1404 1 41.54 75.0 37.5
2809 1405 1 40.0 75.0 50.0
2810 1405 1 41.54 75.0 50.0
2811 1406 1 40.0 75.0 62.5
2812 1406 1 41.54 75.0 62.5
2813 1407 1 40.0 75.0 75.0
2814 1407 1 41.54 75.0 75.0
2815 1408 1 40.0 75.0 87.5
2816 1408 1 41.54 75.0 87.5
2817 1409 1 40.0 80.0 0.0
2818 1409 1 41.54 80.0 0.0
2819 1410 1 40.0 80.0 12.5
2820 1410 1 41.54 80.0 12.5
2821 1411 1 40.0 80.0 25.0
2822 1411 1 41.54 80.0 25.0
2823 1412 1 40.0 80.0 37.5
2824 1412 1 41.54 80.0 37.5
2825 1413 1 40.0 80.0 50.0
2826 1413 1 41.54 80.0 50.0
2827 1414 1 40.0 80.0 62.5
2828 1414 1 41.54 80.0 62.5
2829 1415 1 40.0 80.0 75.0
2830 1415 1 41.54 80.0 75.0
2831 1416 1 40.0 80.0 87.5
2832 1416 1 41.54 80.0 87.5
2833 1417 1 40.0 85.0 0.0
2834 1417 1 41.54 85.0 0.0
2835 1418 1 40.0 85.0 12.5
2836 1418 1 41.54 85.0 12.5
2837 1419 1 40.0 85.0 25.0
2838 1419 1 41.54 85.0 25.0
2839 1420 1 40.0 85.0 37.5
2840 1420 1 41.54 85.0 37.5
2841 1421 1 40.0 85.0 50.0
2842 1421 1 41.54 85.0 50.0
2843 1422 1 40.0 85.0 62.5
2844 1422 1 41.54 85.0 62.5
2845 1423 1 40.0 85.0 75.0
2846 1423 1 41.54 85.0 75.0
2847 1424 1 40.0 85.0 87.5
2848 1424 1 41.54 85.0 87.5
2849 1425 1 40.0 90.0 0.0
2850 1425 1 41.54 90.0 0.0
2851 1426 1 40.0 90.0 12.5
2852 1426 1 41.54 90.0 12.5
2853 1427 1 40.0 90.0 25.0
2854 1427 1 41.54 90.0 25.0
2855 1428 1 40.0 90.0 37.5
2856 1428 1 41.54 90.0 37.5
2857 1429 1 40.0 90.0 50.0
2858 1429 1 41.54 90.0 50.0
2859 1430 1 40.0 90.0 62.5
2860 1430 1 41.54 90.0 62.5
2861 1431 1 40.0 90.0 75.0
2862 1431 1 41.54 90.0 75.0
2863 1432 1 40.0 90.0 87.5
2864 1432 1 41.54 90.0 87.5
2865 1433 1 40.0 95.0 0.0
2866 1433 1 41.54 95.0 0.0
2867 1434 1 40.0 95.0 12.5
2868 1434 1 41.54 95.0 12.5
2869 1435 1 40.0 95.0 25.0
2870 1435 1 41.54 95.0 25.0
2871 1436 1 40.0 95.0 37.5
2872 1436 1 41.54 95.0 37.5
2873 1437 1 40.0 95.0 50.0
2874 1437 1 41.54 95.0 50.0
2875 1438 1 40.0 95.0 62.5
2876 1438 1 41.54 95.0 62.5
2877 1439 1 40.0 95.0 75.0
2878 1439 1 41.54 95.0 75.0
2879 1440 1 40.0 95.0 87.5
2880 1440 1 41.54 95.0 87.5
2881 1441 1 45.0 0.0 0.0
2882 1441 1 46.54 0.0 0.0
2883 1442 1 45.0 0.0 12.5
2884 1442 1 46.54 0.0 12.5
2885 1443 1 45.0 0.0 25.0
2886 1443 1 46.54 0.0 25.0
2887 1444 1 45.0 0.0 37.5
2888 1444 1 46.54 0.0 37.5
2889 1445 1 45.0 0.0 50.0
2890 1445 1 46.54 0.0 50.0
2891 1446 1 45.0 0.0 62.5
2892 1446 1 46.54 0.0 62.5
2893 1447 1 45.0 0.0 75.0
2894 1447 1 46.54 0.0 75.0
2895 1448 1 45.0 0.0 87.5
2896 1448 1 46.54 0.0 87.5
2897 1449 1 45.0 5.0 0.0
2898 1449 1 46.54 5.0 0.0
2899 1450 1 45.0 5.0 12.5
2900 1450 1 46.54 5.0 12.5
2901 1451 1 45.0 5.0 25.0
2902 1451 1 46.54 5.0 25.0
2903 1452 1 45.0 5.0 37.5
2904 1452 1 46.54 5.0 37.5
2905 1453 1 45.0 5.0 50.0
2906 1453 1 46.54 5.0 50.0
2907 1454 1 45.0 5.0 62.5
2908 1454 1 46.54 5.0 62.5
2909 1455 1 45.0 5.0 75.0
2910 1455 1 46.54 5.0 75.0
2911 1456 1 45.0 5.0 87.5
2912 1456 1 46.54 5.0 87.5
2913 1457 1 45.0 10.0 0.0
2914 1457 1 46.54 10.0 0.0
2915 1458 1 45.0 10.0 12.5
2916 1458 1 46.54 10.0 12.5
2917 1459 1 45.0 10.0 25.0
2918 1459 1 46.54 10.0 25.0
2919 1460 1 45.0 10.0 37.5
2920 1460 1 46.54 10.0 37.5
2921 1461 1 45.0 10.0 50.0
2922 1461 1 46.54 10.0 50.0
2923 1462 1 45.0 10.0 62.5
2924 1462 1 46.54 10.0 62.5
2925 1463 1 45.0 10.0 75.0
2926 1463 1 46.54 10.0 75.0
2927 1464 1 45.0 10.0 87.5
2928 1464 1 46.54 10.0 87.5
2929 1465 1 45.0 15.0 0.0
2930 1465 1 46.54 15.0 0.0
2931 1466 1 45.0 15.0 12.5
2932 1466 1 46.54 15.0 12.5
2933 1467 1 45.0 15.0 25.0
2934 1467 1 46.54 15.0 25.0
2935 1468 1 45.0 15.0 37.5
2936 1468 1 46.54 15.0 37.5
2937 1469 1 45.0 15.0 50.0
2938 1469 1 46.54 15.0 50.0
2939 1470 1 45.0 15.0 62.5
2940 1470 1 46.54 15.0 62.5
2941 1471 1 45.0 15.0 75.0
2942 1471 1 46.54 15.0 75.0
2943 1472 1 45.0 15.0 87.5
2944 1472 1 46.54 15.0 87.5
2945 1473 1 45.0 20.0 0.0
2946 1473 1 46.54 20.0 0.0
2947 1474 1 45.0 20.0 12.5
2948 1474 1 46.54 20.0 12.5
2949 1475 1 45.0 20.0 25.0
2950 1475 1 46.54 20.0 25.0
2951 1476 1 45.0 20.0 37.5
2952 1476 1 46.54 20.0 37.5
2953 1477 1 45.0 20.0 50.0
2954 1477 1 46.54 20.0 50.0
2955 1478 1 45.0 20.0 62.5
2956 1478 1 46.54 20.0 62.5
2957 1479 1 45.0 20.0 75.0
2958 1479 1 46.54 20.0 75.0
2959 1480 1 45.0 20.0 87.5
2960 1480 1 46.54 20.0 87.5
2961 1481 1 45.0 25.0 0.0
2962 1481 1 46.54 25.0 0.0
2963 1482 1 45.0 25.0 12.5
2964 1482 1 46.54 25.0 12.5
2965 1483 1 45.0 25.0 25.0
2966 1483 1 46.54 25.0 25.0
2967 1484 1 45.0 25.0 37.5
2968 1484 1 46.54 25.0 37.5
2969 1485 1 45.0 25.0 50.0
2970 1485 1 46.54 25.0 50.0
2971 1486 1 45.0 25.0 62.5
2972 1486 1 46.54 25.0 62.5
2973 1487 1 45.0 25.0 75.0
2974 1487 1 46.54 25.0 75.0
2975 1488 1 45.0 25.0 87.5
2976 1488 1 46.54 25.0 87.5
2977 1489 1 45.0 30.0 0.0
2978 1489 1 46.54 30.0 0.0
2979 1490 1 45.0 30.0 12.5
2980 1490 1 46.54 30.0 12.5
2981 1491 1 45.0 30.0 25.0
2982 1491 1 46.54 30.0 25.0
2983 1492 1 45.0 30.0 37.5
2984 1492 1 46.54 30.0 37.5
2985 1493 1 45.0 30.0 50.0
2986 1493 1 46.54 30.0 50.0
2987 1494 1 45.0 30.0 62.5
2988 1494 1 46.54 30.0 62.5
2989 1495 1 45.0 30.0 75.0
2990 1495 1 46.54 30.0 75.0
2991 1496 1 45.0 30.0 87.5
2992 1496 1 46.54 30.0 87.5
2993 1497 1 45.0 35.0 0.0
2994 1497 1 46.54 35.0 0.0
2995 1498 1 45.0 35.0 12.5
2996 1498 1 46.54 35.0 12.5
2997 1499 1 45.0 35.0 25.0
2998 1499 1 46.54 35.0 25.0
2999 1500 1 45.0 35.0 37.5
3000 1500 1 46.54 35.0 37.5
3001 1501 1 45.0 35.0 50.0
3002 1501 1 46.54 35.0 50.0
3003 1502 1 45.0 35.0 62.5
3004 1502 1 46.54 35.0 62.5
3005 1503 1 45.0 35.0 75.0
3006 1503 1 46.54 35.0 75.0
3007 1504 1 45.0 35.0 87.5
3008 1504 1 46.54 35.0 87.5
3009 1505 1 45.0 40.0 0.0
3010 1505 1 46.54 40.0 0.0
3011 1506 1 45.0 40.0 12.5
3012 1506 1 46.54 40.0 12.5
3013 1507 1 45.0 40.0 25.0
3014 1507 1 46.54 40.0 25.0
3015 1508 1 45.0 40.0 37.5
3016 1508 1 46.54 40.0 37.5
3017 1509 1 45.0 40.0 50.0
3018 1509 1 46.54 40.0 50.0
3019 1510 1 45.0 40.0 62.5
3020 1510 1 46.54 40.0 62.5
3021 1511 1 45.0 40.0 75.0
3022 1511 1 46.54 40.0 75.0
3023 1512 1 45.0 40.0 87.5
3024 1512 1 46.54 40.0 87.5
3025 1513 1 45.0 45.0 0.0
3026 1513 1 46.54 45.0 0.0
3027 1514 1 45.0 45.0 12.5
3028 1514 1 46.54 45.0 12.5
3029 1515 1 45.0 45.0 25.0
3030 1515 1 46.54 45.0 25.0
3031 1516 1 45.0 45.0 37.5
3032 1516 1 46.54 45.0 37.5
3033 1517 1 45.0 45.0 50.0
3034 1517 1 46.54 45.0 50.0
3035 1518 1 45.0 45.0 62.5
3036 1518 1 46.54 45.0 62.5
3037 1519 1 45.0 45.0 75.0
3038 1519 1 46.54 45.0 75.0
3039 1520 1 45.0 45.0 87.5
3040 1520 1 46.54 45.0 87.5
3041 1521 1 45.0 50.0 0.0
3042 1521 1 46.54 50.0 0.0
3043 1522 1 45.0 50.0 12.5
3044 1522 1 46.54 50.0 12.5
3045 1523 1 45.0 50.0 25.0
3046 1523 1 46.54 50.0 25.0
3047 1524 1 45.0 50.0 37.5
3048 1524 1 46.54 50.0 37.5
3049 1525 1 45.0 50.0 50.0
3050 1525 1 46.54 50.0 50.0
3051 1526 1 45.0 50.0 62.5
3052 1526 1 46.54 50.0 62.5
3053 1527 1 45.0 50.0 75.0
3054 1527 1 46.54 50.0 75.0
3055 1528 1 45.0 50.0 87.5
3056 1528 1 46.54 50.0 87.5
3057 1529 1 45.0 55.0 0.0
3058 1529 1 46.54 55.0 0.0
3059 1530 1 45.0 55.0 12.5
3060 1530 1 46.54 55.0 12.5
3061 1531 1 45.0 55.0 25.0
3062 1531 1 46.54 55.0 25.0
3063 1532 1 45.0 55.0 37.5
3064 1532 1 46.54 55.0 37.5
3065 1533 1 45.0 55.0 50.0
3066 1533 1 46.54 55.0 50.0
3067 1534 1 45.0 55.0 62.5
3068 1534 1 46.54 55.0 62.5
3069 1535 1 45.0 55.0 75.0
3070 1535 1 46.54 55.0 75.0
3071 1536 1 45.0 55.0 87.5
3072 1536 1 46.54 55.0 87.5
3073 1537 1 45.0 60.0 0.0
3074 1537 1 46.54 60.0 0.0
3075 1538 1 45.0 60.0 12.5
3076 1538 1 46.54 60.0 12.5
3077 1539 1 45.0 60.0 25.0
3078 1539 1 46.54 60.0 25.0
3079 1540 1 45.0 60.0 37.5
3080 1540 1 46.54 60.0 37.5
3081 1541 1 45.0 60.0 50.0
3082 1541 1 46.54 60.0 50.0
3083 1542 1 45.0 60.0 62.5
3084 1542 1 46.54 60.0 62.5
3085 1543 1 45.0 60.0 75.0
3086 1543 1 46.54 60.0 75.0
3087 1544 1 45.0 60.0 87.5
3088 1544 1 46.54 60.0 87.5
3089 1545 1 45.0 65.0 0.0
3090 1545 1 46.54 65.0 0.0
3091 1546 1 45.0 65.0 12.5
3092 1546 1 46.54 65.0 12.5
3093 1547 1 45.0 65.0 25.0
3094 1547 1 46.54 65.0 25.0
3095 1548 1 45.0 65.0 37.5
3096 1548 1 46.54 65.0 37.5
3097 1549 1 45.0 65.0 50.0
3098 1549 1 46.54 65.0 50.0
3099 1550 1 45.0 65.0 62.5
3100 1550 1 46.54 65.0 62.5
3101 1551 1 45.0 65.0 75.0
3102 1551 1 46.54 65.0 75.0
3103 1552 1 45.0 65.0 87.5
3104 1552 1 46.54 65.0 87.5
3105 1553 1 45.0 70.0 0.0
3106 1553 1 46.54 70.0 0.0
3107 1554 1 45.0 70.0 12.5
3108 1554 1 46.54 70.0 12.5
3109 1555 1 45.0 70.0 25.0
3110 1555 1 46.54 70.0 25.0
3111 1556 1 45.0 70.0 37.5
3112 1556 1 46.54 70.0 37.5
3113 1557 1 45.0 70.0 50.0
3114 1557 1 46.54 70.0 50.0
3115 1558 1 45.0 70.0 62.5
3116 1558 1 46.54 70.0 62.5
3117 1559 1 45.0 70.0 75.0
3118 1559 1 46.54 70.0 75.0
3119 1560 1 45.0 70.0 87.5
3120 1560 1 46.54 70.0 87.5
3121 1561 1 45.0 75.0 0.0
3122 1561 1 46.54 75.0 0.0
3123 1562 1 45.0 75.0 12.5
3124 1562 1 46.54 75.0 12.5
3125 1563 1 45.0 75.0 25.0
3126 1563 1 46.54 75.0 25.0
3127 1564 1 45.0 75.0 37.5
3128 1564 1 46.54 75.0 37.5
3129 1565 1 45.0 75.0 50.0
3130 1565 1 46.54 75.0 50.0
3131 1566 1 45.0 75.0 62.5
3132 1566 1 46.54 75.0 62.5
3133 1567 1 45.0 75.0 75.0
3134 1567 1 46.54 75.0 75.0
3135 1568 1 45.0 75.0 87.5
3136 1568 1 46.54 75.0 87.5
3137 1569 1 45.0 80.0 0.0
3138 1569 1 46.54 80.0 0.0
3139 1570 1 45.0 80.0 12.5
3140 1570 1 46.54 80.0 12.5
3141 1571 1 45.0 80.0 25.0
3142 1571 1 46.54 80.0 25.0
3143 1572 1 45.0 80.0 37.5
3144 1572 1 46.54 80.0 37.5
3145 1573 1 45.0 80.0 50.0
3146 1573 1 46.54 80.0 50.0
3147 1574 1 45.0 80.0 62.5
3148 1574 1 46.54 80.0 62.5
3149 1575 1 45.0 80.0 75.0
3150 1575 1 46.54 80.0 75.0
3151 1576 1 45.0 80.0 87.5
3152 1576 1 46.54 80.0 87.5
3153 1577 1 45.0 85.0 0.0
3154 1577 1 46.54 85.0 0.0
3155 1578 1 45.0 85.0 12.5
3156 1578 1 46.54 85.0 12.5
3157 1579 1 45.0 85.0 25.0
3158 1579 1 46.54 85.0 25.0
3159 1580 1 45.0 85.0 37.5
3160 1580 1 46.54 85.0 37.5
3161 1581 1 45.0 85.0 50.0
3162 1581 1 46.54 85.0 50.0
3163 1582 1 45.0 85.0 62.5
3164 1582 1 46.54 85.0 62.5
3165 1583 1 45.0 85.0 75.0
3166 1583 1 46.54 85.0 75.0
3167 1584 1 45.0 85.0 87.5
3168 1584 1 46.54 85.0 87.5
3169 1585 1 45.0 90.0 0.0
3170 1585 1 46.54 90.0 0.0
3171 1586 1 45.0 90.0 12.5
3172 1586 1 46.54 90.0 12.5
3173 1587 1 45.0 90.0 25.0
3174 1587 1 46.54 90.0 25.0
3175 1588 1 45.0 90.0 37.5
3176 1588 1 46.54 90.0 37.5
3177 1589 1 45.0 90.0 50.0
3178 1589 1 46.54 90.0 50.0
3179 1590 1 45.0 90.0 62.5
3180 1590 1 46.54 90.0 62.5
3181 1591 1 45.0 90.0 75.0
3182 1591 1 46.54 90.0 75.0
3183 1592 1 45.0 90.0 87.5
3184 1592 1 46.54 90.0 87.5
3185 1593 1 45.0 95.0 0.0
3186 1593 1 46.54 95.0 0.0
3187 1594 1 45.0 95.0 12.5
3188 1594 1 46.54 95.0 12.5
3189 1595 1 45.0 95.0 25.0
3190 1595 1 46.54 95.0 25.0
3191 1596 1 45.0 95.0 37.5
3192 1596 1 46.54 95.0 37.5
3193 1597 1 45.0 95.0 50.0
3194 1597 1 46.54 95.0 50.0
3195 1598 1 45.0 95.0 62.5
3196 1598 1 46.54 95.0 62.5
3197 1599 1 45.0 95.0 75.0
3198 1599 1 46.54 95.0 75.0
3199 1600 1 45.0 95.0 87.5
3200 1600 1 46.54 95.0 87.5
3201 1601 1 50.0 0.0 0.0
3202 1601 1 51.54 0.0 0.0
3203 1602 1 50.0 0.0 12.5
3204 1602 1 51.54 0.0 12.5
3205 1603 1 50.0 0.0 25.0
3206 1603 1 51.54 0.0 25.0
3207 1604 1 50.0 0.0 37.5
3208 1604 1 51.54 0.0 37.5
3209 1605 1 50.0 0.0 50.0
3210 1605 1 51.54 0.0 50.0
3211 1606 1 50.0 0.0 62.5
3212 1606 1 51.54 0.0 62.5
3213 1607 1 50.0 0.0 75.0
3214 1607 1 51.54 0.0 75.0
3215 1608 1 50.0 0.0 87.5
3216 1608 1 51.54 0.0 87.5
3217 1609 1 50.0 5.0 0.0
3218 1609 1 51.54 5.0 0.0
3219 1610 1 50.0 5.0 12.5
3220 1610 1 51.54 5.0 12.5
3221 1611 1 50.0 5.0 25.0
3222 1611 1 51.54 5.0 25.0
3223 1612 1 50.0 5.0 37.5
3224 1612 1 51.54 5.0 37.5
3225 1613 1 50.0 5.0 50.0
3226 1613 1 51.54 5.0 50.0
3227 1614 1 50.0 5.0 62.5
3228 1614 1 51.54 5.0 62.5
3229 1615 1 50.0 5.0 75.0
3230 1615 1 51.54 5.0 75.0
3231 1616 1 50.0 5.0 87.5
3232 1616 1 51.54 5.0 87.5
3233 1617 1 50.0 10.0 0.0
3234 1617 1 51.54 10.0 0.0
3235 1618 1 50.0 10.0 12.5
3236 1618 1 51.54 10.0 12.5
3237 1619 1 50.0 10.0 25.0
3238 1619 1 51.54 10.0 25.0
3239 1620 1 50.0 10.0 37.5
3240 1620 1 51.54 10.0 37.5
3241 1621 1 50.0 10.0 50.0
3242 1621 1 51.54 10.0 50.0
3243 1622 1 50.0 10.0 62.5
3244 1622 1 51.54 10.0 62.5
3245 1623 1 50.0 10.0 75.0
3246 1623 1 51.54 10.0 75.0
3247 1624 1 50.0 10.0 87.5
3248 1624 1 51.54 10.0 87.5
3249 1625 1 50.0 15.0 0.0
3250 1625 1 51.54 15.0 0.0
3251 1626 1 50.0 15.0 12.5
3252 1626 1 51.54 15.0 12.5
3253 1627 1 50.0 15.0 25.0
3254 1627 1 51.54 15.0 25.0
3255 1628 1 50.0 15.0 37.5
3256 1628 1 51.54 15.0 37.5
3257 1629 1 50.0 15.0 50.0
3258 1629 1 51.54 15.0 50.0
3259 1630 1 50.0 15.0 62.5
3260 1630 1 51.54 15.0 62.5
3261 1631 1 50.0 15.0 75.0
3262 1631 1 51.54 15.0 75.0
3263 1632 1 50.0 15.0 87.5
3264 1632 1 51.54 15.0 87.5
3265 1633 1 50.0 20.0 0.0
3266 1633 1 51.54 20.0 0.0
3267 1634 1 50.0 20.0 12.5
3268 1634 1 51.54 20.0 12.5
3269 1635 1 50.0 20.0 25.0
3270 1635 1 51.54 20.0 25.0
3271 1636 1 50.0 20.0 37.5
3272 1636 1 51.54 20.0 37.5
3273 1637 1 50.0 20.0 50.0
3274 1637 1 51.54 20.0 50.0
3275 1638 1 50.0 20.0 62.5
3276 1638 1 51.54 20.0 62.5
3277 1639 1 50.0 20.0 75.0
3278 1639 1 51.54 20.0 75.0
3279 1640 1 50.0 20.0 87.5
3280 1640 1 51.54 20.0 87.5
3281 1641 1 50.0 25.0 0.0
3282 1641 1 51.54 25.0 0.0
3283 1642 1 50.0 25.0 12.5
3284 1642 1 51.54 25.0 12.5
3285 1643 1 50.0 25.0 25.0
3286 1643 1 51.54 25.0 25.0
3287 1644 1 50.0 25.0 37.5
3288 1644 1 51.54 25.0 37.5
3289 1645 1 50.0 25.0 50.0
3290 1645 1 51.54 25.0 50.0
3291 1646 1 50.0 25.0 62.5
3292 1646 1 51.54 25.0 62.5
3293 1647 1 50.0 25.0 75.0
3294 1647 1 51.54 25.0 75.0
3295 1648 1 50.0 25.0 87.5
3296 1648 1 51.54 25.0 87.5
3297 1649 1 50.0 30.0 0.0
3298 1649 1 51.54 30.0 0.0
3299 1650 1 50.0 30.0 12.5
3300 1650 1 51.54 30.0 12.5
3301 1651 1 50.0 30.0 25.0
3302 1651 1 51.54 30.0 25.0
3303 1652 1 50.0 30.0 37.5
3304 1652 1 51.54 30.0 37.5
3305 1653 1 50.0 30.0 50.0
3306 1653 1 51.54 30.0 50.0
3307 1654 1 50.0 30.0 62.5
3308 1654 1 51.54 30.0 62.5
3309 1655 1 50.0 30.0 75.0
3310 1655 1 51.54 30.0 75.0
3311 1656 1 50.0 30.0 87.5
3312 1656 1 51.54 30.0 87.5
3313 1657 1 50.0 35.0 0.0
3314 1657 1 51.54 35.0 0.0
3315 1658 1 50.0 35.0 12.5
3316 1658 1 51.54 35.0 12.5
3317 1659 1 50.0 35.0 25.0
3318 1659 1 51.54 35.0 25.0
3319 1660 1 50.0 35.0 37.5
3320 1660 1 51.54 35.0 37.5
3321 1661 1 50.0 35.0 50.0
3322 1661 1 51.54 35.0 50.0
3323 1662 1 50.0 35.0 62.5
3324 1662 1 51.54 35.0 62.5
3325 1663 1 50.0 35.0 75.0
3326 1663 1 51.54 35.0 75.0
3327 1664 1 50.0 35.0 87.5
3328 1664 1 51.54 35.0 87.5
3329 1665 1 50.0 40.0 0.0
3330 1665 1 51.54 40.0 0.0
3331 1666 1 50.0 40.0 12.5
3332 1666 1 51.54 40.0 12.5
3333 1667 1 50.0 40.0 25.0
3334 1667 1 51.54 40.0 25.0
3335 1668 1 50.0 40.0 37.5
3336 1668 1 51.54 40.0 37.5
3337 1669 1 50.0 40.0 50.0
3338 1669 1 51.54 40.0 50.0
3339 1670 1 50.0 40.0 62.5
3340 1670 1 51.54 40.0 62.5
3341 1671 1 50.0 40.0 75.0
3342 1671 1 51.54 40.0 75.0
3343 1672 1 50.0 40.0 87.5
3344 1672 1 51.54 40.0 87.5
3345 1673 1 50.0 45.0 0.0
3346 1673 1 51.54 45.0 0.0
3347 1674 1 50.0 45.0 12.5
3348 1674 1 51.54 45.0 12.5
3349 1675 1 50.0 45.0 25.0
3350 1675 1 51.54 45.0 25.0
3351 1676 1 50.0 45.0 37.5
3352 1676 1 51.54 45.0 37.5
3353 1677 1 50.0 45.0 50.0
3354 1677 1 51.54 45.0 50.0
3355 1678 1 50.0 45.0 62.5
3356 1678 1 51.54 45.0 62.5
3357 1679 1 50.0 45.0 75.0
3358 1679 1 51.54 45.0 75.0
3359 1680 1 50.0 45.0 87.5
3360 1680 1 51.54 45.0 87.5
3361 1681 1 50.0 50.0 0.0
3362 1681 1 51.54 50.0 0.0
3363 1682 1 50.0 50.0 12.5
3364 1682 1 51.54 50.0 12.5
3365 1683 1 50.0 50.0 25.0
3366 1683 1 51.54 50.0 25.0
3367 1684 1 50.0 50.0 37.5
3368 1684 1 51.54 50.0 37.5
3369 1685 1 50.0 50.0 50.0
3370 1685 1 51.54 50.0 50.0
3371 1686 1 50.0 50.0 62.5
3372 1686 1 51.54 50.0 62.5
3373 1687 1 50.0 50.0 75.0
3374 1687 1 51.54 50.0 75.0
3375 1688 1 50.0 50.0 87.5
3376 1688 1 51.54 50.0 87.5
3377 1689 1 50.0 55.0 0.0
3378 1689 1 51.54 55.0 0.0
3379 1690 1 50.0 55.0 12.5
3380 1690 1 51.54 55.0 12.5
3381 1691 1 50.0 55.0 25.0
3382 1691 1 51.54 55.0 25.0
3383 1692 1 50.0 55.0 37.5
3384 1692 1 51.54 55.0 37.5
3385 1693 1 50.0 55.0 50.0
3386 1693 1 51.54 55.0 50.0
3387 1694 1 50.0 55.0 62.5
3388 1694 1 51.54 55.0 62.5
3389 1695 1 50.0 55.0 75.0
3390 1695 1 51.54 55.0 75.0
3391 1696 1 50.0 55.0 87.5
3392 1696 1 51.54 55.0 87.5
3393 1697 1 50.0 60.0 0.0
3394 1697 1 51.54 60.0 0.0
3395 1698 1 50.0 60.0 12.5
3396 1698 1 51.54 60.0 12.5
3397 1699 1 50.0 60.0 25.0
3398 1699 1 51.54 60.0 25.0
3399 1700 1 50.0 60.0 37.5
3400 1700 1 51.54 60.0 37.5
3401 1701 1 50.0 60.0 50.0
3402 1701 1 51.54 60.0 50.0
3403 1702 1 50.0 60.0 62.5
3404 1702 1 51.54 60.0 62.5
3405 1703 1 50.0 60.0 75.0
3406 1703 1 51.54 60.0 75.0
3407 1704 1 50.0 60.0 87.5
3408 1704 1 51.54 60.0 87.5
3409 1705 1 50.0 65.0 0.0
3410 1705 1 51.54 65.0 0.0
3411 1706 1 50.0 65.0 12.5
3412 1706 1 51.54 65.0 12.5
3413 1707 1 50.0 65.0 25.0
3414 1707 1 51.54 65.0 25.0
3415 1708 1 50.0 65.0 37.5
3416 1708 1 51.54 65.0 37.5
3417 1709 1 50.0 65.0 50.0
3418 1709 1 51.54 65.0 50.0
3419 1710 1 50.0 65.0 62.5
3420 1710 1 51.54 65.0 62.5
3421 1711 1 50.0 65.0 75.0
3422 1711 1 51.54 65.0 75.0
3423 1712 1 50.0 65.0 87.5
3424 1712 1 51.54 65.0 87.5
3425 1713 1 50.0 70.0 0.0
3426 1713 1 51.54 70.0 0.0
3427 1714 1 50.0 70.0 12.5
3428 1714 1 51.54 70.0 12.5
3429 1715 1 50.0 70.0 25.0
3430 1715 1 51.54 70.0 25.0
3431 1716 1 50.0 70.0 37.5
3432 1716 1 51.54 70.0 37.5
3433 1717 1 50.0 70.0 50.0
3434 1717 1 51.54 70.0 50.0
3435 1718 1 50.0 70.0 62.5
3436 1718 1 51.54 70.0 62.5
3437 1719 1 50.0 70.0 75.0
3438 1719 1 51.54 70.0 75.0
3439 1720 1 50.0 70.0 87.5
3440 1720 1 51.54 70.0 87.5
3441 1721 1 50.0 75.0 0.0
3442 1721 1 51.54 75.0 0.0
3443 1722 1 50.0 75.0 12.5
3444 1722 1 51.54 75.0 12.5
3445 1723 1 50.0 75.0 25.0
3446 1723 1 51.54 75.0 25.0
3447 1724 1 50.0 75.0 37.5
3448 1724 1 51.54 75.0 37.5
3449 1725 1 50.0 75.0 50.0
3450 1725 1 51.54 75.0 50.0
3451 1726 1 50.0 75.0 62.5
3452 1726 1 51.54 75.0 62.5
3453 1727 1 50.0 75.0 75.0
3454 1727 1 51.54 75.0 75.0
3455 1728 1 50.0 75.0 87.5
3456 1728 1 51.54 75.0 87.5
3457 1729 1 50.0 80.0 0.0
3458 1729 1 51.54 80.0 0.0
3459 1730 1 50.0 80.0 12.5
3460 1730 1 51.54 80.0 12.5
3461 1731 1 50.0 80.0 25.0
3462 1731 1 51.54 80.0 25.0
3463 1732 1 50.0 80.0 37.5
3464 1732 1 51.54 80.0 37.5
3465 1733 1 50.0 80.0 50.0
3466 1733 1 51.54 80.0 50.0
3467 1734 1 50.0 80.0 62.5
3468 1734 1 51.54 80.0 62.5
3469 1735 1 50.0 80.0 75.0
3470 1735 1 51.54 80.0 75.0
3471 1736 1 50.0 80.0 87.5
3472 1736 1 51.54 80.0 87.5
3473 1737 1 50.0 85.0 0.0
3474 1737 1 51.54 85.0 0.0
3475 1738 1 50.0 85.0 12.5
3476 1738 1 51.54 85.0 12.5
3477 1739 1 50.0 85.0 25.0
3478 1739 1 51.54 85.0 25.0
3479 1740 1 50.0 85.0 37.5
3480 1740 1 51.54 85.0 37.5
3481 1741 1 50.0 85.0 50.0
3482 1741 1 51.54 85.0 50.0
3483 1742 1 50.0 85.0 62.5
3484 1742 1 51.54 85.0 62.5
3485 1743 1 50.0 85.0 75.0
3486 1743 1 51.54 85.0 75.0
3487 1744 1 50.0 85.0 87.5
3488 1744 1 51.54 85.0 87.5
3489 1745 1 50.0 90.0 0.0
3490 1745 1 51.54 90.0 0.0
3491 1746 1 50.0 90.0 12.5
3492 1746 1 51.54 90.0 12.5
3493 1747 1 50.0 90.0 25.0
3494 1747 1 51.54 90.0 25.0
3495 1748 1 50.0 90.0 37.5
3496 1748 1 51.54 90.0 37.5
3497 1749 1 50.0 90.0 50.0
3498 1749 1 51.54 90.0 50.0
3499 1750 1 50.0 90.0 62.5
3500 1750 1 51.54 90.0 62.5
3501 1751 1 50.0 90.0 75.0
3502 1751 1 51.54 90.0 75.0
3503 1752 1 50.0 90.0 87.5
3504 1752 1 51.54 90.0 87.5
3505 1753 1 50.0 95.0 0.0
3506 1753 1 51.54 95.0 0.0
3507 1754 1 50.0 95.0 12.5
3508 1754 1 51.54 95.0 12.5
3509 1755 1 50.0 95.0 25.0
3510 1755 1 51.54 95.0 25.0
3511 1756 1 50.0 95.0 37.5
3512 1756 1 51.54 95.0 37.5
3513 1757 1 50.0 95.0 50.0
3514 1757 1 51.54 95.0 50.0
3515 1758 1 50.0 95.0 62.5
3516 1758 1 51.54 95.0 62.5
3517 1759 1 50.0 95.0 75.0
3518 1759 1 51.54 95.0 75.0
3519 1760 1 50.0 95.0 87.5
3520 1760 1 51.54 95.0 87.5
3521 1761 1 55.0 0.0 0.0
3522 1761 1 56.54 0.0 0.0
3523 1762 1 55.0 0.0 12.5
3524 1762 1 56.54 0.0 12.5
3525 1763 1 55.0 0.0 25.0
3526 1763 1 56.54 0.0 25.0
3527 1764 1 55.0 0.0 37.5
3528 1764 1 56.54 0.0 37.5
3529 1765 1 55.0 0.0 50.0
3530 1765 1 56.54 0.0 50.0
3531 1766 1 55.0 0.0 62.5
3532 1766 1 56.54 0.0 62.5
3533 1767 1 55.0 0.0 75.0
3534 1767 1 56.54 0.0 75.0
3535 1768 1 55.0 0.0 87.5
3536 1768 1 56.54 0.0 87.5
3537 1769 1 55.0 5.0 0.0
3538 1769 1 56.54 5.0 0.0
3539 1770 1 55.0 5.0 12.5
3540 1770 1 56.54 5.0 12.5
3541 1771 1 55.0 5.0 25.0
3542 1771 1 56.54 5.0 25.0
3543 1772 1 55.0 5.0 37.5
3544 1772 1 56.54 5.0 37.5
3545 1773 1 55.0 5.0 50.0
3546 1773 1 56.54 5.0 50.0
3547 1774 1 55.0 5.0 62.5
3548 1774 1 56.54 5.0 62.5
3549 1775 1 55.0 5.0 75.0
3550 1775 1 56.54 5.0 75.0
3551 1776 1 55.0 5.0 87.5
3552 1776 1 56.54 5.0 87.5
3553 1777 1 55.0 10.0 0.0
3554 1777 1 56.54 10.0 0.0
3555 1778 1 55.0 10.0 12.5
3556 1778 1 56.54 10.0 12.5
3557 1779 1 55.0 10.0 25.0
3558 1779 1 56.54 10.0 25.0
3559 1780 1 55.0 10.0 37.5
3560 1780 1 56.54 10.0 37.5
3561 1781 1 55.0 10.0 50.0
3562 1781 1 56.54 10.0 50.0
3563 1782 1 55.0 10.0 62.5
3564 1782 1 56.54 10.0 62.5
3565 1783 1 55.0 10.0 75.0
3566 1783 1 56.54 10.0 75.0
3567 1784 1 55.0 10.0 87.5
3568 1784 1 56.54 10.0 87.5
3569 1785 1 55.0 15.0 0.0
3570 1785 1 56.54 15.0 0.0
3571 1786 1 55.0 15.0 12.5
3572 1786 1 56.54 15.0 12.5
3573 1787 1 55.0 15.0 25.0
3574 1787 1 56.54 15.0 25.0
3575 1788 1 55.0 15.0 37.5
3576 1788 1 56.54 15.0 37.5
3577 1789 1 55.0 15.0 50.0
3578 1789 1 56.54 15.0 50.0
3579 1790 1 55.0 15.0 62.5
3580 1790 1 56.54 15.0 62.5
3581 1791 1 55.0 15.0 75.0
3582 1791 1 56.54 15.0 75.0
3583 1792 1 55.0 15.0 87.5
3584 1792 1 56.54 15.0 87.5
3585 1793 1 55.0 20.0 0.0
3586 1793 1 56.54 20.0 0.0
3587 1794 1 55.0 20.0 12.5
3588 1794 1 56.54 20.0 12.5
3589 1795 1 55.0 20.0 25.0
3590 1795 1 56.54 20.0 25.0
3591 1796 1 55.0 20.0 37.5
3592 1796 1 56.54 20.0 37.5
3593 1797 1 55.0 20.0 50.0
3594 1797 1 56.54 20.0 50.0
3595 1798 1 55.0 20.0 62.5
3596 1798 1 56.54 20.0 62.5
3597 1799 1 55.0 20.0 75.0
3598 1799 1 56.54 20.0 75.0
3599 1800 1 55.0 20.0 87.5
3600 1800 1 56.54 20.0 87.5
3601 1801 1 55.0 25.0 0.0
3602 1801 1 56.54 25.0 0.0
3603 1802 1 55.0 25.0 12.5
3604 1802 1 56.54 25.0 12.5
3605 1803 1 55.0 25.0 25.0
3606 1803 1 56.54 25.0 25.0
3607 1804 1 55.0 25.0 37.5
3608 1804 1 56.54 25.0 37.5
3609 1805 1 55.0 25.0 50.0
3610 1805 1 56.54 25.0 50.0
3611 1806 1 55.0 25.0 62.5
3612 1806 1 56.54 25.0 62.5
3613 1807 1 55.0 25.0 75.0
3614 1807 1 56.54 25.0 75.0
3615 1808 1 55.0 25.0 87.5
3616 1808 1 56.54 25.0 87.5
3617 1809 1 55.0 30.0 0.0
3618 1809 1 56.54 30.0 0.0
3619 1810 1 55.0 30.0 12.5
3620 1810 1 56.54 30.0 12.5
3621 1811 1 55.0 30.0 25.0
3622 1811 1 56.54 30.0 25.0
3623 1812 1 55.0 30.0 37.5
3624 1812 1 56.54 30.0 37.5
3625 1813 1 55.0 30.0 50.0
3626 1813 1 56.54 30.0 50.0
3627 1814 1 55.0 30.0 62.5
3628 1814 1 56.54 30.0 62.5
3629 1815 1 55.0 30.0 75.0
3630 1815 1 56.54 30.0 75.0
3631 1816 1 55.0 30.0 87.5
3632 1816 1 56.54 30.0 87.5
3633 1817 1 55.0 35.0 0.0
3634 1817 1 56.54 35.0 0.0
3635 1818 1 55.0 35.0 12.5
3636 1818 1 56.54 35.0 12.5
3637 1819 1 55.0 35.0 25.0
3638 1819 1 56.54 35.0 25.0
3639 1820 1 55.0 35.0 37.5
3640 1820 1 56.54 35.0 37.5
3641 1821 1 55.0 35.0 50.0
3642 1821 1 56.54 35.0 50.0
3643 1822 1 55.0 35.0 62.5
3644 1822 1 56.54 35.0 62.5
3645 1823 1 55.0 35.0 75.0
3646 1823 1 56.54 35.0 75.0
3647 1824 1 55.0 35.0 87.5
3648 1824 1 56.54 35.0 87.5
3649 1825 1 55.0 40.0 0.0
3650 1825 1 56.54 40.0 0.0
3651 1826 1 55.0 40.0 12.5
3652 1826 1 56.54 40.0 12.5
3653 1827 1 55.0 40.0 25.0
3654 1827 1 56.54 40.0 25.0
3655 1828 1 55.0 40.0 37.5
3656 1828 1 56.54 40.0 37.5
3657 1829 1 55.0 40.0 50.0
3658 1829 1 56.54 40.0 50.0
3659 1830 1 55.0 40.0 62.5
3660 1830 1 56.54 40.0 62.5
3661 1831 1 55.0 40.0 75.0
3662 1831 1 56.54 40.0 75.0
3663 1832 1 55.0 40.0 87.5
3664 1832 1 56.54 40.0 87.5
3665 1833 1 55.0 45.0 0.0
3666 1833 1 56.54 45.0 0.0
3667 1834 1 55.0 45.0 12.5
3668 1834 1 56.54 45.0 12.5
3669 1835 1 55.0 45.0 25.0
3670 1835 1 56.54 45.0 25.0
3671 1836 1 55.0 45.0 37.5
3672 1836 1 56.54 45.0 37.5
3673 1837 1 55.0 45.0 50.0
3674 1837 1 56.54 45.0 50.0
3675 1838 1 55.0 45.0 62.5
3676 1838 1 56.54 45.0 62.5
3677 1839 1 55.0 45.0 75.0
3678 1839 1 56.54 45.0 75.0
3679 1840 1 55.0 45.0 87.5
3680 1840 1 56.54 45.0 87.5
3681 1841 1 55.0 50.0 0.0
3682 1841 1 56.54 50.0 0.0
3683 1842 1 55.0 50.0 12.5
3684 1842 1 56.54 50.0 12.5
3685 1843 1 55.0 50.0 25.0
3686 1843 1 56.54 50.0 25.0
3687 1844 1 55.0 50.0 37.5
3688 1844 1 56.54 50.0 37.5
3689 1845 1 55.0 50.0 50.0
3690 1845 1 56.54 50.0 50.0
3691 1846 1 55.0 50.0 62.5
3692 1846 1 56.54 50.0 62.5
3693 1847 1 55.0 50.0 75.0
3694 1847 1 56.54 50.0 75.0
3695 1848 1 55.0 50.0 87.5
3696 1848 1 56.54 50.0 87.5
3697 1849 1 55.0 55.0 0.0
3698 1849 1 56.54 55.0 0.0
3699 1850 1 55.0 55.0 12.5
3700 1850 1 56.54 55.0 12.5
3701 1851 1 55.0 55.0 25.0
3702 1851 1 56.54 55.0 25.0
3703 1852 1 55.0 55.0 37.5
3704 1852 1 56.54 55.0 37.5
3705 1853 1 55.0 55.0 50.0
3706 1853 1 56.54 55.0 50.0
3707 1854 1 55.0 55.0 62.5
3708 1854 1 56.54 55.0 62.5
3709 1855 1 55.0 55.0 75.0
3710 1855 1 56.54 55.0 75.0
3711 1856 1 55.0 55.0 87.5
3712 1856 1 56.54 55.0 87.5
3713 1857 1 55.0 60.0 0.0
3714 1857 1 56.54 60.0 0.0
3715 1858 1 55.0 60.0 12.5
3716 1858 1 56.54 60.0 12.5
3717 1859 1 55.0 60.0 25.0
3718 1859 1 56.54 60.0 25.0
3719 1860 1 55.0 60.0 37.5
3720 1860 1 56.54 60.0 37.5
3721 1861 1 55.0 60.0 50.0
3722 1861 1 56.54 60.0 50.0
3723 1862 1 55.0 60.0 62.5
3724 1862 1 56.54 60.0 62.5
3725 1863 1 55.0 60.0 75.0
3726 1863 1 56.54 60.0 75.0
3727 1864 1 55.0 60.0 87.5
3728 1864 1 56.54 60.0 87.5
3729 1865 1 55.0 65.0 0.0
3730 1865 1 56.54 65.0 0.0
3731 1866 1 55.0 65.0 12.5
3732 1866 1 56.54 65.0 12.5
3733 1867 1 55.0 65.0 25.0
3734 1867 1 56.54 65.0 25.0
3735 1868 1 55.0 65.0 37.5
3736 1868 1 56.54 65.0 37.5
3737 1869 1 55.0 65.0 50.0
3738 1869 1 56.54 65.0 50.0
3739 1870 1 55.0 65.0 62.5
3740 1870 1 56.54 65.0 62.5
3741 1871 1 55.0 65.0 75.0
3742 1871 1 56.54 65.0 75.0
3743 1872 1 55.0 65.0 87.5
3744 1872 1 56.54 65.0 87.5
3745 1873 1 55.0 70.0 0.0
3746 1873 1 56.54 70.0 0.0
3747 1874 1 55.0 70.0 12.5
3748 1874 1 56.54 70.0 12.5
3749 1875 1 55.0 70.0 25.0
3750 1875 1 56.54 70.0 25.0
3751 1876 1 55.0 70.0 37.5
3752 1876 1 56.54 70.0 37.5
3753 1877 1 55.0 70.0 50.0
3754 1877 1 56.54 70.0 50.0
3755 1878 1 55.0 70.0 62.5
3756 1878 1 56.54 70.0 62.5
3757 1879 1 55.0 70.0 75.0
3758 1879 1 56.54 70.0 75.0
3759 1880 1 55.0 70.0 87.5
3760 1880 1 56.54 70.0 87.5
3761 1881 1 55.0 75.0 0.0
3762 1881 1 56.54 75.0 0.0
3763 1882 1 55.0 75.0 12.5
3764 1882 1 56.54 75.0 12.5
3765 1883 1 55.0 75.0 25.0
3766 1883 1 56.54 75.0 25.0
3767 1884 1 55.0 75.0 37.5
3768 1884 1 56.54 75.0 37.5
3769 1885 1 55.0 75.0 50.0
3770 1885 1 56.54 75.0 50.0
3771 1886 1 55.0 75.0 62.5
3772 1886 1 56.54 75.0 62.5
3773 1887 1 55.0 75.0 75.0
3774 1887 1 56.54 75.0 75.0
3775 1888 1 55.0 75.0 87.5
3776 1888 1 56.54 75.0 87.5
3777 1889 1 55.0 80.0 0.0
3778 1889 1 56.54 80.0 0.0
3779 1890 1 55.0 80.0 12.5
3780 1890 1 56.54 80.0 12.5
3781 1891 1 55.0 80.0 25.0
3782 1891 1 56.54 80.0 25.0
3783 1892 1 55.0 80.0 37.5
3784 1892 1 56.54 80.0 37.5
3785 1893 1 55.0 80.0 50.0
3786 1893 1 56.54 80.0 50.0
3787 1894 1 55.0 80.0 62.5
3788 1894 1 56.54 80.0 62.5
3789 1895 1 55.0 80.0 75.0
3790 1895 1 56.54 80.0 75.0
3791 1896 1 55.0 80.0 87.5
3792 1896 1 56.54 80.0 87.5
3793 1897 1 55.0 85.0 0.0
3794 1897 1 56.54 85.0 0.0
3795 1898 1 55.0 85.0 12.5
3796 1898 1 56.54 85.0 12.5
3797 1899 1 55.0 85.0 25.0
3798 1899 1 56.54 85.0 25.0
3799 1900 1 55.0 85.0 37.5
3800 1900 1 56.54 85.0 37.5
3801 1901 1 55.0 85.0 50.0
3802 1901 1 56.54 85.0 50.0
3803 1902 1 55.0 85.0 62.5
3804 1902 1 56.54 85.0 62.5
3805 1903 1 55.0 85.0 75.0
3806 1903 1 56.54 85.0 75.0
3807 1904 1 55.0 85.0 87.5
3808 1904 1 56.54 85.0 87.5
3809 1905 1 55.0 90.0 0.0
3810 1905 1 56.54 90.0 0.0
3811 1906 1 55.0 90.0 12.5
3812 1906 1 56.54 90.0 12.5
3813 1907 1 55.0 90.0 25.0
3814 1907 1 56.54 90.0 25.0
3815 1908 1 55.0 90.0 37.5
3816 1908 1 56.54 90.0 37.5
3817 1909 1 55.0 90.0 50.0
3818 1909 1 56.54 90.0 50.0
3819 1910 1 55.0 90.0 62.5
3820 1910 1 56.54 90.0 62.5
3821 1911 1 55.0 90.0 75.0
3822 1911 1 56.54 90.0 75.0
3823 1912 1 55.0 90.0 87.5
3824 1912 1 56.54 90.0 87.5
3825 1913 1 55.0 95.0 0.0
3826 1913 1 56.54 95.0 0.0
3827 1914 1 55.0 95.0 12.5
3828 1914 1 56.54 95.0 12.5
3829 1915 1 55.0 95.0 25.0
3830 1915 1 56.54 95.0 25.0
3831 1916 1 55.0 95.0 37.5
3832 1916 1 56.54 95.0 37.5
3833 1917 1 55.0 95.0 50.0
3834 1917 1 56.54 95.0 50.0
3835 1918 1 55.0 95.0 62.5
3836 1918 1 56.54 95.0 62.5
3837 1919 1 55.0 95.0 75.0
3838 1919 1 56.54 95.0 75.0
3839 1920 1 55.0 95.0 87.5
3840 1920 1 56.54 95.0 87.5
3841 1921 1 60.0 0.0 0.0
3842 1921 1 61.54 0.0 0.0
3843 1922 1 60.0 0.0 12.5
3844 1922 1 61.54 0.0 12.5
3845 1923 1 60.0 0.0 25.0
3846 1923 1 61.54 0.0 25.0
3847 1924 1 60.0 0.0 37.5
3848 1924 1 61.54 0.0 37.5
3849 1925 1 60.0 0.0 50.0
3850 1925 1 61.54 0.0 50.0
3851 1926 1 60.0 0.0 62.5
3852 1926 1 61.54 0.0 62.5
3853 1927 1 60.0 0.0 75.0
3854 1927 1 61.54 0.0 75.0
3855 1928 1 60.0 0.0 87.5
3856 1928 1 61.54 0.0 87.5
3857 1929 1 60.0 5.0 0.0
3858 1929 1 61.54 5.0 0.0
3859 1930 1 60.0 5.0 12.5
3860 1930 1 61.54 5.0 12.5
3861 1931 1 60.0 5.0 25.0
3862 1931 1 61.54 5.0 25.0
3863 1932 1 60.0 5.0 37.5
3864 1932 1 61.54 5.0 37.5
3865 1933 1 60.0 5.0 50.0
3866 1933 1 61.54 5.0 50.0
3867 1934 1 60.0 5.0 62.5
3868 1934 1 61.54 5.0 62.5
3869 1935 1 60.0 5.0 75.0
3870 1935 1 61.54 5.0 75.0
3871 1936 1 60.0 5.0 87.5
3872 1936 1 61.54 5.0 87.5
3873 1937 1 60.0 10.0 0.0
3874 1937 1 61.54 10.0 0.0
3875 1938 1 60.0 10.0 12.5
3876 1938 1 61.54 10.0 12.5
3877 1939 1 60.0 10.0 25.0
3878 1939 1 61.54 10.0 25.0
3879 1940 1 60.0 10.0 37.5
3880 1940 1 61.54 10.0 37.5
3881 1941 1 60.0 10.0 50.0
3882 1941 1 61.54 10.0 50.0
3883 1942 1 60.0 10.0 62.5
3884 1942 1 61.54 10.0 62.5
3885 1943 1 60.0 10.0 75.0
3886 1943 1 61.54 10.0 75.0
3887 1944 1 60.0 10.0 87.5
3888 1944 1 61.54 10.0 87.5
3889 1945 1 60.0 15.0 0.0
3890 1945 1 61.54 15.0 0.0
3891 1946 1 60.0 15.0 12.5
3892 1946 1 61.54 15.0 12.5
3893 1947 1 60.0 15.0 25.0
3894 1947 1 61.54 15.0 25.0
3895 1948 1 60.0 15.0 37.5
3896 1948 1 61.54 15.0 37.5
3897 1949 1 60.0 15.0 50.0
3898 1949 1 61.54 15.0 50.0
3899 1950 1 60.0 15.0 62.5
3900 1950 1 61.54 15.0 62.5
3901 1951 1 60.0 15.0 75.0
3902 1951 1 61.54 15.0 75.0
3903 1952 1 60.0 15.0 87.5
3904 1952 1 61.54 15.0 87.5
3905 1953 1 60.0 20.0 0.0
3906 1953 1 61.54 20.0 0.0
3907 1954 1 60.0 20.0 12.5
3908 1954 1 61.54 20.0 12.5
3909 1955 1 60.0 20.0 25.0
3910 1955 1 61.54 20.0 25.0
3911 1956 1 60.0 20.0 37.5
3912 1956 1 61.54 20.0 37.5
3913 1957 1 60.0 20.0 50.0
3914 1957 1 61.54 20.0 50.0
3915 1958 1 60.0 20.0 62.5
3916 1958 1 61.54 20.0 62.5
3917 1959 1 60.0 20.0 75.0
3918 1959 1 61.54 20.0 75.0
3919 1960 1 60.0 20.0 87.5
3920 1960 1 61.54 20.0 87.5
3921 1961 1 60.0 25.0 0.0
3922 1961 1 61.54 25.0 0.0
3923 1962 1 60.0 25.0 12.5
3924 1962 1 61.54 25.0 12.5
3925 1963 1 60.0 25.0 25.0
3926 1963 1 61.54 25.0 25.0
3927 1964 1 60.0 25.0 37.5
3928 1964 1 61.54 25.0 37.5
3929 1965 1 60.0 25.0 50.0
3930 1965 1 61.54 25.0 50.0
3931 1966 1 60.0 25.0 62.5
3932 1966 1 61.54 25.0 62.5
3933 1967 1 60.0 25.0 75.0
3934 1967 1 61.54 25.0 75.0
3935 1968 1 60.0 25.0 87.5
3936 1968 1 61.54 25.0 87.5
3937 1969 1 60.0 30.0 0.0
3938 1969 1 61.54 30.0 0.0
3939 1970 1 60.0 30.0 12.5
3940 1970 1 61.54 30.0 12.5
3941 1971 1 60.0 30.0 25.0
3942 1971 1 61.54 30.0 25.0
3943 1972 1 60.0 30.0 37.5
3944 1972 1 61.54 30.0 37.5
3945 1973 1 60.0 30.0 50.0
3946 1973 1 61.54 30.0 50.0
3947 1974 1 60.0 30.0 62.5
3948 1974 1 61.54 30.0 62.5
3949 1975 1 60.0 30.0 75.0
3950 1975 1 61.54 30.0 75.0
3951 1976 1 60.0 30.0 87.5
3952 1976 1 61.54 30.0 87.5
3953 1977 1 60.0 35.0 0.0
3954 1977 1 61.54 35.0 0.0
3955 1978 1 60.0 35.0 12.5
3956 1978 1 61.54 35.0 12.5
3957 1979 1 60.0 35.0 25.0
3958 1979 1 61.54 35.0 25.0
3959 1980 1 60.0 35.0 37.5
3960 1980 1 61.54 35.0 37.5
3961 1981 1 60.0 35.0 50.0
3962 1981 1 61.54 35.0 50.0
3963 1982 1 60.0 35.0 62.5
3964 1982 1 61.54 35.0 62.5
3965 1983 1 60.0 35.0 75.0
3966 1983 1 61.54 35.0 75.0
3967 1984 1 60.0 35.0 87.5
3968 1984 1 61.54 35.0 87.5
3969 1985 1 60.0 40.0 0.0
3970 1985 1 61.54 40.0 0.0
3971 1986 1 60.0 40.0 12.5
3972 1986 1 61.54 40.0 12.5
3973 1987 1 60.0 40.0 25.0
3974 1987 1 61.54 40.0 25.0
3975 1988 1 60.0 40.0 37.5
3976 1988 1 61.54 40.0 37.5
3977 1989 1 60.0 40.0 50.0
3978 1989 1 61.54 40.0 50.0
3979 1990 1 60.0 40.0 62.5
3980 1990 1 61.54 40.0 62.5
3981 1991 1 60.0 40.0 75.0
3982 1991 1 61.54 40.0 75.0
3983 1992 1 60.0 40.0 87.5
3984 1992 1 61.54 40.0 87.5
3985 1993 1 60.0 45.0 0.0
3986 1993 1 61.54 45.0 0.0
3987 1994 1 60.0 45.0 12.5
3988 1994 1 61.54 45.0 12.5
3989 1995 1 60.0 45.0 25.0
3990 1995 1 61.54 45.0 25.0
3991 1996 1 60.0 45.0 37.5
3992 1996 1 61.54 45.0 37.5
3993 1997 1 60.0 45.0 50.0
3994 1997 1 61.54 45.0 50.0
3995 1998 1 60.0 45.0 62.5
3996 1998 1 61.54 45.0 62.5
3997 1999 1 60.0 45.0 75.0
3998 1999 1 61.54 45.0 75.0
3999 2000 1 60.0 45.0 87.5
4000 2000 1 61.54 45.0 87.5
4001 2001 1 60.0 50.0 0.0
4002 2001 1 61.54 50.0 0.0
4003 2002 1 60.0 50.0 12.5
4004 2002 1 61.54 50.0 12.5
4005 2003 1 60.0 50.0 25.0
4006 2003 1 61.54 50.0 25.0
4007 2004 1 60.0 50.0 37.5
4008 2004 1 61.54 50.0 37.5
4009 2005 1 60.0 50.0 50.0
4010 2005 1 61.54 50.0 50.0
4011 2006 1 60.0 50.0 62.5
4012 2006 1 61.54 50.0 62.5
4013 2007 1 60.0 50.0 75.0
4014 2007 1 61.54 50.0 75.0
4015 2008 1 60.0 50.0 87.5
4016 2008 1 61.54 50.0 87.5
4017 2009 1 60.0 55.0 0.0
4018 2009 1 61.54 55.0 0.0
4019 2010 1 60.0 55.0 12.5
4020 2010 1 61.54 55.0 12.5
4021 2011 1 60.0 55.0 25.0
4022 2011 1 61.54 55.0 25.0
4023 2012 1 60.0 55.0 37.5
4024 2012 1 61.54 55.0 37.5
4025 2013 1 60.0 55.0 50.0
4026 2013 1 61.54 55.0 50.0
4027 2014 1 60.0 55.0 62.5
4028 2014 1 61.54 55.0 62.5
4029 2015 1 60.0 55.0 75.0
4030 2015 1 61.54 55.0 75.0
4031 2016 1 60.0 55.0 87.5
4032 2016 1 61.54 55.0 87.5
4033 2017 1 60.0 60.0 0.0
4034 2017 1 61.54 60.0 0.0
4035 2018 1 60.0 60.0 12.5
4036 2018 1 61.54 60.0 12.5
4037 2019 1 60.0 60.0 25.0
4038 2019 1 61.54 60.0 25.0
4039 2020 1 60.0 60.0 37.5
4040 2020 1 61.54 60.0 37.5
4041 2021 1 60.0 60.0 50.0
4042 2021 1 61.54 60.0 50.0
4043 2022 1 60.0 60.0 62.5
4044 2022 1 61.54 60.0 62.5
4045 2023 1 60.0 60.0 75.0
4046 2023 1 61.54 60.0 75.0
4047 2024 1 60.0 60.0 87.5
4048 2024 1 61.54 60.0 87.5
4049 2025 1 60.0 65.0 0.0
4050 2025 1 61.54 65.0 0.0
4051 2026 1 60.0 65.0 12.5
4052 2026 1 61.54 65.0 12.5
4053 2027 1 60.0 65.0 25.0
4054 2027 1 61.54 65.0 25.0
4055 2028 1 60.0 65.0 37.5
4056 2028 1 61.54 65.0 37.5
4057 2029 1 60.0 65.0 50.0
4058 2029 1 61.54 65.0 50.0
4059 2030 1 60.0 65.0 62.5
4060 2030 1 61.54 65.0 62.5
4061 2031 1 60.0 65.0 75.0
4062 2031 1 61.54 65.0 75.0
4063 2032 1 60.0 65.0 87.5
4064 2032 1 61.54 65.0 87.5
4065 2033 1 60.0 70.0 0.0
4066 2033 1 61.54 70.0 0.0
4067 2034 1 60.0 70.0 12.5
4068 2034 1 61.54 70.0 12.5
4069 2035 1 60.0 70.0 25.0
4070 2035 1 61.54 70.0 25.0
4071 2036 1 60.0 70.0 37.5
4072 2036 1 61.54 70.0 37.5
4073 2037 1 60.0 70.0 50.0
4074 2037 1 61.54 70.0 50.0
4075 2038 1 60.0 70.0 62.5
4076 2038 1 61.54 70.0 62.5
4077 2039 1 60.0 70.0 75.0
4078 2039 1 61.54 70.0 75.0
4079 2040 1 60.0 70.0 87.5
4080 2040 1 61.54 70.0 87.5
4081 2041 1 60.0 75.0 0.0
4082 2041 1 61.54 75.0 0.0
4083 2042 1 60.0 75.0 12.5
4084 2042 1 61.54 75.0 12.5
4085 2043 1 60.0 75.0 25.0
4086 2043 1 61.54 75.0 25.0
4087 2044 1 60.0 75.0 37.5
4088 2044 1 61.54 75.0 37.5
4089 2045 1 60.0 75.0 50.0
4090 2045 1 61.54 75.0 50.0
4091 2046 1 60.0 75.0 62.5
4092 2046 1 61.54 75.0 62.5
4093 2047 1 60.0 75.0 75.0
4094 2047 1 61.54 75.0 75.0
4095 2048 1 60.0 75.0 87.5
4096 2048 1 61.54 75.0 87.5
4097 2049 1 60.0 80.0 0.0
4098 2049 1 61.54 80.0 0.0
4099 2050 1 60.0 80.0 12.5
4100 2050 1 61.54 80.0 12.5
4101 2051 1 60.0 80.0 25.0
4102 2051 1 61.54 80.0 25.0
4103 2052 1 60.0 80.0 37.5
4104 2052 1 61.54 80.0 37.5
4105 2053 1 60.0 80.0 50.0
4106 2053 1 61.54 80.0 50.0
4107 2054 1 60.0 80.0 62.5
4108 2054 1 61.54 80.0 62.5
4109 2055 1 60.0 80.0 75.0
4110 2055 1 61.54 80.0 75.0
4111 2056 1 60.0 80.0 87.5
4112 2056 1 61.54 80.0 87.5
4113 2057 1 60.0 85.0 0.0
4114 2057 1 61.54 85.0 0.0
4115 2058 1 60.0 85.0 12.5
4116 2058 1 61.54 85.0 12.5
4117 2059 1 60.0 85.0 25.0
4118 2059 1 61.54 85.0 25.0
4119 2060 1 60.0 85.0 37.5
4120 2060 1 61.54 85.0 37.5
4121 2061 1 60.0 85.0 50.0
4122 2061 1 61.54 85.0 50.0
4123 2062 1 60.0 85.0 62.5
4124 2062 1 61.54 85.0 62.5
4125 2063 1 60.0 85.0 75.0
4126 2063 1 61.54 85.0 75.0
4127 2064 1 60.0 85.0 87.5
4128 2064 1 61.54 85.0 87.5
4129 2065 1 60.0 90.0 0.0
4130 2065 1 61.54 90.0 0.0
4131 2066 1 60.0 90.0 12.5
4132 2066 1 61.54 90.0 12.5
4133 2067 1 60.0 90.0 25.0
4134 2067 1 61.54 90.0 25.0
4135 2068 1 60.0 90.0 37.5
4136 2068 1 61.54 90.0 37.5
4137 2069 1 60.0 90.0 50.0
4138 2069 1 61.54 90.0 50.0
4139 2070 1 60.0 90.0 62.5
4140 2070 1 61.54 90.0 62.5
4141 2071 1 60.0 90.0 75.0
4142 2071 1 61.54 90.0 75.0
4143 2072 1 60.0 90.0 87.5
4144 2072 1 61.54 90.0 87.5
4145 2073 1 60.0 95.0 0.0
4146 2073 1 61.54 95.0 0.0
4147 2074 1 60.0 95.0 12.5
4148 2074 1 61.54 95.0 12.5
4149 2075 1 60.0 95.0 25.0
4150 2075 1 61.54 95.0 25.0
4151 2076 1 60.0 95.0 37.5
4152 2076 1 61.54 95.0 37.5
4153 2077 1 60.0 95.0 50.0
4154 2077 1 61.54 95.0 50.0
4155 2078 1 60.0 95.0 62.5
4156 2078 1 61.54 95.0 62.5
4157 2079 1 60.0 95.0 75.0
4158 2079 1 61.54 95.0 75.0
4159 2080 1 60.0 95.0 87.5
4160 2080 1 61.54 95.0 87.5
4161 2081 1 65.0 0.0 0.0
4162 2081 1 66.54 0.0 0.0
4163 2082 1 65.0 0.0 12.5
4164 2082 1 66.54 0.0 12.5
4165 2083 1 65.0 0.0 25.0
4166 2083 1 66.54 0.0 25.0
4167 2084 1 65.0 0.0 37.5
4168 2084 1 66.54 0.0 37.5
4169 2085 1 65.0 0.0 50.0
4170 2085 1 66.54 0.0 50.0
4171 2086 1 65.0 0.0 62.5
4172 2086 1 66.54 0.0 62.5
4173 2087 1 65.0 0.0 75.0
4174 2087 1 66.54 0.0 75.0
4175 2088 1 65.0 0.0 87.5
4176 2088 1 66.54 0.0 87.5
4177 2089 1 65.0 5.0 0.0
4178 2089 1 66.54 5.0 0.0
4179 2090 1 65.0 5.0 12.5
4180 2090 1 66.54 5.0 12.5
4181 2091 1 65.0 5.0 25.0
4182 2091 1 66.54 5.0 25.0
4183 2092 1 65.0 5.0 37.5
4184 2092 1 66.54 5.0 37.5
4185 2093 1 65.0 5.0 50.0
4186 2093 1 66.54 5.0 50.0
4187 2094 1 65.0 5.0 62.5
4188 2094 1 66.54 5.0 62.5
4189 2095 1 65.0 5.0 75.0
4190 2095 1 66.54 5.0 75.0
4191 2096 1 65.0 5.0 87.5
4192 2096 1 66.54 5.0 87.5
4193 2097 1 65.0 10.0 0.0
4194 2097 1 66.54 10.0 0.0
4195 2098 1 65.0 10.0 12.5
4196 2098 1 66.54 10.0 12.5
4197 2099 1 65.0 10.0 25.0
4198 2099 1 66.54 10.0 25.0
4199 2100 1 65.0 10.0 37.5
4200 2100 1 66.54 10.0 37.5
4201 2101 1 65.0 10.0 50.0
4202 2101 1 66.54 10.0 50.0
4203 2102 1 65.0 10.0 62.5
4204 2102 1 66.54 10.0 62.5
4205 2103 1 65.0 10.0 75.0
4206 2103 1 66.54 10.0 75.0
4207 2104 1 65.0 10.0 87.5
4208 2104 1 66.54 10.0 87.5
4209 2105 1 65.0 15.0 0.0
4210 2105 1 66.54 15.0 0.0
4211 2106 1 65.0 15.0 12.5
4212 2106 1 66.54 15.0 12.5
4213 2107 1 65.0 15.0 25.0
4214 2107 1 66.54 15.0 25.0
4215 2108 1 65.0 15.0 37.5
4216 2108 1 66.54 15.0 37.5
4217 2109 1 65.0 15.0 50.0
4218 2109 1 66.54 15.0 50.0
4219 2110 1 65.0 15.0 62.5
4220 2110 1 66.54 15.0 62.5
4221 2111 1 65.0 15.0 75.0
4222 2111 1 66.54 15.0 75.0
4223 2112 1 65.0 15.0 87.5
4224 2112 1 66.54 15.0 87.5
4225 2113 1 65.0 20.0 0.0
4226 2113 1 66.54 20.0 0.0
4227 2114 1 65.0 20.0 12.5
4228 2114 1 66.54 20.0 12.5
4229 2115 1 65.0 20.0 25.0
4230 2115 1 66.54 20.0 25.0
4231 2116 1 65.0 20.0 37.5
4232 2116 1 66.54 20.0 37.5
4233 2117 1 65.0 20.0 50.0
4234 2117 1 66.54 20.0 50.0
4235 2118 1 65.0 20.0 62.5
4236 2118 1 66.54 20.0 62.5
4237 2119 1 65.0 20.0 75.0
4238 2119 1 66.54 20.0 75.0
4239 2120 1 65.0 20.0 87.5
4240 2120 1 66.54 20.0 87.5
4241 2121 1 65.0 25.0 0.0
4242 2121 1 66.54 25.0 0.0
4243 2122 1 65.0 25.0 12.5
4244 2122 1 66.54 25.0 12.5
4245 2123 1 65.0 25.0 25.0
4246 2123 1 66.54 25.0 25.0
4247 2124 1 65.0 25.0 37.5
4248 2124 1 66.54 25.0 37.5
4249 2125 1 65.0 25.0 50.0
4250 2125 1 66.54 25.0 50.0
4251 2126 1 65.0 25.0 62.5
4252 2126 1 66.54 25.0 62.5
4253 2127 1 65.0 25.0 75.0
4254 2127 1 66.54 25.0 75.0
4255 2128 1 65.0 25.0 87.5
4256 2128 1 66.54 25.0 87.5
4257 2129 1 65.0 30.0 0.0
4258 2129 1 66.54 30.0 0.0
4259 2130 1 65.0 30.0 12.5
4260 2130 1 66.54 30.0 12.5
4261 2131 1 65.0 30.0 25.0
4262 2131 1 66.54 30.0 25.0
4263 2132 1 65.0 30.0 37.5
4264 2132 1 66.54 30.0 37.5
4265 2133 1 65.0 30.0 50.0
4266 2133 1 66.54 30.0 50.0
4267 2134 1 65.0 30.0 62.5
4268 2134 1 66.54 30.0 62.5
4269 2135 1 65.0 30.0 75.0
4270 2135 1 66.54 30.0 75.0
4271 2136 1 65.0 30.0 87.5
4272 2136 1 66.54 30.0 87.5
4273 2137 1 65.0 35.0 0.0
4274 2137 1 66.54 35.0 0.0
4275 2138 1 65.0 35.0 12.5
4276 2138 1 66.54 35.0 12.5
4277 2139 1 65.0 35.0 25.0
4278 2139 1 66.54 35.0 25.0
4279 2140 1 65.0 35.0 37.5
4280 2140 1 66.54 35.0 37.5
4281 2141 1 65.0 35.0 50.0
4282 2141 1 66.54 35.0 50.0
4283 2142 1 65.0 35.0 62.5
4284 2142 1 66.54 35.0 62.5
4285 2143 1 65.0 35.0 75.0
4286 2143 1 66.54 35.0 75.0
4287 2144 1 65.0 35.0 87.5
4288 2144 1 66.54 35.0 87.5
4289 2145 1 65.0 40.0 0.0
4290 2145 1 66.54 40.0 0.0
4291 2146 1 65.0 40.0 12.5
4292 2146 1 66.54 40.0 12.5
4293 2147 1 65.0 40.0 25.0
4294 2147 1 66.54 40.0 25.0
4295 2148 1 65.0 40.0 37.5
4296 2148 1 66.54 40.0 37.5
4297 2149 1 65.0 40.0 50.0
4298 2149 1 66.54 40.0 50.0
4299 2150 1 65.0 40.0 62.5
4300 2150 1 66.54 40.0 62.5
4301 2151 1 65.0 40.0 75.0
4302 2151 1 66.54 40.0 75.0
4303 2152 1 65.0 40.0 87.5
4304 2152 1 66.54 40.0 87.5
4305 2153 1 65.0 45.0 0.0
4306 2153 1 66.54 45.0 0.0
4307 2154 1 65.0 45.0 12.5
4308 2154 1 66.54 45.0 12.5
4309 2155 1 65.0 45.0 25.0
4310 2155 1 66.54 45.0 25.0
4311 2156 1 65.0 45.0 37.5
4312 2156 1 66.54 45.0 37.5
4313 2157 1 65.0 45.0 50.0
4314 2157 1 66.54 45.0 50.0
4315 2158 1 65.0 45.0 62.5
4316 2158 1 66.54 45.0 62.5
4317 2159 1 65.0 45.0 75.0
4318 2159 1 66.54 45.0 75.0
4319 2160 1 65.0 45.0 87.5
4320 2160 1 66.54 45.0 87.5
4321 2161 1 65.0 50.0 0.0
4322 2161 1 66.54 50.0 0.0
4323 2162 1 65.0 50.0 12.5
4324 2162 1 66.54 50.0 12.5
4325 2163 1 65.0 50.0 25.0
4326 2163 1 66.54 50.0 25.0
4327 2164 1 65.0 50.0 37.5
4328 2164 1 66.54 50.0 37.5
4329 2165 1 65.0 50.0 50.0
4330 2165 1 66.54 50.0 50.0
4331 2166 1 65.0 50.0 62.5
4332 2166 1 66.54 50.0 62.5
4333 2167 1 65.0 50.0 75.0
4334 2167 1 66.54 50.0 75.0
4335 2168 1 65.0 50.0 87.5
4336 2168 1 66.54 50.0 87.5
4337 2169 1 65.0 55.0 0.0
4338 2169 1 66.54 55.0 0.0
4339 2170 1 65.0 55.0 12.5
4340 2170 1 66.54 55.0 12.5
4341 2171 1 65.0 55.0 25.0
4342 2171 1 66.54 55.0 25.0
4343 2172 1 65.0 55.0 37.5
4344 2172 1 66.54 55.0 37.5
4345 2173 1 65.0 55.0 50.0
4346 2173 1 66.54 55.0 50.0
4347 2174 1 65.0 55.0 62.5
4348 2174 1 66.54 55.0 62.5
4349 2175 1 65.0 55.0 75.0
4350 2175 1 66.54 55.0 75.0
4351 2176 1 65.0 55.0 87.5
4352 2176 1 66.54 55.0 87.5
4353 2177 1 65.0 60.0 0.0
4354 2177 1 66.54 60.0 0.0
4355 2178 1 65.0 60.0 12.5
4356 2178 1 66.54 60.0 12.5
4357 2179 1 65.0 60.0 25.0
4358 2179 1 66.54 60.0 25.0
4359 2180 1 65.0 60.0 37.5
4360 2180 1 66.54 60.0 37.5
4361 2181 1 65.0 60.0 50.0
4362 2181 1 66.54 60.0 50.0
4363 2182 1 65.0 60.0 62.5
4364 2182 1 66.54 60.0 62.5
4365 2183 1 65.0 60.0 75.0
4366 2183 1 66.54 60.0 75.0
4367 2184 1 65.0 60.0 87.5
4368 2184 1 66.54 60.0 87.5
4369 2185 1 65.0 65.0 0.0
4370 2185 1 66.54 65.0 0.0
4371 2186 1 65.0 65.0 12.5
4372 2186 1 66.54 65.0 12.5
4373 2187 1 65.0 65.0 25.0
4374 2187 1 66.54 65.0 25.0
4375 2188 1 65.0 65.0 37.5
4376 2188 1 66.54 65.0 37.5
4377 2189 1 65.0 65.0 50.0
4378 2189 1 66.54 65.0 50.0
4379 2190 1 65.0 65.0 62.5
4380 2190 1 66.54 65.0 62.5
4381 2191 1 65.0 65.0 75.0
4382 2191 1 66.54 65.0 75.0
4383 2192 1 65.0 65.0 87.5
4384 2192 1 66.54 65.0 87.5
4385 2193 1 65.0 70.0 0.0
4386 2193 1 66.54 70.0 0.0
4387 2194 1 65.0 70.0 12.5
4388 2194 1 66.54 70.0 12.5
4389 2195 1 65.0 70.0 25.0
4390 2195 1 66.54 70.0 25.0
4391 2196 1 65.0 70.0 37.5
4392 2196 1 66.54 70.0 37.5
4393 2197 1 65.0 70.0 50.0
4394 2197 1 66.54 70.0 50.0
4395 2198 1 65.0 70.0 62.5
4396 2198 1 66.54 70.0 62.5
4397 2199 1 65.0 70.0 75.0
4398 2199 1 66.54 70.0 75.0
4399 2200 1 65.0 70.0 87.5
4400 2200 1 66.54 70.0 87.5
4401 2201 1 65.0 75.0 0.0
4402 2201 1 66.54 75.0 0.0
4403 2202 1 65.0 75.0 12.5
4404 2202 1 66.54 75.0 12.5
4405 2203 1 65.0 75.0 25.0
4406 2203 1 66.54 75.0 25.0
4407 2204 1 65.0 75.0 37.5
4408 2204 1 66.54 75.0 37.5
4409 2205 1 65.0 75.0 50.0
4410 2205 1 66.54 75.0 50.0
4411 2206 1 65.0 75.0 62.5
4412 2206 1 66.54 75.0 62.5
4413 2207 1 65.0 75.0 75.0
4414 2207 1 66.54 75.0 75.0
4415 2208 1 65.0 75.0 87.5
4416 2208 1 66.54 75.0 87.5
4417 2209 1 65.0 80.0 0.0
4418 2209 1 66.54 80.0 0.0
4419 2210 1 65.0 80.0 12.5
4420 2210 1 66.54 80.0 12.5
4421 2211 1 65.0 80.0 25.0
4422 2211 1 66.54 80.0 25.0
4423 2212 1 65.0 80.0 37.5
4424 2212 1 66.54 80.0 37.5
4425 2213 1 65.0 80.0 50.0
4426 2213 1 66.54 80.0 50.0
4427 2214 1 65.0 80.0 62.5
4428 2214 1 66.54 80.0 62.5
4429 2215 1 65.0 80.0 75.0
4430 2215 1 66.54 80.0 75.0
4431 2216 1 65.0 80.0 87.5
4432 2216 1 66.54 80.0 87.5
4433 2217 1 65.0 85.0 0.0
4434 2217 1 66.54 85.0 0.0
4435 2218 1 65.0 85.0 12.5
4436 2218 1 66.54 85.0 12.5
4437 2219 1 65.0 85.0 25.0
4438 2219 1 66.54 85.0 25.0
4439 2220 1 65.0 85.0 37.5
4440 2220 1 66.54 85.0 37.5
4441 2221 1 65.0 85.0 50.0
4442 2221 1 66.54 85.0 50.0
4443 2222 1 65.0 85.0 62.5
4444 2222 1 66.54 85.0 62.5
4445 2223 1 65.0 85.0 75.0
4446 2223 1 66.54 85.0 75.0
4447 2224 1 65.0 85.0 87.5
4448 2224 1 66.54 85.0 87.5
4449 2225 1 65.0 90.0 0.0
4450 2225 1 66.54 90.0 0.0
4451 2226 1 65.0 90.0 12.5
4452 2226 1 66.54 90.0 12.5
4453 2227 1 65.0 90.0 25.0
4454 2227 1 66.54 90.0 25.0
4455 2228 1 65.0 90.0 37.5
4456 2228 1 66.54 90.0 37.5
4457 2229 1 65.0 90.0 50.0
4458 2229 1 66.54 90.0 50.0
4459 2230 1 65.0 90.0 62.5
4460 2230 1 66.54 90.0 62.5
4461 2231 1 65.0 90.0 75.0
4462 2231 1 66.54 90.0 75.0
4463 2232 1 65.0 90.0 87.5
4464 2232 1 66.54 90.0 87.5
4465 2233 1 65.0 95.0 0.0
4466 2233 1 66.54 95.0 0.0
4467 2234 1 65.0 95.0 12.5
4468 2234 1 66.54 95.0 12.5
4469 2235 1 65.0 95.0 25.0
4470 2235 1 66.54 95.0 25.0
4471 2236 1 65.0 95.0 37.5
4472 2236 1 66.54 95.0 37.5
4473 2237 1 65.0 95.0 50.0
4474 2237 1 66.54 95.0 50.0
4475 2238 1 65.0 95.0 62.5
4476 2238 1 66.54 95.0 62.5
4477 2239 1 65.0 95.0 75.0
4478 2239 1 66.54 95.0 75.0
4479 2240 1 65.0 95.0 87.5
4480 2240 1 66.54 95.0 87.5
4481 2241 1 70.0 0.0 0.0
4482 2241 1 71.54 0.0 0.0
4483 2242 1 70.0 0.0 12.5
4484 2242 1 71.54 0.0 12.5
4485 2243 1 70.0 0.0 25.0
4486 2243 1 71.54 0.0 25.0
4487 2244 1 70.0 0.0 37.5
4488 2244 1 71.54 0.0 37.5
4489 2245 1 70.0 0.0 50.0
4490 2245 1 71.54 0.0 50.0
4491 2246 1 70.0 0.0 62.5
4492 2246 1 71.54 0.0 62.5
4493 2247 1 70.0 0.0 75.0
4494 2247 1 71.54 0.0 75.0
4495 2248 1 70.0 0.0 87.5
4496 2248 1 71.54 0.0 87.5
4497 2249 1 70.0 5.0 0.0
4498 2249 1 71.54 5.0 0.0
4499 2250 1 70.0 5.0 12.5
4500 2250 1 71.54 5.0 12.5
4501 2251 1 70.0 5.0 25.0
4502 2251 1 71.54 5.0 25.0
4503 2252 1 70.0 5.0 37.5
4504 2252 1 71.54 5.0 37.5
4505 2253 1 70.0 5.0 50.0
4506 2253 1 71.54 5.0 50.0
4507 2254 1 70.0 5.0 62.5
4508 2254 1 71.54 5.0 62.5
4509 2255 1 70.0 5.0 75.0
4510 2255 1 71.54 5.0 75.0
4511 2256 1 70.0 5.0 87.5
4512 2256 1 71.54 5.0 87.5
4513 2257 1 70.0 10.0 0.0
4514 2257 1 71.54 10.0 0.0
4515 2258 1 70.0 10.0 12.5
4516 2258 1 71.54 10.0 12.5
4517 2259 1 70.0 10.0 25.0
4518 2259 1 71.54 10.0 25.0
4519 2260 1 70.0 10.0 37.5
4520 2260 1 71.54 10.0 37.5
4521 2261 1 70.0 10.0 50.0
4522 2261 1 71.54 10.0 50.0
4523 2262 1 70.0 10.0 62.5
4524 2262 1 71.54 10.0 62.5
4525 2263 1 70.0 10.0 75.0
4526 2263 1 71.54 10.0 75.0
4527 2264 1 70.0 10.0 87.5
4528 2264 1 71.54 10.0 87.5
4529 2265 1 70.0 15.0 0.0
4530 2265 1 71.54 15.0 0.0
4531 2266 1 70.0 15.0 12.5
4532 2266 1 71.54 15.0 12.5
4533 2267 1 70.0 15.0 25.0
4534 2267 1 71.54 15.0 25.0
4535 2268 1 70.0 15.0 37.5
4536 2268 1 71.54 15.0 37.5
4537 2269 1 70.0 15.0 50.0
4538 2269 1 71.54 15.0 50.0
4539 2270 1 70.0 15.0 62.5
4540 2270 1 71.54 15.0 62.5
4541 2271 1 70.0 15.0 75.0
4542 2271 1 71.54 15.0 75.0
4543 2272 1 70.0 15.0 87.5
4544 2272 1 71.54 15.0 87.5
4545 2273 1 70.0 20.0 0.0
4546 2273 1 71.54 20.0 0.0
4547 2274 1 70.0 20.0 12.5
4548 2274 1 71.54 20.0 12.5
4549 2275 1 70.0 20.0 25.0
4550 2275 1 71.54 20.0 25.0
4551 2276 1 70.0 20.0 37.5
4552 2276 1 71.54 20.0 37.5
4553 2277 1 70.0 20.0 50.0
4554 2277 1 71.54 20.0 50.0
4555 2278 1 70.0 20.0 62.5
4556 2278 1 71.54 20.0 62.5
4557 2279 1 70.0 20.0 75.0
4558 2279 1 71.54 20.0 75.0
4559 2280 1 70.0 20.0 87.5
4560 2280 1 71.54 20.0 87.5
4561 2281 1 70.0 25.0 0.0
4562 2281 1 71.54 25.0 0.0
4563 2282 1 70.0 25.0 12.5
4564 2282 1 71.54 25.0 12.5
4565 2283 1 70.0 25.0 25.0
4566 2283 1 71.54 25.0 25.0
4567 2284 1 70.0 25.0 37.5
4568 2284 1 71.54 25.0 37.5
4569 2285 1 70.0 25.0 50.0
4570 2285 1 71.54 25.0 50.0
4571 2286 1 70.0 25.0 62.5
4572 2286 1 71.54 25.0 62.5
4573 2287 1 70.0 25.0 75.0
4574 2287 1 71.54 25.0 75.0
4575 2288 1 70.0 25.0 87.5
4576 2288 1 71.54 25.0 87.5
4577 2289 1 70.0 30.0 0.0
4578 2289 1 71.54 30.0 0.0
4579 2290 1 70.0 30.0 12.5
4580 2290 1 71.54 30.0 12.5
4581 2291 1 70.0 30.0 25.0
4582 2291 1 71.54 30.0 25.0
4583 2292 1 70.0 30.0 37.5
4584 2292 1 71.54 30.0 37.5
4585 2293 1 70.0 30.0 50.0
4586 2293 1 71.54 30.0 50.0
4587 2294 1 70.0 30.0 62.5
4588 2294 1 71.54 30.0 62.5
4589 2295 1 70.0 30.0 75.0
4590 2295 1 71.54 30.0 75.0
4591 2296 1 70.0 30.0 87.5
4592 2296 1 71.54 30.0 87.5
4593 2297 1 70.0 35.0 0.0
4594 2297 1 71.54 35.0 0.0
4595 2298 1 70.0 35.0 12.5
4596 2298 1 71.54 35.0 12.5
4597 2299 1 70.0 35.0 25.0
4598 2299 1 71.54 35.0 25.0
4599 2300 1 70.0 35.0 37.5
4600 2300 1 71.54 35.0 37.5
4601 2301 1 70.0 35.0 50.0
4602 2301 1 71.54 35.0 50.0
4603 2302 1 70.0 35.0 62.5
4604 2302 1 71.54 35.0 62.5
4605 2303 1 70.0 35.0 75.0
4606 2303 1 71.54 35.0 75.0
4607 2304 1 70.0 35.0 87.5
4608 2304 1 71.54 35.0 87.5
4609 2305 1 70.0 40.0 0.0
4610 2305 1 71.54 40.0 0.0
4611 2306 1 70.0 40.0 12.5
4612 2306 1 71.54 40.0 12.5
4613 2307 1 70.0 40.0 25.0
4614 2307 1 71.54 40.0 25.0
4615 2308 1 70.0 40.0 37.5
4616 2308 1 71.54 40.0 37.5
4617 2309 1 70.0 40.0 50.0
4618 2309 1 71.54 40.0 50.0
4619 2310 1 70.0 40.0 62.5
4620 2310 1 71.54 40.0 62.5
4621 2311 1 70.0 40.0 75.0
4622 2311 1 71.54 40.0 75.0
4623 2312 1 70.0 40.0 87.5
4624 2312 1 71.54 40.0 87.5
4625 2313 1 70.0 45.0 0.0
4626 2313 1 71.54 45.0 0.0
4627 2314 1 70.0 45.0 12.5
4628 2314 1 71.54 45.0 12.5
4629 2315 1 70.0 45.0 25.0
4630 2315 1 71.54 45.0 25.0
4631 2316 1 70.0 45.0 37.5
4632 2316 1 71.54 45.0 37.5
4633 2317 1 70.0 45.0 50.0
4634 2317 1 71.54 45.0 50.0
4635 2318 1 70.0 45.0 62.5
4636 2318 1 71.54 45.0 62.5
4637 2319 1 70.0 45.0 75.0
4638 2319 1 71.54 45.0 75.0
4639 2320 1 70.0 45.0 87.5
4640 2320 1 71.54 45.0 87.5
4641 2321 1 70.0 50.0 0.0
4642 2321 1 71.54 50.0 0.0
4643 2322 1 70.0 50.0 12.5
4644 2322 1 71.54 50.0 12.5
4645 2323 1 70.0 50.0 25.0
4646 2323 1 71.54 50.0 25.0
4647 2324 1 70.0 50.0 37.5
4648 2324 1 71.54 50.0 37.5
4649 2325 1 70.0 50.0 50.0
4650 2325 1 71.54 50.0 50.0
4651 2326 1 70.0 50.0 62.5
4652 2326 1 71.54 50.0 62.5
4653 2327 1 70.0 50.0 75.0
4654 2327 1 71.54 50.0 75.0
4655 2328 1 70.0 50.0 87.5
4656 2328 1 71.54 50.0 87.5
4657 2329 1 70.0 55.0 0.0
4658 2329 1 71.54 55.0 0.0
4659 2330 1 70.0 55.0 12.5
4660 2330 1 71.54 55.0 12.5
4661 2331 1 70.0 55.0 25.0
4662 2331 1 71.54 55.0 25.0
4663 2332 1 70.0 55.0 37.5
4664 2332 1 71.54 55.0 37.5
4665 2333 1 70.0 55.0 50.0
4666 2333 1 71.54 55.0 50.0
4667 2334 1 70.0 55.0 62.5
4668 2334 1 71.54 55.0 62.5
4669 2335 1 70.0 55.0 75.0
4670 2335 1 71.54 55.0 75.0
4671 2336 1 70.0 55.0 87.5
4672 2336 1 71.54 55.0 87.5
4673 2337 1 70.0 60.0 0.0
4674 2337 1 71.54 60.0 0.0
4675 2338 1 70.0 60.0 12.5
4676 2338 1 71.54 60.0 12.5
4677 2339 1 70.0 60.0 25.0
4678 2339 1 71.54 60.0 25.0
4679 2340 1 70.0 60.0 37.5
4680 2340 1 71.54 60.0 37.5
4681 2341 1 70.0 60.0 50.0
4682 2341 1 71.54 60.0 50.0
4683 2342 1 70.0 60.0 62.5
4684 2342 1 71.54 60.0 62.5
4685 2343 1 70.0 60.0 75.0
4686 2343 1 71.54 60.0 75.0
4687 2344 1 70.0 60.0 87.5
4688 2344 1 71.54 60.0 87.5
4689 2345 1 70.0 65.0 0.0
4690 2345 1 71.54 65.0 0.0
4691 2346 1 70.0 65.0 12.5
4692 2346 1 71.54 65.0 12.5
4693 2347 1 70.0 65.0 25.0
4694 2347 1 71.54 65.0 25.0
4695 2348 1 70.0 65.0 37.5
4696 2348 1 71.54 65.0 37.5
4697 2349 1 70.0 65.0 50.0
4698 2349 1 71.54 65.0 50.0
4699 2350 1 70.0 65.0 62.5
4700 2350 1 71.54 65.0 62.5
4701 2351 1 70.0 65.0 75.0
4702 2351 1 71.54 65.0 75.0
4703 2352 1 70.0 65.0 87.5
4704 2352 1 71.54 65.0 87.5
4705 2353 1 70.0 70.0 0.0
4706 2353 1 71.54 70.0 0.0
4707 2354 1 70.0 70.0 12.5
4708 2354 1 71.54 70.0 12.5
4709 2355 1 70.0 70.0 25.0
4710 2355 1 71.54 70.0 25.0
4711 2356 1 70.0 70.0 37.5
4712 2356 1 71.54 70.0 37.5
4713 2357 1 70.0 70.0 50.0
4714 2357 1 71.54 70.0 50.0
4715 2358 1 70.0 70.0 62.5
4716 2358 1 71.54 70.0 62.5
4717 2359 1 70.0 70.0 75.0
4718 2359 1 71.54 70.0 75.0
4719 2360 1 70.0 70.0 87.5
4720 2360 1 71.54 70.0 87.5
4721 2361 1 70.0 75.0 0.0
4722 2361 1 71.54 75.0 0.0
4723 2362 1 70.0 75.0 12.5
4724 2362 1 71.54 75.0 12.5
4725 2363 1 70.0 75.0 25.0
4726 2363 1 71.54 75.0 25.0
4727 2364 1 70.0 75.0 37.5
4728 2364 1 71.54 75.0 37.5
4729 2365 1 70.0 75.0 50.0
4730 2365 1 71.54 75.0 50.0
4731 2366 1 70.0 75.0 62.5
4732 2366 1 71.54 75.0 62.5
4733 2367 1 70.0 75.0 75.0
4734 2367 1 71.54 75.0 75.0
4735 2368 1 70.0 75.0 87.5
4736 2368 1 71.54 75.0 87.5
4737 2369 1 70.0 80.0 0.0
4738 2369 1 71.54 80.0 0.0
4739 2370 1 70.0 80.0 12.5
4740 2370 1 71.54 80.0 12.5
4741 2371 1 70.0 80.0 25.0
4742 2371 1 71.54 80.0 25.0
4743 2372 1 70.0 80.0 37.5
4744 2372 1 71.54 80.0 37.5
4745 2373 1 70.0 80.0 50.0
4746 2373 1 71.54 80.0 50.0
4747 2374 1 70.0 80.0 62.5
4748 2374 1 71.54 80.0 62.5
4749 2375 1 70.0 80.0 75.0
4750 2375 1 71.54 80.0 75.0
4751 2376 1 70.0 80.0 87.5
4752 2376 1 71.54 80.0 87.5
4753 2377 1 70.0 85.0 0.0
4754 2377 1 71.54 85.0 0.0
4755 2378 1 70.0 85.0 12.5
4756 2378 1 71.54 85.0 12.5
4757 2379 1 70.0 85.0 25.0
4758 2379 1 71.54 85.0 25.0
4759 2380 1 70.0 85.0 37.5
4760 2380 1 71.54 85.0 37.5
4761 2381 1 70.0 85.0 50.0
4762 2381 1 71.54 85.0 50.0
4763 2382 1 70.0 85.0 62.5
4764 2382 1 71.54 85.0 62.5
4765 2383 1 70.0 85.0 75.0
4766 2383 1 71.54 85.0 75.0
4767 2384 1 70.0 85.0 87.5
4768 2384 1 71.54 85.0 87.5
4769 2385 1 70.0 90.0 0.0
4770 2385 1 71.54 90.0 0.0
4771 2386 1 70.0 90.0 12.5
4772 2386 1 71.54 90.0 12.5
4773 2387 1 70.0 90.0 25.0
4774 2387 1 71.54 90.0 25.0
4775 2388 1 70.0 90.0 37.5
4776 2388 1 71.54 90.0 37.5
4777 2389 1 70.0 90.0 50.0
4778 2389 1 71.54 90.0 50.0
4779 2390 1 70.0 90.0 62.5
4780 2390 1 71.54 90.0 62.5
4781 2391 1 70.0 90.0 75.0
4782 2391 1 71.54 90.0 75.0
4783 2392 1 70.0 90.0 87.5
4784 2392 1 71.54 90.0 87.5
4785 2393 1 70.0 95.0 0.0
4786 2393 1 71.54 95.0 0.0
4787 2394 1 70.0 95.0 12.5
4788 2394 1 71.54 95.0 12.5
4789 2395 1 70.0 95.0 25.0
4790 2395 1 71.54 95.0 25.0
4791 2396 1 70.0 95.0 37.5
4792 2396 1 71.54 95.0 37.5
4793 2397 1 70.0 95.0 50.0
4794 2397 1 71.54 95.0 50.0
4795 2398 1 70.0 95.0 62.5
4796 2398 1 71.54 95.0 62.5
4797 2399 1 70.0 95.0 75.0
4798 2399 1 71.54 95.0 75.0
4799 2400 1 70.0 95.0 87.5
4800 2400 1 71.54 95.0 87.5
4801 2401 1 75.0 0.0 0.0
4802 2401 1 76.54 0.0 0.0
4803 2402 1 75.0 0.0 12.5
4804 2402 1 76.54 0.0 12.5
4805 2403 1 75.0 0.0 25.0
4806 2403 1 76.54 0.0 25.0
4807 2404 1 75.0 0.0 37.5
4808 2404 1 76.54 0.0 37.5
4809 2405 1 75.0 0.0 50.0
4810 2405 1 76.54 0.0 50.0
4811 2406 1 75.0 0.0 62.5
4812 2406 1 76.54 0.0 62.5
4813 2407 1 75.0 0.0 75.0
4814 2407 1 76.54 0.0 75.0
4815 2408 1 75.0 0.0 87.5
4816 2408 1 76.54 0.0 87.5
4817 2409 1 75.0 5.0 0.0
4818 2409 1 76.54 5.0 0.0
4819 2410 1 75.0 5.0 12.5
4820 2410 1 76.54 5.0 12.5
4821 2411 1 75.0 5.0 25.0
4822 2411 1 76.54 5.0 25.0
4823 2412 1 75.0 5.0 37.5
4824 2412 1 76.54 5.0 37.5
4825 2413 1 75.0 5.0 50.0
4826 2413 1 76.54 5.0 50.0
4827 2414 1 75.0 5.0 62.5
4828 2414 1 76.54 5.0 62.5
4829 2415 1 75.0 5.0 75.0
4830 2415 1 76.54 5.0 75.0
4831 2416 1 75.0 5.0 87.5
4832 2416 1 76.54 5.0 87.5
4833 2417 1 75.0 10.0 0.0
4834 2417 1 76.54 10.0 0.0
4835 2418 1 75.0 10.0 12.5
4836 2418 1 76.54 10.0 12.5
4837 2419 1 75.0 10.0 25.0
4838 2419 1 76.54 10.0 25.0
4839 2420 1 75.0 10.0 37.5
4840 2420 1 76.54 10.0 37.5
4841 2421 1 75.0 10.0 50.0
4842 2421 1 76.54 10.0 50.0
4843 2422 1 75.0 10.0 62.5
4844 2422 1 76.54 10.0 62.5
4845 2423 1 75.0 10.0 75.0
4846 2423 1 76.54 10.0 75.0
4847 2424 1 75.0 10.0 87.5
4848 2424 1 76.54 10.0 87.5
4849 2425 1 75.0 15.0 0.0
4850 2425 1 76.54 15.0 0.0
4851 2426 1 75.0 15.0 12.5
4852 2426 1 76.54 15.0 12.5
4853 2427 1 75.0 15.0 25.0
4854 2427 1 76.54 15.0 25.0
4855 2428 1 75.0 15.0 37.5
4856 2428 1 76.54 15.0 37.5
4857 2429 1 75.0 15.0 50.0
4858 2429 1 76.54 15.0 50.0
4859 2430 1 75.0 15.0 62.5
4860 2430 1 76.54 15.0 62.5
4861 2431 1 75.0 15.0 75.0
4862 2431 1 76.54 15.0 75.0
4863 2432 1 75.0 15.0 87.5
4864 2432 1 76.54 15.0 87.5
4865 2433 1 75.0 20.0 0.0
4866 2433 1 76.54 20.0 0.0
4867 2434 1 75.0 20.0 12.5
4868 2434 1 76.54 20.0 12.5
4869 2435 1 75.0 20.0 25.0
4870 2435 1 76.54 20.0 25.0
4871 2436 1 75.0 20.0 37.5
4872 2436 1 76.54 20.0 37.5
4873 2437 1 75.0 20.0 50.0
4874 2437 1 76.54 20.0 50.0
4875 2438 1 75.0 20.0 62.5
4876 2438 1 76.54 20.0 62.5
4877 2439 1 75.0 20.0 75.0
4878 2439 1 76.54 20.0 75.0
4879 2440 1 75.0 20.0 87.5
4880 2440 1 76.54 20.0 87.5
4881 2441 1 75.0 25.0 0.0
4882 2441 1 76.54 25.0 0.0
4883 2442 1 75.0 25.0 12.5
4884 2442 1 76.54 25.0 12.5
4885 2443 1 75.0 25.0 25.0
4886 2443 1 76.54 25.0 25.0
4887 2444 1 75.0 25.0 37.5
4888 2444 1 76.54 25.0 37.5
4889 2445 1 75.0 25.0 50.0
4890 2445 1 76.54 25.0 50.0
4891 2446 1 75.0 25.0 62.5
4892 2446 1 76.54 25.0 62.5
4893 2447 1 75.0 25.0 75.0
4894 2447 1 76.54 25.0 75.0
4895 2448 1 75.0 25.0 87.5
4896 2448 1 76.54 25.0 87.5
4897 2449 1 75.0 30.0 0.0
4898 2449 1 76.54 30.0 0.0
4899 2450 1 75.0 30.0 12.5
4900 2450 1 76.54 30.0 12.5
4901 2451 1 75.0 30.0 25.0
4902 2451 1 76.54 30.0 25.0
4903 2452 1 75.0 30.0 37.5
4904 2452 1 76.54 30.0 37.5
4905 2453 1 75.0 30.0 50.0
4906 2453 1 76.54 30.0 50.0
4907 2454 1 75.0 30.0 62.5
4908 2454 1 76.54 30.0 62.5
4909 2455 1 75.0 30.0 75.0
4910 2455 1 76.54 30.0 75.0
4911 2456 1 75.0 30.0 87.5
4912 2456 1 76.54 30.0 87.5
4913 2457 1 75.0 35.0 0.0
4914 2457 1 76.54 35.0 0.0
4915 2458 1 75.0 35.0 12.5
4916 2458 1 76.54 35.0 12.5
4917 2459 1 75.0 35.0 25.0
4918 2459 1 76.54 35.0 25.0
4919 2460 1 75.0 35.0 37.5
4920 2460 1 76.54 35.0 37.5
4921 2461 1 75.0 35.0 50.0
4922 2461 1 76.54 35.0 50.0
4923 2462 1 75.0 35.0 62.5
4924 2462 1 76.54 35.0 62.5
4925 2463 1 75.0 35.0 75.0
4926 2463 1 76.54 35.0 75.0
4927 2464 1 75.0 35.0 87.5
4928 2464 1 76.54 35.0 87.5
4929 2465 1 75.0 40.0 0.0
4930 2465 1 76.54 40.0 0.0
4931 2466 1 75.0 40.0 12.5
4932 2466 1 76.54 40.0 12.5
4933 2467 1 75.0 40.0 25.0
4934 2467 1 76.54 40.0 25.0
4935 2468 1 75.0 40.0 37.5
4936 2468 1 76.54 40.0 37.5
4937 2469 1 75.0 40.0 50.0
4938 2469 1 76.54 40.0 50.0
4939 2470 1 75.0 40.0 62.5
4940 2470 1 76.54 40.0 62.5
4941 2471 1 75.0 40.0 75.0
4942 2471 1 76.54 40.0 75.0
4943 2472 1 75.0 40.0 87.5
4944 2472 1 76.54 40.0 87.5
4945 2473 1 75.0 45.0 0.0
4946 2473 1 76.54 45.0 0.0
4947 2474 1 75.0 45.0 12.5
4948 2474 1 76.54 45.0 12.5
4949 2475 1 75.0 45.0 25.0
4950 2475 1 76.54 45.0 25.0
4951 2476 1 75.0 45.0 37.5
4952 2476 1 76.54 45.0 37.5
4953 2477 1 75.0 45.0 50.0
4954 2477 1 76.54 45.0 50.0
4955 2478 1 75.0 45.0 62.5
4956 2478 1 76.54 45.0 62.5
4957 2479 1 75.0 45.0 75.0
4958 2479 1 76.54 45.0 75.0
4959 2480 1 75.0 45.0 87.5
4960 2480 1 76.54 45.0 87.5
4961 2481 1 75.0 50.0 0.0
4962 2481 1 76.54 50.0 0.0
4963 2482 1 75.0 50.0 12.5
4964 2482 1 76.54 50.0 12.5
4965 2483 1 75.0 50.0 25.0
4966 2483 1 76.54 50.0 25.0
4967 2484 1 75.0 50.0 37.5
4968 2484 1 76.54 50.0 37.5
4969 2485 1 75.0 50.0 50.0
4970 2485 1 76.54 50.0 50.0
4971 2486 1 75.0 50.0 62.5
4972 2486 1 76.54 50.0 62.5
4973 2487 1 75.0 50.0 75.0
4974 2487 1 76.54 50.0 75.0
4975 2488 1 75.0 50.0 87.5
4976 2488 1 76.54 50.0 87.5
4977 2489 1 75.0 55.0 0.0
4978 2489 1 76.54 55.0 0.0
4979 2490 1 75.0 55.0 12.5
4980 2490 1 76.54 55.0 12.5
4981 2491 1 75.0 55.0 25.0
4982 2491 1 76.54 55.0 25.0
4983 2492 1 75.0 55.0 37.5
4984 2492 1 76.54 55.0 37.5
4985 2493 1 75.0 55.0 50.0
4986 2493 1 76.54 55.0 50.0
4987 2494 1 75.0 55.0 62.5
4988 2494 1 76.54 55.0 62.5
4989 2495 1 75.0 55.0 75.0
4990 2495 1 76.54 55.0 75.0
4991 2496 1 75.0 55.0 87.5
4992 2496 1 76.54 55.0 87.5
4993 2497 1 75.0 60.0 0.0
4994 2497 1 76.54 60.0 0.0
4995 2498 1 75.0 60.0 12.5
4996 2498 1 76.54 60.0 12.5
4997 2499 1 75.0 60.0 25.0
4998 2499 1 76.54 60.0 25.0
4999 2500 1 75.0 60.0 37.5
5000 2500 1 76.54 60.0 37.5
5001 2501 1 75.0 60.0 50.0
5002 2501 1 76.54 60.0 50.0
5003 2502 1 75.0 60.0 62.5
5004 2502 1 76.54 60.0 62.5
5005 2503 1 75.0 60.0 75.0
5006 2503 1 76.54 60.0 75.0
5007 2504 1 75.0 60.0 87.5
5008 2504 1 76.54 60.0 87.5
5009 2505 1 75.0 65.0 0.0
5010 2505 1 76.54 65.0 0.0
5011 2506 1 75.0 65.0 12.5
5012 2506 1 76.54 65.0 12.5
5013 2507 1 75.0 65.0 25.0
5014 2507 1 76.54 65.0 25.0
5015 2508 1 75.0 65.0 37.5
5016 2508 1 76.54 65.0 37.5
5017 2509 1 75.0 65.0 50.0
5018 2509 1 76.54 65.0 50.0
5019 2510 1 75.0 65.0 62.5
5020 2510 1 76.54 65.0 62.5
5021 2511 1 75.0 65.0 75.0
5022 2511 1 76.54 65.0 75.0
5023 2512 1 75.0 65.0 87.5
5024 2512 1 76.54 65.0 87.5
5025 2513 1 75.0 70.0 0.0
5026 2513 1 76.54 70.0 0.0
5027 2514 1 75.0 70.0 12.5
5028 2514 1 76.54 70.0 12.5
5029 2515 1 75.0 70.0 25.0
5030 2515 1 76.54 70.0 25.0
5031 2516 1 75.0 70.0 37.5
5032 2516 1 76.54 70.0 37.5
5033 2517 1 75.0 70.0 50.0
5034 2517 1 76.54 70.0 50.0
5035 2518 1 75.0 70.0 62.5
5036 2518 1 76.54 70.0 62.5
5037 2519 1 75.0 70.0 75.0
5038 2519 1 76.54 70.0 75.0
5039 2520 1 75.0 70.0 87.5
5040 2520 1 76.54 70.0 87.5
5041 2521 1 75.0 75.0 0.0
5042 2521 1 76.54 75.0 0.0
5043 2522 1 75.0 75.0 12.5
5044 2522 1 76.54 75.0 12.5
5045 2523 1 75.0 75.0 25.0
5046 2523 1 76.54 75.0 25.0
5047 2524 1 75.0 75.0 37.5
5048 2524 1 76.54 75.0 37.5
5049 2525 1 75.0 75.0 50.0
5050 2525 1 76.54 75.0 50.0
5051 2526 1 75.0 75.0 62.5
5052 2526 1 76.54 75.0 62.5
5053 2527 1 75.0 75.0 75.0
5054 2527 1 76.54 75.0 75.0
5055 2528 1 75.0 75.0 87.5
5056 2528 1 76.54 75.0 87.5
5057 2529 1 75.0 80.0 0.0
5058 2529 1 76.54 80.0 0.0
5059 2530 1 75.0 80.0 12.5
5060 2530 1 76.54 80.0 12.5
5061 2531 1 75.0 80.0 25.0
5062 2531 1 76.54 80.0 25.0
5063 2532 1 75.0 80.0 37.5
5064 2532 1 76.54 80.0 37.5
5065 2533 1 75.0 80.0 50.0
5066 2533 1 76.54 80.0 50.0
5067 2534 1 75.0 80.0 62.5
5068 2534 1 76.54 80.0 62.5
5069 2535 1 75.0 80.0 75.0
5070 2535 1 76.54 80.0 75.0
5071 2536 1 75.0 80.0 87.5
5072 2536 1 76.54 80.0 87.5
5073 2537 1 75.0 85.0 0.0
5074 2537 1 76.54 85.0 0.0
5075 2538 1 75.0 85.0 12.5
5076 2538 1 76.54 85.0 12.5
5077 2539 1 75.0 85.0 25.0
5078 2539 1 76.54 85.0 25.0
5079 2540 1 75.0 85.0 37.5
5080 2540 1 76.54 85.0 37.5
5081 2541 1 75.0 85.0 50.0
5082 2541 1 76.54 85.0 50.0
5083 2542 1 75.0 85.0 62.5
5084 2542 1 76.54 85.0 62.5
5085 2543 1 75.0 85.0 75.0
5086 2543 1 76.54 85.0 75.0
5087 2544 1 75.0 85.0 87.5
5088 2544 1 76.54 85.0 87.5
5089 2545 1 75.0 90.0 0.0
5090 2545 1 76.54 90.0 0.0
5091 2546 1 75.0 90.0 12.5
5092 2546 1 76.54 90.0 12.5
5093 2547 1 75.0 90.0 25.0
5094 2547 1 76.54 90.0 25.0
5095 2548 1 75.0 90.0 37.5
5096 2548 1 76.54 90.0 37.5
5097 2549 1 75.0 90.0 50.0
5098 2549 1 76.54 90.0 50.0
5099 2550 1 75.0 90.0 62.5
5100 2550 1 76.54 90.0 62.5
5101 2551 1 75.0 90.0 75.0
5102 2551 1 76.54 90.0 75.0
5103 2552 1 75.0 90.0 87.5
5104 2552 1 76.54 90.0 87.5
5105 2553 1 75.0 95.0 0.0
5106 2553 1 76.54 95.0 0.0
5107 2554 1 75.0 95.0 12.5
5108 2554 1 76.54 95.0 12.5
5109 2555 1 75.0 95.0 25.0
5110 2555 1 76.54 95.0 25.0
5111 2556 1 75.0 95.0 37.5
5112 2556 1 76.54 95.0 37.5
5113 2557 1 75.0 95.0 50.0
5114 2557 1 76.54 95.0 50.0
5115 2558 1 75.0 95.0 62.5
5116 2558 1 76.54 95.0 62.5
5117 2559 1 75.0 95.0 75.0
5118 2559 1 76.54 95.0 75.0
5119 2560 1 75.0 95.0 87.5
5120 2560 1 76.54 95.0 87.5
5121 2561 1 80.0 0.0 0.0
5122 2561 1 81.54 0.0 0.0
5123 2562 1 80.0 0.0 12.5
5124 2562 1 81.54 0.0 12.5
5125 2563 1 80.0 0.0 25.0
5126 2563 1 81.54 0.0 25.0
5127 2564 1 80.0 0.0 37.5
5128 2564 1 81.54 0.0 37.5
5129 2565 1 80.0 0.0 50.0
5130 2565 1 81.54 0.0 50.0
5131 2566 1 80.0 0.0 62.5
5132 2566 1 81.54 0.0 62.5
5133 2567 1 80.0 0.0 75.0
5134 2567 1 81.54 0.0 75.0
5135 2568 1 80.0 0.0 87.5
5136 2568 1 81.54 0.0 87.5
5137 2569 1 80.0 5.0 0.0
5138 2569 1 81.54 5.0 0.0
5139 2570 1 80.0 5.0 12.5
5140 2570 1 81.54 5.0 12.5
5141 2571 1 80.0 5.0 25.0
5142 2571 1 81.54 5.0 25.0
5143 2572 1 80.0 5.0 37.5
5144 2572 1 81.54 5.0 37.5
5145 2573 1 80.0 5.0 50.0
5146 2573 1 81.54 5.0 50.0
5147 2574 1 80.0 5.0 62.5
5148 2574 1 81.54 5.0 62.5
5149 2575 1 80.0 5.0 75.0
5150 2575 1 81.54 5.0 75.0
5151 2576 1 80.0 5.0 87.5
5152 2576 1 81.54 5.0 87.5
5153 2577 1 80.0 10.0 0.0
5154 2577 1 81.54 10.0 0.0
5155 2578 1 80.0 10.0 12.5
5156 2578 1 81.54 10.0 12.5
5157 2579 1 80.0 10.0 25.0
5158 2579 1 81.54 10.0 25.0
5159 2580 1 80.0 10.0 37.5
5160 2580 1 81.54 10.0 37.5
5161 2581 1 80.0 10.0 50.0
5162 2581 1 81.54 10.0 50.0
5163 2582 1 80.0 10.0 62.5
5164 2582 1 81.54 10.0 62.5
5165 2583 1 80.0 10.0 75.0
5166 2583 1 81.54 10.0 75.0
5167 2584 1 80.0 10.0 87.5
5168 2584 1 81.54 10.0 87.5
5169 2585 1 80.0 15.0 0.0
5170 2585 1 81.54 15.0 0.0
5171 2586 1 80.0 15.0 12.5
5172 2586 1 81.54 15.0 12.5
5173 2587 1 80.0 15.0 25.0
5174 2587 1 81.54 15.0 25.0
5175 2588 1 80.0 15.0 37.5
5176 2588 1 81.54 15.0 37.5
5177 2589 1 80.0 15.0 50.0
5178 2589 1 81.54 15.0 50.0
5179 2590 1 80.0 15.0 62.5
5180 2590 1 81.54 15.0 62.5
5181 2591 1 80.0 15.0 75.0
5182 2591 1 81.54 15.0 75.0
5183 2592 1 80.0 15.0 87.5
5184 2592 1 81.54 15.0 87.5
5185 2593 1 80.0 20.0 0.0
5186 2593 1 81.54 20.0 0.0
5187 2594 1 80.0 20.0 12.5
5188 2594 1 81.54 20.0 12.5
5189 2595 1 80.0 20.0 25.0
5190 2595 1 81.54 20.0 25.0
5191 2596 1 80.0 20.0 37.5
5192 2596 1 81.54 20.0 37.5
5193 2597 1 80.0 20.0 50.0
5194 2597 1 81.54 20.0 50.0
5195 2598 1 80.0 20.0 62.5
5196 2598 1 81.54 20.0 62.5
5197 2599 1 80.0 20.0 75.0
5198 2599 1 81.54 20.0 75.0
5199 2600 1 80.0 20.0 87.5
5200 2600 1 81.54 20.0 87.5
5201 2601 1 80.0 25.0 0.0
5202 2601 1 81.54 25.0 0.0
5203 2602 1 80.0 25.0 12.5
5204 2602 1 81.54 25.0 12.5
5205 2603 1 80.0 25.0 25.0
5206 2603 1 81.54 25.0 25.0
5207 2604 1 80.0 25.0 37.5
5208 2604 1 81.54 25.0 37.5
5209 2605 1 80.0 25.0 50.0
5210 2605 1 81.54 25.0 50.0
5211 2606 1 80.0 25.0 62.5
5212 2606 1 81.54 25.0 62.5
5213 2607 1 80.0 25.0 75.0
5214 2607 1 81.54 25.0 75.0
5215 2608 1 80.0 25.0 87.5
5216 2608 1 81.54 25.0 87.5
5217 2609 1 80.0 30.0 0.0
5218 2609 1 81.54 30.0 0.0
5219 2610 1 80.0 30.0 12.5
5220 2610 1 81.54 30.0 12.5
5221 2611 1 80.0 30.0 25.0
5222 2611 1 81.54 30.0 25.0
5223 2612 1 80.0 30.0 37.5
5224 2612 1 81.54 30.0 37.5
5225 2613 1 80.0 30.0 50.0
5226 2613 1 81.54 30.0 50.0
5227 2614 1 80.0 30.0 62.5
5228 2614 1 81.54 30.0 62.5
5229 2615 1 80.0 30.0 75.0
5230 2615 1 81.54 30.0 75.0
5231 2616 1 80.0 30.0 87.5
5232 2616 1 81.54 30.0 87.5
5233 2617 1 80.0 35.0 0.0
5234 2617 1 81.54 35.0 0.0
5235 2618 1 80.0 35.0 12.5
5236 2618 1 81.54 35.0 12.5
5237 2619 1 80.0 35.0 25.0
5238 2619 1 81.54 35.0 25.0
5239 2620 1 80.0 35.0 37.5
5240 2620 1 81.54 35.0 37.5
5241 2621 1 80.0 35.0 50.0
5242 2621 1 81.54 35.0 50.0
5243 2622 1 80.0 35.0 62.5
5244 2622 1 81.54 35.0 62.5
5245 2623 1 80.0 35.0 75.0
5246 2623 1 81.54 35.0 75.0
5247 2624 1 80.0 35.0 87.5
5248 2624 1 81.54 35.0 87.5
5249 2625 1 80.0 40.0 0.0
5250 2625 1 81.54 40.0 0.0
5251 2626 1 80.0 40.0 12.5
5252 2626 1 81.54 40.0 12.5
5253 2627 1 80.0 40.0 25.0
5254 2627 1 81.54 40.0 25.0
5255 2628 1 80.0 40.0 37.5
5256 2628 1 81.54 40.0 37.5
5257 2629 1 80.0 40.0 50.0
5258 2629 1 81.54 40.0 50.0
5259 2630 1 80.0 40.0 62.5
5260 2630 1 81.54 40.0 62.5
5261 2631 1 80.0 40.0 75.0
5262 2631 1 81.54 40.0 75.0
5263 2632 1 80.0 40.0 87.5
5264 2632 1 81.54 40.0 87.5
5265 2633 1 80.0 45.0 0.0
5266 2633 1 81.54 45.0 0.0
5267 2634 1 80.0 45.0 12.5
5268 2634 1 81.54 45.0 12.5
5269 2635 1 80.0 45.0 25.0
5270 2635 1 81.54 45.0 25.0
5271 2636 1 80.0 45.0 37.5
5272 2636 1 81.54 45.0 37.5
5273 2637 1 80.0 45.0 50.0
5274 2637 1 81.54 45.0 50.0
5275 2638 1 80.0 45.0 62.5
5276 2638 1 81.54 45.0 62.5
5277 2639 1 80.0 45.0 75.0
5278 2639 1 81.54 45.0 75.0
5279 2640 1 80.0 45.0 87.5
5280 2640 1 81.54 45.0 87.5
5281 2641 1 80.0 50.0 0.0
5282 2641 1 81.54 50.0 0.0
5283 2642 1 80.0 50.0 12.5
5284 2642 1 81.54 50.0 12.5
5285 2643 1 80.0 50.0 25.0
5286 2643 1 81.54 50.0 25.0
5287 2644 1 80.0 50.0 37.5
5288 2644 1 81.54 50.0 37.5
5289 2645 1 80.0 50.0 50.0
5290 2645 1 81.54 50.0 50.0
5291 2646 1 80.0 50.0 62.5
5292 2646 1 81.54 50.0 62.5
5293 2647 1 80.0 50.0 75.0
5294 2647 1 81.54 50.0 75.0
5295 2648 1 80.0 50.0 87.5
5296 2648 1 81.54 50.0 87.5
5297 2649 1 80.0 55.0 0.0
5298 2649 1 81.54 55.0 0.0
5299 2650 1 80.0 55.0 12.5
5300 2650 1 81.54 55.0 12.5
5301 2651 1 80.0 55.0 25.0
5302 2651 1 81.54 55.0 25.0
5303 2652 1 80.0 55.0 37.5
5304 2652 1 81.54 55.0 37.5
5305 2653 1 80.0 55.0 50.0
5306 2653 1 81.54 55.0 50.0
5307 2654 1 80.0 55.0 62.5
5308 2654 1 81.54 55.0 62.5
5309 2655 1 80.0 55.0 75.0
5310 2655 1 81.54 55.0 75.0
5311 2656 1 80.0 55.0 87.5
5312 2656 1 81.54 55.0 87.5
5313 2657 1 80.0 60.0 0.0
5314 2657 1 81.54 60.0 0.0
5315 2658 1 80.0 60.0 12.5
5316 2658 1 81.54 60.0 12.5
5317 2659 1 80.0 60.0 25.0
5318 2659 1 81.54 60.0 25.0
5319 2660 1 80.0 60.0 37.5
5320 2660 1 81.54 60.0 37.5
5321 2661 1 80.0 60.0 50.0
5322 2661 1 81.54 60.0 50.0
5323 2662 1 80.0 60.0 62.5
5324 2662 1 81.54 60.0 62.5
5325 2663 1 80.0 60.0 75.0
5326 2663 1 81.54 60.0 75.0
5327 2664 1 80.0 60.0 87.5
5328 2664 1 81.54 60.0 87.5
5329 2665 1 80.0 65.0 0.0
5330 2665 1 81.54 65.0 0.0
5331 2666 1 80.0 65.0 12.5
5332 2666 1 81.54 65.0 12.5
5333 2667 1 80.0 65.0 25.0
5334 2667 1 81.54 65.0 25.0
5335 2668 1 80.0 65.0 37.5
5336 2668 1 81.54 65.0 37.5
5337 2669 1 80.0 65.0 50.0
5338 2669 1 81.54 65.0 50.0
5339 2670 1 80.0 65.0 62.5
5340 2670 1 81.54 65.0 62.5
5341 2671 1 80.0 65.0 75.0
5342 2671 1 81.54 65.0 75.0
5343 2672 1 80.0 65.0 87.5
5344 2672 1 81.54 65.0 87.5
5345 2673 1 80.0 70.0 0.0
5346 2673 1 81.54 70.0 0.0
5347 2674 1 80.0 70.0 12.5
5348 2674 1 81.54 70.0 12.5
5349 2675 1 80.0 70.0 25.0
5350 2675 1 81.54 70.0 25.0
5351 2676 1 80.0 70.0 37.5
5352 2676 1 81.54 70.0 37.5
5353 2677 1 80.0 70.0 50.0
5354 2677 1 81.54 70.0 50.0
5355 2678 1 80.0 70.0 62.5
5356 2678 1 81.54 70.0 62.5
5357 2679 1 80.0 70.0 75.0
5358 2679 1 81.54 70.0 75.0
5359 2680 1 80.0 70.0 87.5
5360 2680 1 81.54 70.0 87.5
5361 2681 1 80.0 75.0 0.0
5362 2681 1 81.54 75.0 0.0
5363 2682 1 80.0 75.0 12.5
5364 2682 1 81.54 75.0 12.5
5365 2683 1 80.0 75.0 25.0
5366 2683 1 81.54 75.0 25.0
5367 2684 1 80.0 75.0 37.5
5368 2684 1 81.54 75.0 37.5
5369 2685 1 80.0 75.0 50.0
5370 2685 1 81.54 75.0 50.0
5371 2686 1 80.0 75.0 62.5
5372 2686 1 81.54 75.0 62.5
5373 2687 1 80.0 75.0 75.0
5374 2687 1 81.54 75.0 75.0
5375 2688 1 80.0 75.0 87.5
5376 2688 1 81.54 75.0 87.5
5377 2689 1 80.0 80.0 0.0
5378 2689 1 81.54 80.0 0.0
5379 2690 1 80.0 80.0 12.5
5380 2690 1 81.54 80.0 12.5
5381 2691 1 80.0 80.0 25.0
5382 2691 1 81.54 80.0 25.0
5383 2692 1 80.0 80.0 37.5
5384 2692 1 81.54 80.0 37.5
5385 2693 1 80.0 80.0 50.0
5386 2693 1 81.54 80.0 50.0
5387 2694 1 80.0 80.0 62.5
5388 2694 1 81.54 80.0 62.5
5389 2695 1 80.0 80.0 75.0
5390 2695 1 81.54 80.0 75.0
5391 2696 1 80.0 80.0 87.5
5392 2696 1 81.54 80.0 87.5
5393 2697 1 80.0 85.0 0.0
5394 2697 1 81.54 85.0 0.0
5395 2698 1 80.0 85.0 12.5
5396 2698 1 81.54 85.0 12.5
5397 2699 1 80.0 85.0 25.0
5398 2699 1 81.54 85.0 25.0
5399 2700 1 80.0 85.0 37.5
5400 2700 1 81.54 85.0 37.5
5401 2701 1 80.0 85.0 50.0
5402 2701 1 81.54 85.0 50.0
5403 2702 1 80.0 85.0 62.5
5404 2702 1 81.54 85.0 62.5
5405 2703 1 80.0 85.0 75.0
5406 2703 1 81.54 85.0 75.0
5407 2704 1 80.0 85.0 87.5
5408 2704 1 81.54 85.0 87.5
5409 2705 1 80.0 90.0 0.0
5410 2705 1 81.54 90.0 0.0
5411 2706 1 80.0 90.0 12.5
5412 2706 1 81.54 90.0 12.5
5413 2707 1 80.0 90.0 25.0
5414 2707 1 81.54 90.0 25.0
5415 2708 1 80.0 90.0 37.5
5416 2708 1 81.54 90.0 37.5
5417 2709 1 80.0 90.0 50.0
5418 2709 1 81.54 90.0 50.0
5419 2710 1 80.0 90.0 62.5
5420 2710 1 81.54 90.0 62.5
5421 2711 1 80.0 90.0 75.0
5422 2711 1 81.54 90.0 75.0
5423 2712 1 80.0 90.0 87.5
5424 2712 1 81.54 90.0 87.5
5425 2713 1 80.0 95.0 0.0
5426 2713 1 81.54 95.0 0.0
5427 2714 1 80.0 95.0 12.5
5428 2714 1 81.54 95.0 12.5
5429 2715 1 80.0 95.0 25.0
5430 2715 1 81.54 95.0 25.0
5431 2716 1 80.0 95.0 37.5
5432 2716 1 81.54 95.0 37.5
5433 2717 1 80.0 95.0 50.0
5434 2717 1 81.54 95.0 50.0
5435 2718 1 80.0 95.0 62.5
5436 2718 1 81.54 95.0 62.5
5437 2719 1 80.0 95.0 75.0
5438 2719 1 81.54 95.0 75.0
5439 2720 1 80.0 95.0 87.5
5440 2720 1 81.54 95.0 87.5
5441 2721 1 85.0 0.0 0.0
5442 2721 1 86.54 0.0 0.0
5443 2722 1 85.0 0.0 12.5
5444 2722 1 86.54 0.0 12.5
5445 2723 1 85.0 0.0 25.0
5446 2723 1 86.54 0.0 25.0
5447 2724 1 85.0 0.0 37.5
5448 2724 1 86.54 0.0 37.5
5449 2725 1 85.0 0.0 50.0
5450 2725 1 86.54 0.0 50.0
5451 2726 1 85.0 0.0 62.5
5452 2726 1 86.54 0.0 62.5
5453 2727 1 85.0 0.0 75.0
5454 2727 1 86.54 0.0 75.0
5455 2728 1 85.0 0.0 87.5
5456 2728 1 86.54 0.0 87.5
5457 2729 1 85.0 5.0 0.0
5458 2729 1 86.54 5.0 0.0
5459 2730 1 85.0 5.0 12.5
5460 2730 1 86.54 5.0 12.5
5461 2731 1 85.0 5.0 25.0
5462 2731 1 86.54 5.0 25.0
5463 2732 1 85.0 5.0 37.5
5464 2732 1 86.54 5.0 37.5
5465 2733 1 85.0 5.0 50.0
5466 2733 1 86.54 5.0 50.0
5467 2734 1 85.0 5.0 62.5
5468 2734 1 86.54 5.0 62.5
5469 2735 1 85.0 5.0 75.0
5470 2735 1 86.54 5.0 75.0
5471 2736 1 85.0 5.0 87.5
5472 2736 1 86.54 5.0 87.5
5473 2737 1 85.0 10.0 0.0
5474 2737 1 86.54 10.0 0.0
5475 2738 1 85.0 10.0 12.5
5476 2738 1 86.54 10.0 12.5
5477 2739 1 85.0 10.0 25.0
5478 2739 1 86.54 10.0 25.0
5479 2740 1 85.0 10.0 37.5
5480 2740 1 86.54 10.0 37.5
5481 2741 1 85.0 10.0 50.0
5482 2741 1 86.54 10.0 50.0
5483 2742 1 85.0 10.0 62.5
5484 2742 1 86.54 10.0 62.5
5485 2743 1 85.0 10.0 75.0
5486 2743 1 86.54 10.0 75.0
5487 2744 1 85.0 10.0 87.5
5488 2744 1 86.54 10.0 87.5
5489 2745 1 85.0 15.0 0.0
5490 2745 1 86.54 15.0 0.0
5491 2746 1 85.0 15.0 12.5
5492 2746 1 86.54 15.0 12.5
5493 2747 1 85.0 15.0 25.0
5494 2747 1 86.54 15.0 25.0
5495 2748 1 85.0 15.0 37.5
5496 2748 1 86.54 15.0 37.5
5497 2749 1 85.0 15.0 50.0
5498 2749 1 86.54 15.0 50.0
5499 2750 1 85.0 15.0 62.5
5500 2750 1 86.54 15.0 62.5
5501 2751 1 85.0 15.0 75.0
5502 2751 1 86.54 15.0 75.0
5503 2752 1 85.0 15.0 87.5
5504 2752 1 86.54 15.0 87.5
5505 2753 1 85.0 20.0 0.0
5506 2753 1 86.54 20.0 0.0
5507 2754 1 85.0 20.0 12.5
5508 2754 1 86.54 20.0 12.5
5509 2755 1 85.0 20.0 25.0
5510 2755 1 86.54 20.0 25.0
5511 2756 1 85.0 20.0 37.5
5512 2756 1 86.54 20.0 37.5
5513 2757 1 85.0 20.0 50.0
5514 2757 1 86.54 20.0 50.0
5515 2758 1 85.0 20.0 62.5
5516 2758 1 86.54 20.0 62.5
5517 2759 1 85.0 20.0 75.0
5518 2759 1 86.54 20.0 75.0
5519 2760 1 85.0 20.0 87.5
5520 2760 1 86.54 20.0 87.5
5521 2761 1 85.0 25.0 0.0
5522 2761 1 86.54 25.0 0.0
5523 2762 1 85.0 25.0 12.5
5524 2762 1 86.54 25.0 12.5
5525 2763 1 85.0 25.0 25.0
5526 2763 1 86.54 25.0 25.0
5527 2764 1 85.0 25.0 37.5
5528 2764 1 86.54 25.0 37.5
5529 2765 1 85.0 25.0 50.0
5530 2765 1 86.54 25.0 50.0
5531 2766 1 85.0 25.0 62.5
5532 2766 1 86.54 25.0 62.5
5533 2767 1 85.0 25.0 75.0
5534 2767 1 86.54 25.0 75.0
5535 2768 1 85.0 25.0 87.5
5536 2768 1 86.54 25.0 87.5
5537 2769 1 85.0 30.0 0.0
5538 2769 1 86.54 30.0 0.0
5539 2770 1 85.0 30.0 12.5
5540 2770 1 86.54 30.0 12.5
5541 2771 1 85.0 30.0 25.0
5542 2771 1 86.54 30.0 25.0
5543 2772 1 85.0 30.0 37.5
5544 2772 1 86.54 30.0 37.5
5545 2773 1 85.0 30.0 50.0
5546 2773 1 86.54 30.0 50.0
5547 2774 1 85.0 30.0 62.5
5548 2774 1 86.54 30.0 62.5
5549 2775 1 85.0 30.0 75.0
5550 2775 1 86.54 30.0 75.0
5551 2776 1 85.0 30.0 87.5
5552 2776 1 86.54 30.0 87.5
5553 2777 1 85.0 35.0 0.0
5554 2777 1 86.54 35.0 0.0
5555 2778 1 85.0 35.0 12.5
5556 2778 1 86.54 35.0 12.5
5557 2779 1 85.0 35.0 25.0
5558 2779 1 86.54 35.0 25.0
5559 2780 1 85.0 35.0 37.5
5560 2780 1 86.54 35.0 37.5
5561 2781 1 85.0 35.0 50.0
5562 2781 1 86.54 35.0 50.0
5563 2782 1 85.0 35.0 62.5
5564 2782 1 86.54 35.0 62.5
5565 2783 1 85.0 35.0 75.0
5566 2783 1 86.54 35.0 75.0
5567 2784 1 85.0 35.0 87.5
5568 2784 1 86.54 35.0 87.5
5569 2785 1 85.0 40.0 0.0
5570 2785 1 86.54 40.0 0.0
5571 2786 1 85.0 40.0 12.5
5572 2786 1 86.54 40.0 12.5
5573 2787 1 85.0 40.0 25.0
5574 2787 1 86.54 40.0 25.0
5575 2788 1 85.0 40.0 37.5
5576 2788 1 86.54 40.0 37.5
5577 2789 1 85.0 40.0 50.0
5578 2789 1 86.54 40.0 50.0
5579 2790 1 85.0 40.0 62.5
5580 2790 1 86.54 40.0 62.5
5581 2791 1 85.0 40.0 75.0
5582 2791 1 86.54 40.0 75.0
5583 2792 1 85.0 40.0 87.5
5584 2792 1 86.54 40.0 87.5
5585 2793 1 85.0 45.0 0.0
5586 2793 1 86.54 45.0 0.0
5587 2794 1 85.0 45.0 12.5
5588 2794 1 86.54 45.0 12.5
5589 2795 1 85.0 45.0 25.0
5590 2795 1 86.54 45.0 25.0
5591 2796 1 85.0 45.0 37.5
5592 2796 1 86.54 45.0 37.5
5593 2797 1 85.0 45.0 50.0
5594 2797 1 86.54 45.0 50.0
5595 2798 1 85.0 45.0 62.5
5596 2798 1 86.54 45.0 62.5
5597 2799 1 85.0 45.0 75.0
5598 2799 1 86.54 45.0 75.0
5599 2800 1 85.0 45.0 87.5
5600 2800 1 86.54 45.0 87.5
5601 2801 1 85.0 50.0 0.0
5602 2801 1 86.54 50.0 0.0
5603 2802 1 85.0 50.0 12.5
5604 2802 1 86.54 50.0 12.5
5605 2803 1 85.0 50.0 25.0
5606 2803 1 86.54 50.0 25.0
5607 2804 1 85.0 50.0 37.5
5608 2804 1 86.54 50.0 37.5
5609 2805 1 85.0 50.0 50.0
5610 2805 1 86.54 50.0 50.0
5611 2806 1 85.0 50.0 62.5
5612 2806 1 86.54 50.0 62.5
5613 2807 1 85.0 50.0 75.0
5614 2807 1 86.54 50.0 75.0
5615 2808 1 85.0 50.0 87.5
5616 2808 1 86.54 50.0 87.5
5617 2809 1 85.0 55.0 0.0
5618 2809 1 86.54 55.0 0.0
5619 2810 1 85.0 55.0 12.5
5620 2810 1 86.54 55.0 12.5
5621 2811 1 85.0 55.0 25.0
5622 2811 1 86.54 55.0 25.0
5623 2812 1 85.0 55.0 37.5
5624 2812 1 86.54 55.0 37.5
5625 2813 1 85.0 55.0 50.0
5626 2813 1 86.54 55.0 50.0
5627 2814 1 85.0 55.0 62.5
5628 2814 1 86.54 55.0 62.5
5629 2815 1 85.0 55.0 75.0
5630 2815 1 86.54 55.0 75.0
5631 2816 1 85.0 55.0 87.5
5632 2816 1 86.54 55.0 87.5
5633 2817 1 85.0 60.0 0.0
5634 2817 1 86.54 60.0 0.0
5635 2818 1 85.0 60.0 12.5
5636 2818 1 86.54 60.0 12.5
5637 2819 1 85.0 60.0 25.0
5638 2819 1 86.54 60.0 25.0
5639 2820 1 85.0 60.0 37.5
5640 2820 1 86.54 60.0 37.5
5641 2821 1 85.0 60.0 50.0
5642 2821 1 86.54 60.0 50.0
5643 2822 1 85.0 60.0 62.5
5644 2822 1 86.54 60.0 62.5
5645 2823 1 85.0 60.0 75.0
5646 2823 1 86.54 60.0 75.0
5647 2824 1 85.0 60.0 87.5
5648 2824 1 86.54 60.0 87.5
5649 2825 1 85.0 65.0 0.0
5650 2825 1 86.54 65.0 0.0
5651 2826 1 85.0 65.0 12.5
5652 2826 1 86.54 65.0 12.5
5653 2827 1 85.0 65.0 25.0
5654 2827 1 86.54 65.0 25.0
5655 2828 1 85.0 65.0 37.5
5656 2828 1 86.54 65.0 37.5
5657 2829 1 85.0 65.0 50.0
5658 2829 1 86.54 65.0 50.0
5659 2830 1 85.0 65.0 62.5
5660 2830 1 86.54 65.0 62.5
5661 2831 1 85.0 65.0 75.0
5662 2831 1 86.54 65.0 75.0
5663 2832 1 85.0 65.0 87.5
5664 2832 1 86.54 65.0 87.5
5665 2833 1 85.0 70.0 0.0
5666 2833 1 86.54 70.0 0.0
5667 2834 1 85.0 70.0 12.5
5668 2834 1 86.54 70.0 12.5
5669 2835 1 85.0 70.0 25.0
5670 2835 1 86.54 70.0 25.0
5671 2836 1 85.0 70.0 37.5
5672 2836 1 86.54 70.0 37.5
5673 2837 1 85.0 70.0 50.0
5674 2837 1 86.54 70.0 50.0
5675 2838 1 85.0 70.0 62.5
5676 2838 1 86.54 70.0 62.5
5677 2839 1 85.0 70.0 75.0
5678 2839 1 86.54 70.0 75.0
5679 2840 1 85.0 70.0 87.5
5680 2840 1 86.54 70.0 87.5
5681 2841 1 85.0 75.0 0.0
5682 2841 1 86.54 75.0 0.0
5683 2842 1 85.0 75.0 12.5
5684 2842 1 86.54 75.0 12.5
5685 2843 1 85.0 75.0 25.0
5686 2843 1 86.54 75.0 25.0
5687 2844 1 85.0 75.0 37.5
5688 2844 1 86.54 75.0 37.5
5689 2845 1 85.0 75.0 50.0
5690 2845 1 86.54 75.0 50.0
5691 2846 1 85.0 75.0 62.5
5692 2846 1 86.54 75.0 62.5
5693 2847 1 85.0 75.0 75.0
5694 2847 1 86.54 75.0 75.0
5695 2848 1 85.0 75.0 87.5
5696 2848 1 86.54 75.0 87.5
5697 2849 1 85.0 80.0 0.0
5698 2849 1 86.54 80.0 0.0
5699 2850 1 85.0 80.0 12.5
5700 2850 1 86.54 80.0 12.5
5701 2851 1 85.0 80.0 25.0
5702 2851 1 86.54 80.0 25.0
5703 2852 1 85.0 80.0 37.5
5704 2852 1 86.54 80.0 37.5
5705 2853 1 85.0 80.0 50.0
5706 2853 1 86.54 80.0 50.0
5707 2854 1 85.0 80.0 62.5
5708 2854 1 86.54 80.0 62.5
5709 2855 1 85.0 80.0 75.0
5710 2855 1 86.54 80.0 75.0
5711 2856 1 85.0 80.0 87.5
5712 2856 1 86.54 80.0 87.5
5713 2857 1 85.0 85.0 0.0
5714 2857 1 86.54 85.0 0.0
5715 2858 1 85.0 85.0 12.5
5716 2858 1 86.54 85.0 12.5
5717 2859 1 85.0 85.0 25.0
5718 2859 1 86.54 85.0 25.0
5719 2860 1 85.0 85.0 37.5
5720 2860 1 86.54 85.0 37.5
5721 2861 1 85.0 85.0 50.0
5722 2861 1 86.54 85.0 50.0
5723 2862 1 85.0 85.0 62.5
5724 2862 1 86.54 85.0 62.5
5725 2863 1 85.0 85.0 75.0
5726 2863 1 86.54 85.0 75.0
5727 2864 1 85.0 85.0 87.5
5728 2864 1 86.54 85.0 87.5
5729 2865 1 85.0 90.0 0.0
5730 2865 1 86.54 90.0 0.0
5731 2866 1 85.0 90.0 12.5
5732 2866 1 86.54 90.0 12.5
5733 2867 1 85.0 90.0 25.0
5734 2867 1 86.54 90.0 25.0
5735 2868 1 85.0 90.0 37.5
5736 2868 1 86.54 90.0 37.5
5737 2869 1 85.0 90.0 50.0
5738 2869 1 86.54 90.0 50.0
5739 2870 1 85.0 90.0 62.5
5740 2870 1 86.54 90.0 62.5
5741 2871 1 85.0 90.0 75.0
5742 2871 1 86.54 90.0 75.0
5743 2872 1 85.0 90.0 87.5
5744 2872 1 86.54 90.0 87.5
5745 2873 1 85.0 95.0 0.0
5746 2873 1 86.54 95.0 0.0
5747 2874 1 85.0 95.0 12.5
5748 2874 1 86.54 95.0 12.5
5749 2875 1 85.0 95.0 25.0
5750 2875 1 86.54 95.0 25.0
5751 2876 1 85.0 95.0 37.5
5752 2876 1 86.54 95.0 37.5
5753 2877 1 85.0 95.0 50.0
5754 2877 1 86.54 95.0 50.0
5755 2878 1 85.0 95.0 62.5
5756 2878 1 86.54 95.0 62.5
5757 2879 1 85.0 95.0 75.0
5758 2879 1 86.54 95.0 75.0
5759 2880 1 85.0 95.0 87.5
5760 2880 1 86.54 95.0 87.5
5761 2881 1 90.0 0.0 0.0
5762 2881 1 91.54 0.0 0.0
5763 2882 1 90.0 0.0 12.5
5764 2882 1 91.54 0.0 12.5
5765 2883 1 90.0 0.0 25.0
5766 2883 1 91.54 0.0 25.0
5767 2884 1 90.0 0.0 37.5
5768 2884 1 91.54 0.0 37.5
5769 2885 1 90.0 0.0 50.0
5770 2885 1 91.54 0.0 50.0
5771 2886 1 90.0 0.0 62.5
5772 2886 1 91.54 0.0 62.5
5773 2887 1 90.0 0.0 75.0
5774 2887 1 91.54 0.0 75.0
5775 2888 1 90.0 0.0 87.5
5776 2888 1 91.54 0.0 87.5
5777 2889 1 90.0 5.0 0.0
5778 2889 1 91.54 5.0 0.0
5779 2890 1 90.0 5.0 12.5
5780 2890 1 91.54 5.0 12.5
5781 2891 1 90.0 5.0 25.0
5782 2891 1 91.54 5.0 25.0
5783 2892 1 90.0 5.0 37.5
5784 2892 1 91.54 5.0 37.5
5785 2893 1 90.0 5.0 50.0
5786 2893 1 91.54 5.0 50.0
5787 2894 1 90.0 5.0 62.5
5788 2894 1 91.54 5.0 62.5
5789 2895 1 90.0 5.0 75.0
5790 2895 1 91.54 5.0 75.0
5791 2896 1 90.0 5.0 87.5
5792 2896 1 91.54 5.0 87.5
5793 2897 1 90.0 10.0 0.0
5794 2897 1 91.54 10.0 0.0
5795 2898 1 90.0 10.0 12.5
5796 2898 1 91.54 10.0 12.5
5797 2899 1 90.0 10.0 25.0
5798 2899 1 91.54 10.0 25.0
5799 2900 1 90.0 10.0 37.5
5800 2900 1 91.54 10.0 37.5
5801 2901 1 90.0 10.0 50.0
5802 2901 1 91.54 10.0 50.0
5803 2902 1 90.0 10.0 62.5
5804 2902 1 91.54 10.0 62.5
5805 2903 1 90.0 10.0 75.0
5806 2903 1 91.54 10.0 75.0
5807 2904 1 90.0 10.0 87.5
5808 2904 1 91.54 10.0 87.5
5809 2905 1 90.0 15.0 0.0
5810 2905 1 91.54 15.0 0.0
5811 2906 1 90.0 15.0 12.5
5812 2906 1 91.54 15.0 12.5
5813 2907 1 90.0 15.0 25.0
5814 2907 1 91.54 15.0 25.0
5815 2908 1 90.0 15.0 37.5
5816 2908 1 91.54 15.0 37.5
5817 2909 1 90.0 15.0 50.0
5818 2909 1 91.54 15.0 50.0
5819 2910 1 90.0 15.0 62.5
5820 2910 1 91.54 15.0 62.5
5821 2911 1 90.0 15.0 75.0
5822 2911 1 91.54 15.0 75.0
5823 2912 1 90.0 15.0 87.5
5824 2912 1 91.54 15.0 87.5
5825 2913 1 90.0 20.0 0.0
5826 2913 1 91.54 20.0 0.0
5827 2914 1 90.0 20.0 12.5
5828 2914 1 91.54 20.0 12.5
5829 2915 1 90.0 20.0 25.0
5830 2915 1 91.54 20.0 25.0
5831 2916 1 90.0 20.0 37.5
5832 2916 1 91.54 20.0 37.5
5833 2917 1 90.0 20.0 50.0
5834 2917 1 91.54 20.0 50.0
5835 2918 1 90.0 20.0 62.5
5836 2918 1 91.54 20.0 62.5
5837 2919 1 90.0 20.0 75.0
5838 2919 1 91.54 20.0 75.0
5839 2920 1 90.0 20.0 87.5
5840 2920 1 91.54 20.0 87.5
5841 2921 1 90.0 25.0 0.0
5842 2921 1 91.54 25.0 0.0
5843 2922 1 90.0 25.0 12.5
5844 2922 1 91.54 25.0 12.5
5845 2923 1 90.0 25.0 25.0
5846 2923 1 91.54 25.0 25.0
5847 2924 1 90.0 25.0 37.5
5848 2924 1 91.54 25.0 37.5
5849 2925 1 90.0 25.0 50.0
5850 2925 1 91.54 25.0 50.0
5851 2926 1 90.0 25.0 62.5
5852 2926 1 91.54 25.0 62.5
5853 2927 1 90.0 25.0 75.0
5854 2927 1 91.54 25.0 75.0
5855 2928 1 90.0 25.0 87.5
5856 2928 1 91.54 25.0 87.5
5857 2929 1 90.0 30.0 0.0
5858 2929 1 91.54 30.0 0.0
5859 2930 1 90.0 30.0 12.5
5860 2930 1 91.54 30.0 12.5
5861 2931 1 90.0 30.0 25.0
5862 2931 1 91.54 30.0 25.0
5863 2932 1 90.0 30.0 37.5
5864 2932 1 91.54 30.0 37.5
5865 2933 1 90.0 30.0 50.0
5866 2933 1 91.54 30.0 50.0
5867 2934 1 90.0 30.0 62.5
5868 2934 1 91.54 30.0 62.5
5869 2935 1 90.0 30.0 75.0
5870 2935 1 91.54 30.0 75.0
5871 2936 1 90.0 30.0 87.5
5872 2936 1 91.54 30.0 87.5
5873 2937 1 90.0 35.0 0.0
5874 2937 1 91.54 35.0 0.0
5875 2938 1 90.0 35.0 12.5
5876 2938 1 91.54 35.0 12.5
5877 2939 1 90.0 35.0 25.0
5878 2939 1 91.54 35.0 25.0
5879 2940 1 90.0 35.0 37.5
5880 2940 1 91.54 35.0 37.5
5881 2941 1 90.0 35.0 50.0
5882 2941 1 91.54 35.0 50.0
5883 2942 1 90.0 35.0 62.5
5884 2942 1 91.54 35.0 62.5
5885 2943 1 90.0 35.0 75.0
5886 2943 1 91.54 35.0 75.0
5887 2944 1 90.0 35.0 87.5
5888 2944 1 91.54 35.0 87.5
5889 2945 1 90.0 40.0 0.0
5890 2945 1 91.54 40.0 0.0
5891 2946 1 90.0 40.0 12.5
5892 2946 1 91.54 40.0 12.5
5893 2947 1 90.0 40.0 25.0
5894 2947 1 91.54 40.0 25.0
5895 2948 1 90.0 40.0 37.5
5896 2948 1 91.54 40.0 37.5
5897 2949 1 90.0 40.0 50.0
5898 2949 1 91.54 40.0 50.0
5899 2950 1 90.0 40.0 62.5
5900 2950 1 91.54 40.0 62.5
5901 2951 1 90.0 40.0 75.0
5902 2951 1 91.54 40.0 75.0
5903 2952 1 90.0 40.0 87.5
5904 2952 1 91.54 40.0 87.5
5905 2953 1 90.0 45.0 0.0
5906 2953 1 91.54 45.0 0.0
5907 2954 1 90.0 45.0 12.5
5908 2954 1 91.54 45.0 12.5
5909 2955 1 90.0 45.0 25.0
5910 2955 1 91.54 45.0 25.0
5911 2956 1 90.0 45.0 37.5
5912 2956 1 91.54 45.0 37.5
5913 2957 1 90.0 45.0 50.0
5914 2957 1 91.54 45.0 50.0
5915 2958 1 90.0 45.0 62.5
5916 2958 1 91.54 45.0 62.5
5917 2959 1 90.0 45.0 75.0
5918 2959 1 91.54 45.0 75.0
5919 2960 1 90.0 45.0 87.5
5920 2960 1 91.54 45.0 87.5
5921 2961 1 90.0 50.0 0.0
5922 2961 1 91.54 50.0 0.0
5923 2962 1 90.0 50.0 12.5
5924 2962 1 91.54 50.0 12.5
5925 2963 1 90.0 50.0 25.0
5926 2963 1 91.54 50.0 25.0
5927 2964 1 90.0 50.0 37.5
5928 2964 1 91.54 50.0 37.5
5929 2965 1 90.0 50.0 50.0
5930 2965 1 91.54 50.0 50.0
5931 2966 1 90.0 50.0 62.5
5932 2966 1 91.54 50.0 62.5
5933 2967 1 90.0 50.0 75.0
5934 2967 1 91.54 50.0 75.0
5935 2968 1 90.0 50.0 87.5
5936 2968 1 91.54 50.0 87.5
5937 2969 1 90.0 55.0 0.0
5938 2969 1 91.54 55.0 0.0
5939 2970 1 90.0 55.0 12.5
5940 2970 1 91.54 55.0 12.5
5941 2971 1 90.0 55.0 25.0
5942 2971 1 91.54 55.0 25.0
5943 2972 1 90.0 55.0 37.5
5944 2972 1 91.54 55.0 37.5
5945 2973 1 90.0 55.0 50.0
5946 2973 1 91.54 55.0 50.0
5947 2974 1 90.0 55.0 62.5
5948 2974 1 91.54 55.0 62.5
5949 2975 1 90.0 55.0 75.0
5950 2975 1 91.54 55.0 75.0
5951 2976 1 90.0 55.0 87.5
5952 2976 1 91.54 55.0 87.5
5953 2977 1 90.0 60.0 0.0
5954 2977 1 91.54 60.0 0.0
5955 2978 1 90.0 60.0 12.5
5956 2978 1 91.54 60.0 12.5
5957 2979 1 90.0 60.0 25.0
5958 2979 1 91.54 60.0 25.0
5959 2980 1 90.0 60.0 37.5
5960 2980 1 91.54 60.0 37.5
5961 2981 1 90.0 60.0 50.0
5962 2981 1 91.54 60.0 50.0
5963 2982 1 90.0 60.0 62.5
5964 2982 1 91.54 60.0 62.5
5965 2983 1 90.0 60.0 75.0
5966 2983 1 91.54 60.0 75.0
5967 2984 1 90.0 60.0 87.5
5968 2984 1 91.54 60.0 87.5
5969 2985 1 90.0 65.0 0.0
5970 2985 1 91.54 65.0 0.0
5971 2986 1 90.0 65.0 12.5
5972 2986 1 91.54 65.0 12.5
5973 2987 1 90.0 65.0 25.0
5974 2987 1 91.54 65.0 25.0
5975 2988 1 90.0 65.0 37.5
5976 2988 1 91.54 65.0 37.5
5977 2989 1 90.0 65.0 50.0
5978 2989 1 91.54 65.0 50.0
5979 2990 1 90.0 65.0 62.5
5980 2990 1 91.54 65.0 62.5
5981 2991 1 90.0 65.0 75.0
5982 2991 1 91.54 65.0 75.0
5983 2992 1 90.0 65.0 87.5
5984 2992 1 91.54 65.0 87.5
5985 2993 1 90.0 70.0 0.0
5986 2993 1 91.54 70.0 0.0
5987 2994 1 90.0 70.0 12.5
5988 2994 1 91.54 70.0 12.5
5989 2995 1 90.0 70.0 25.0
5990 2995 1 91.54 70.0 25.0
5991 2996 1 90.0 70.0 37.5
5992 2996 1 91.54 70.0 37.5
5993 2997 1 90.0 70.0 50.0
5994 2997 1 91.54 70.0 50.0
5995 2998 1 90.0 70.0 62.5
5996 2998 1 91.54 70.0 62.5
5997 2999 1 90.0 70.0 75.0
5998 2999 1 91.54 70.0 75.0
5999 3000 1 90.0 70.0 87.5
6000 3000 1 91.54 70.0 87.5
6001 3001 1 90.0 75.0 0.0
6002 3001 1 91.54 75.0 0.0
6003 3002 1 90.0 75.0 12.5
6004 3002 1 91.54 75.0 12.5
6005 3003 1 90.0 75.0 25.0
6006 3003 1 91.54 75.0 25.0
6007 3004 1 90.0 75.0 37.5
6008 3004 1 91.54 75.0 37.5
6009 3005 1 90.0 75.0 50.0
6010 3005 1 91.54 75.0 50.0
6011 3006 1 90.0 75.0 62.5
6012 3006 1 91.54 75.0 62.5
6013 3007 1 90.0 75.0 75.0
6014 3007 1 91.54 75.0 75.0
6015 3008 1 90.0 75.0 87.5
6016 3008 1 91.54 75.0 87.5
6017 3009 1 90.0 80.0 0.0
6018 3009 1 91.54 80.0 0.0
6019 3010 1 90.0 80.0 12.5
6020 3010 1 91.54 80.0 12.5
6021 3011 1 90.0 80.0 25.0
6022 3011 1 91.54 80.0 25.0
6023 3012 1 90.0 80.0 37.5
6024 3012 1 91.54 80.0 37.5
6025 3013 1 90.0 80.0 50.0
6026 3013 1 91.54 80.0 50.0
6027 3014 1 90.0 80.0 62.5
6028 3014 1 91.54 80.0 62.5
6029 3015 1 90.0 80.0 75.0
6030 3015 1 91.54 80.0 75.0
6031 3016 1 90.0 80.0 87.5
6032 3016 1 91.54 80.0 87.5
6033 3017 1 90.0 85.0 0.0
6034 3017 1 91.54 85.0 0.0
6035 3018 1 90.0 85.0 12.5
6036 3018 1 91.54 85.0 12.5
6037 3019 1 90.0 85.0 25.0
6038 3019 1 91.54 85.0 25.0
6039 3020 1 90.0 85.0 37.5
6040 3020 1 91.54 85.0 37.5
6041 3021 1 90.0 85.0 50.0
6042 3021 1 91.54 85.0 50.0
6043 3022 1 90.0 85.0 62.5
6044 3022 1 91.54 85.0 62.5
6045 3023 1 90.0 85.0 75.0
6046 3023 1 91.54 85.0 75.0
6047 3024 1 90.0 85.0 87.5
6048 3024 1 91.54 85.0 87.5
6049 3025 1 90.0 90.0 0.0
6050 3025 1 91.54 90.0 0.0
6051 3026 1 90.0 90.0 12.5
6052 3026 1 91.54 90.0 12.5
6053 3027 1 90.0 90.0 25.0
6054 3027 1 91.54 90.0 25.0
6055 3028 1 90.0 90.0 37.5
6056 3028 1 91.54 90.0 37.5
6057 3029 1 90.0 90.0 50.0
6058 3029 1 91.54 90.0 50.0
6059 3030 1 90.0 90.0 62.5
6060 3030 1 91.54 90.0 62.5
6061 3031 1 90.0 90.0 75.0
6062 3031 1 91.54 90.0 75.0
6063 3032 1 90.0 90.0 87.5
6064 3032 1 91.54 90.0 87.5
6065 3033 1 90.0 95.0 0.0
6066 3033 1 91.54 95.0 0.0
6067 3034 1 90.0 95.0 12.5
6068 3034 1 91.54 95.0 12.5
6069 3035 1 90.0 95.0 25.0
6070 3035 1 91.54 95.0 25.0
6071 3036 1 90.0 95.0 37.5
6072 3036 1 91.54 95.0 37.5
6073 3037 1 90.0 95.0 50.0
6074 3037 1 91.54 95.0 50.0
6075 3038 1 90.0 95.0 62.5
6076 3038 1 91.54 95.0 62.5
6077 3039 1 90.0 95.0 75.0
6078 3039 1 91.54 95.0 75.0
6079 3040 1 90.0 95.0 87.5
6080 3040 1 91.54 95.0 87.5
6081 3041 1 95.0 0.0 0.0
6082 3041 1 96.54 0.0 0.0
6083 3042 1 95.0 0.0 12.5
6084 3042 1 96.54 0.0 12.5
6085 3043 1 95.0 0.0 25.0
6086 3043 1 96.54 0.0 25.0
6087 3044 1 95.0 0.0 37.5
6088 3044 1 96.54 0.0 37.5
6089 3045 1 95.0 0.0 50.0
6090 3045 1 96.54 0.0 50.0
6091 3046 1 95.0 0.0 62.5
6092 3046 1 96.54 0.0 62.5
6093 3047 1 95.0 0.0 75.0
6094 3047 1 96.54 0.0 75.0
6095 3048 1 95.0 0.0 87.5
6096 3048 1 96.54 0.0 87.5
6097 3049 1 95.0 5.0 0.0
6098 3049 1 96.54 5.0 0.0
6099 3050 1 95.0 5.0 12.5
6100 3050 1 96.54 5.0 12.5
6101 3051 1 95.0 5.0 25.0
6102 3051 1 96.54 5.0 25.0
6103 3052 1 95.0 5.0 37.5
6104 3052 1 96.54 5.0 37.5
6105 3053 1 95.0 5.0 50.0
6106 3053 1 96.54 5.0 50.0
6107 3054 1 95.0 5.0 62.5
6108 3054 1 96.54 5.0 62.5
6109 3055 1 95.0 5.0 75.0
6110 3055 1 96.54 5.0 75.0
6111 3056 1 95.0 5.0 87.5
6112 3056 1 96.54 5.0 87.5
6113 3057 1 95.0 10.0 0.0
6114 3057 1 96.54 10.0 0.0
6115 3058 1 95.0 10.0 12.5
6116 3058 1 96.54 10.0 12.5
6117 3059 1 95.0 10.0 25.0
6118 3059 1 96.54 10.0 25.0
6119 3060 1 95.0 10.0 37.5
6120 3060 1 96.54 10.0 37.5
6121 3061 1 95.0 10.0 50.0
6122 3061 1 96.54 10.0 50.0
6123 3062 1 95.0 10.0 62.5
6124 3062 1 96.54 10.0 62.5
6125 3063 1 95.0 10.0 75.0
6126 3063 1 96.54 10.0 75.0
6127 3064 1 95.0 10.0 87.5
6128 3064 1 96.54 10.0 87.5
6129 3065 1 95.0 15.0 0.0
6130 3065 1 96.54 15.0 0.0
6131 3066 1 95.0 15.0 12.5
6132 3066 1 96.54 15.0 12.5
6133 3067 1 95.0 15.0 25.0
6134 3067 1 96.54 15.0 25.0
6135 3068 1 95.0 15.0 37.5
6136 3068 1 96.54 15.0 37.5
6137 3069 1 95.0 15.0 50.0
6138 3069 1 96.54 15.0 50.0
6139 3070 1 95.0 15.0 62.5
6140 3070 1 96.54 15.0 62.5
6141 3071 1 95.0 15.0 75.0
6142 3071 1 96.54 15.0 75.0
6143 3072 1 95.0 15.0 87.5
6144 3072 1 96.54 15.0 87.5
6145 3073 1 95.0 20.0 0.0
6146 3073 1 96.54 20.0 0.0
6147 3074 1 95.0 20.0 12.5
6148 3074 1 96.54 20.0 12.5
6149 3075 1 95.0 20.0 25.0
6150 3075 1 96.54 20.0 25.0
6151 3076 1 95.0 20.0 37.5
6152 3076 1 96.54 20.0 37.5
6153 3077 1 95.0 20.0 50.0
6154 3077 1 96.54 20.0 50.0
6155 3078 1 95.0 20.0 62.5
6156 3078 1 96.54 20.0 62.5
6157 3079 1 95.0 20.0 75.0
6158 3079 1 96.54 20.0 75.0
6159 3080 1 95.0 20.0 87.5
6160 3080 1 96.54 20.0 87.5
6161 3081 1 95.0 25.0 0.0
6162 3081 1 96.54 25.0 0.0
6163 3082 1 95.0 25.0 12.5
6164 3082 1 96.54 25.0 12.5
6165 3083 1 95.0 25.0 25.0
6166 3083 1 96.54 25.0 25.0
6167 3084 1 95.0 25.0 37.5
6168 3084 1 96.54 25.0 37.5
6169 3085 1 95.0 25.0 50.0
6170 3085 1 96.54 25.0 50.0
6171 3086 1 95.0 25.0 62.5
6172 3086 1 96.54 25.0 62.5
6173 3087 1 95.0 25.0 75.0
6174 3087 1 96.54 25.0 75.0
6175 3088 1 95.0 25.0 87.5
6176 3088 1 96.54 25.0 87.5
6177 3089 1 95.0 30.0 0.0
6178 3089 1 96.54 30.0 0.0
6179 3090 1 95.0 30.0 12.5
6180 3090 1 96.54 30.0 12.5
6181 3091 1 95.0 30.0 25.0
6182 3091 1 96.54 30.0 25.0
6183 3092 1 95.0 30.0 37.5
6184 3092 1 96.54 30.0 37.5
6185 3093 1 95.0 30.0 50.0
6186 3093 1 96.54 30.0 50.0
6187 3094 1 95.0 30.0 62.5
6188 3094 1 96.54 30.0 62.5
6189 3095 1 95.0 30.0 75.0
6190 3095 1 96.54 30.0 75.0
6191 3096 1 95.0 30.0 87.5
6192 3096 1 96.54 30.0 87.5
6193 3097 1 95.0 35.0 0.0
6194 3097 1 96.54 35.0 0.0
6195 3098 1 95.0 35.0 12.5
6196 3098 1 96.54 35.0 12.5
6197 3099 1 95.0 35.0 25.0
6198 3099 1 96.54 35.0 25.0
6199 3100 1 95.0 35.0 37.5
6200 3100 1 96.54 35.0 37.5
6201 3101 1 95.0 35.0 50.0
6202 3101 1 96.54 35.0 50.0
6203 3102 1 95.0 35.0 62.5
6204 3102 1 96.54 35.0 62.5
6205 3103 1 95.0 35.0 75.0
6206 3103 1 96.54 35.0 75.0
6207 3104 1 95.0 35.0 87.5
6208 3104 1 96.54 35.0 87.5
6209 3105 1 95.0 40.0 0.0
6210 3105 1 96.54 40.0 0.0
6211 3106 1 95.0 40.0 12.5
6212 3106 1 96.54 40.0 12.5
6213 3107 1 95.0 40.0 25.0
6214 3107 1 96.54 40.0 25.0
6215 3108 1 95.0 40.0 37.5
6216 3108 1 96.54 40.0 37.5
6217 3109 1 95.0 40.0 50.0
6218 3109 1 96.54 40.0 50.0
6219 3110 1 95.0 40.0 62.5
6220 3110 1 96.54 40.0 62.5
6221 3111 1 95.0 40.0 75.0
6222 3111 1 96.54 40.0 75.0
6223 3112 1 95.0 40.0 87.5
6224 3112 1 96.54 40.0 87.5
6225 3113 1 95.0 45.0 0.0
6226 3113 1 96.54 45.0 0.0
6227 3114 1 95.0 45.0 12.5
6228 3114 1 96.54 45.0 12.5
6229 3115 1 95.0 45.0 25.0
6230 3115 1 96.54 45.0 25.0
6231 3116 1 95.0 45.0 37.5
6232 3116 1 96.54 45.0 37.5
6233 3117 1 95.0 45.0 50.0
6234 3117 1 96.54 45.0 50.0
6235 3118 1 95.0 45.0 62.5
6236 3118 1 96.54 45.0 62.5
6237 3119 1 95.0 45.0 75.0
6238 3119 1 96.54 45.0 75.0
6239 3120 1 95.0 45.0 87.5
6240 3120 1 96.54 45.0 87.5
6241 3121 1 95.0 50.0 0.0
6242 3121 1 96.54 50.0 0.0
6243 3122 1 95.0 50.0 12.5
6244 3122 1 96.54 50.0 12.5
6245 3123 1 95.0 50.0 25.0
6246 3123 1 96.54 50.0 25.0
6247 3124 1 95.0 50.0 37.5
6248 3124 1 96.54 50.0 37.5
6249 3125 1 95.0 50.0 50.0
6250 3125 1 96.54 50.0 50.0
6251 3126 1 95.0 50.0 62.5
6252 3126 1 96.54 50.0 62.5
6253 3127 1 95.0 50.0 75.0
6254 3127 1 96.54 50.0 75.0
6255 3128 1 95.0 50.0 87.5
6256 3128 1 96.54 50.0 87.5
6257 3129 1 95.0 55.0 0.0
6258 3129 1 96.54 55.0 0.0
6259 3130 1 95.0 55.0 12.5
6260 3130 1 96.54 55.0 12.5
6261 3131 1 95.0 55.0 25.0
6262 3131 1 96.54 55.0 25.0
6263 3132 1 95.0 55.0 37.5
6264 3132 1 96.54 55.0 37.5
6265 3133 1 95.0 55.0 50.0
6266 3133 1 96.54 55.0 50.0
6267 3134 1 95.0 55.0 62.5
6268 3134 1 96.54 55.0 62.5
6269 3135 1 95.0 55.0 75.0
6270 3135 1 96.54 55.0 75.0
6271 3136 1 95.0 55.0 87.5
6272 3136 1 96.54 55.0 87.5
6273 3137 1 95.0 60.0 0.0
6274 3137 1 96.54 60.0 0.0
6275 3138 1 95.0 60.0 12.5
6276 3138 1 96.54 60.0 12.5
6277 3139 1 95.0 60.0 25.0
6278 3139 1 96.54 60.0 25.0
6279 3140 1 95.0 60.0 37.5
6280 3140 1 96.54 60.0 37.5
6281 3141 1 95.0 60.0 50.0
6282 3141 1 96.54 60.0 50.0
6283 3142 1 95.0 60.0 62.5
6284 3142 1 96.54 60.0 62.5
6285 3143 1 95.0 60.0 75.0
6286 3143 1 96.54 60.0 75.0
6287 3144 1 95.0 60.0 87.5
6288 3144 1 96.54 60.0 87.5
6289 3145 1 95.0 65.0 0.0
6290 3145 1 96.54 65.0 0.0
6291 3146 1 95.0 65.0 12.5
6292 3146 1 96.54 65.0 12.5
6293 3147 1 95.0 65.0 25.0
6294 3147 1 96.54 65.0 25.0
6295 3148 1 95.0 65.0 37.5
6296 3148 1 96.54 65.0 37.5
6297 3149 1 95.0 65.0 50.0
6298 3149 1 96.54 65.0 50.0
6299 3150 1 95.0 65.0 62.5
6300 3150 1 96.54 65.0 62.5
6301 3151 1 95.0 65.0 75.0
6302 3151 1 96.54 65.0 75.0
6303 3152 1 95.0 65.0 87.5
6304 3152 1 96.54 65.0 87.5
6305 3153 1 95.0 70.0 0.0
6306 3153 1 96.54 70.0 0.0
6307 3154 1 95.0 70.0 12.5
6308 3154 1 96.54 70.0 12.5
6309 3155 1 95.0 70.0 25.0
6310 3155 1 96.54 70.0 25.0
6311 3156 1 95.0 70.0 37.5
6312 3156 1 96.54 70.0 37.5
6313 3157 1 95.0 70.0 50.0
6314 3157 1 96.54 70.0 50.0
6315 3158 1 95.0 70.0 62.5
6316 3158 1 96.54 70.0 62.5
6317 3159 1 95.0 70.0 75.0
6318 3159 1 96.54 70.0 75.0
6319 3160 1 95.0 70.0 87.5
6320 3160 1 96.54 70.0 87.5
6321 3161 1 95.0 75.0 0.0
6322 3161 1 96.54 75.0 0.0
6323 3162 1 95.0 75.0 12.5
6324 3162 1 96.54 75.0 12.5
6325 3163 1 95.0 75.0 25.0
6326 3163 1 96.54 75.0 25.0
6327 3164 1 95.0 75.0 37.5
6328 3164 1 96.54 75.0 37.5
6329 3165 1 95.0 75.0 50.0
6330 3165 1 96.54 75.0 50.0
6331 3166 1 95.0 75.0 62.5
6332 3166 1 96.54 75.0 62.5
6333 3167 1 95.0 75.0 75.0
6334 3167 1 96.54 75.0 75.0
6335 3168 1 95.0 75.0 87.5
6336 3168 1 96.54 75.0 87.5
6337 3169 1 95.0 80.0 0.0
6338 3169 1 96.54 80.0 0.0
6339 3170 1 95.0 80.0 12.5
6340 3170 1 96.54 80.0 12.5
6341 3171 1 95.0 80.0 25.0
6342 3171 1 96.54 80.0 25.0
6343 3172 1 95.0 80.0 37.5
6344 3172 1 96.54 80.0 37.5
6345 3173 1 95.0 80.0 50.0
6346 3173 1 96.54 80.0 50.0
6347 3174 1 95.0 80.0 62.5
6348 3174 1 96.54 80.0 62.5
6349 3175 1 95.0 80.0 75.0
6350 3175 1 96.54 80.0 75.0
6351 3176 1 95.0 80.0 87.5
6352 3176 1 96.54 80.0 87.5
6353 3177 1 95.0 85.0 0.0
6354 3177 1 96.54 85.0 0.0
6355 3178 1 95.0 85.0 12.5
6356 3178 1 96.54 85.0 12.5
6357 3179 1 95.0 85.0 25.0
6358 3179 1 96.54 85.0 25.0
6359 3180 1 95.0 85.0 37.5
6360 3180 1 96.54 85.0 37.5
6361 3181 1 95.0 85.0 50.0
6362 3181 1 96.54 85.0 50.0
6363 3182 1 95.0 85.0 62.5
6364 3182 1 96.54 85.0 62.5
6365 3183 1 95.0 85.0 75.0
6366 3183 1 96.54 85.0 75.0
6367 3184 1 95.0 85.0 87.5
6368 3184 1 96.54 85.0 87.5
6369 3185 1 95.0 90.0 0.0
6370 3185 1 96.54 90.0 0.0
6371 3186 1 95.0 90.0 12.5
6372 3186 1 96.54 90.0 12.5
6373 3187 1 95.0 90.0 25.0
6374 3187 1 96.54 90.0 25.0
6375 3188 1 95.0 90.0 37.5
6376 3188 1 96.54 90.0 37.5
6377 3189 1 95.0 90.0 50.0
6378 3189 1 96.54 90.0 50.0
6379 3190 1 95.0 90.0 62.5
6380 3190 1 96.54 90.0 62.5
6381 3191 1 95.0 90.0 75.0
6382 3191 1 96.54 90.0 75.0
6383 3192 1 95.0 90.0 87.5
6384 3192 1 96.54 90.0 87.5
6385 3193 1 95.0 95.0 0.0
6386 3193 1 96.54 95.0 0.0
6387 3194 1 95.0 95.0 12.5
6388 3194 1 96.54 95.0 12.5
6389 3195 1 95.0 95.0 25.0
6390 3195 1 96.54 95.0 25.0
6391 3196 1 95.0 95.0 37.5
6392 3196 1 96.54 95.0 37.5
6393 3197 1 95.0 95.0 50.0
6394 3197 1 96.54 95.0 50.0
6395 3198 1 95.0 95.0 62.5
6396 3198 1 96.54 95.0 62.5
6397 3199 1 95.0 95.0 75.0
6398 3199 1 96.54 95.0 75.0
6399 3200 1 95.0 95.0 87.5
6400 3200 1 96.54 95.0 87.5

Bonds

1 1 1 2
2 1 3 4
3 1 5 6
4 1 7 8
5 1 9 10
6 1 11 12
7 1 13 14
8 1 15 16
9 1 17 18
10 1 19 20
11 1 21 22
12 1 23 24
13 1 25 26
14 1 27 28
15 1 29 30
16 1 31 32
17 1 33 34
18 1 35 36
19 1 37 38
20 1 39 40
21 1 41 42
22 1 43 44
23 1 45 46
24 1 47 48
25 1 49 50
26 1 51 52
27 1 53 54
28 1 55 56
29 1 57 58
30 1 59 60
31 1 61 62
32 1 63 64
33 1 65 66
34 1 67 68
35 1 69 70
36 1 71 72
37 1 73 74
38 1 75 76
39 1 77 78
40 1 79 80
41 1 81 82
42 1 83 84
43 1 85 86
44 1 87 88
45 1 89 90
46 1 91 92
47 1 93 94
48 1 95 96
49 1 97 98
50 1 99 100
51 1 101 102
52 1 103 104
53 1 105 106
54 1 107 108
55 1 109 110
56 1 111 112
57 1 113 114
58 1 115 116
59 1 117 118
60 1 119 120
61 1 121 122
62 1 123 124
63 1 125 126
64 1 127 128
65 1 129 130
66 1 131 132
67 1 133 134
68 1 135 136
69 1 137 138
70 1 139 140
71 1 141 142
72 1 143 144
73 1 145 146
74 1 147 148
75 1 149 150
76 1 151 152
77 1 153 154
78 1 155 156
79 1 157 158
80 1 159 160
81 1 161 162
82 1 163 164
83 1 165 166
84 1 167 168
85 1 169 170
86 1 171 172
87 1 173 174
88 1 175 176
89 1 177 178
90 1 179 180
91 1 181 182
92 1 183 184
93 1 185 186
94 1 187 188
95 1 189 190
96 1 191 192
97 1 193 194
98 1 195 196
99 1 197 198
100 1 199 200
101 1 201 202
102 1 203 204
103 1 205 206
104 1 207 208
105 1 209 210
106 1 211 212
107 1 213 214
108 1 215 216
109 1 217 218
110 1 219 220
111 1 221 222
112 1 223 224
113 1 225 226
114 1 227 228
115 1 229 230
116 1 231 232
117 1 233 234
118 1 235 236
119 1 237 238
120 1 239 240
121 1 241 242
122 1 243 244
123 1 245 246
124 1 247 248
125 1 249 250
126 1 251 252
127 1 253 254
128 1 255 256
129 1 257 258
130 1 259 260
131 1 261 262
132 1 263 264
133 1 265 266
134 1 267 268
135 1 269 270
136 1 271 272
137 1 273 274
138 1 275 276
139 1 277 278
140 1 279 280
141 1 281 282
142 1 283 284
143 1 285 286
144 1 287 288
145 1 289 290
146 1 291 292
147 1 293 294
148 1 295 296
149 1 297 298
150 1 299 300
151 1 301 302
152 1 303 304
153 1 305 306
154 1 307 308
155 1 309 310
156 1 311 312
157 1 313 314
158 1 315 316
159 1 317 318
160 1 319 320
161 1 321 322
162 1 323 324
163 1 325 326
164 1 327 328
165 1 329 330
166 1 331 332
167 1 333 334
168 1 335 336
169 1 337 338
170 1 339 340
171 1 341 342
172 1 343 344
173 1 345 346
174 1 347 348
175 1 349 350
176 1 351 352
177 1 353 354
178 1 355 356
179 1 357 358
180 1 359 360
181 1 361 362
182 1 363 364
183 1 365 366
184 1 367 368
185 1 369 370
186 1 371 372
187 1 373 374
188 1 375 376
189 1 377 378
190 1 379 380
191 1 381 382
192 1 383 384
193 1 385 386
194 1 387 388
195 1 389 390
196 1 391 392
197 1 393 394
198 1 395 396
199 1 397 398
200 1 399 400
201 1 401 402
202 1 403 404
203 1 405 406
204 1 407 408
205 1 409 410
206 1 411 412
207 1 413 414
208 1 415 416
209 1 417 418
210 1 419 420
211 1 421 422
212 1 423 424
213 1 425 426
214 1 427 428
215 1 429 430
216 1 431 432
217 1 433 434
218 1 435 436
219 1 437 438
220 1 439 440
221 1 441 442
222 1 443 444
223 1 445 446
224 1 447 448
225 1 449 450
226 1 451 452
227 1 453 454
228 1 455 456
229 1 457 458
230 1 459 460
231 1 461 462
232 1 463 464
233 1 465 466
234 1 467 468
235 1 469 470
236 1 471 472
237 1 473 474
238 1 475 476
239 1 477 478
240 1 479 480
241 1 481 482
242 1 483 484
243 1 485 486
244 1 487 488
245 1 489 490
246 1 491 492
247 1 493 494
248 1 495 496
249 1 497 498
250 1 499 500
251 1 501 502
252 1 503 504
253 1 505 506
254 1 507 508
255 1 509 510
256 1 511 512
257 1 513 514
258 1 515 516
259 1 517 518
260 1 519 520
261 1 521 522
262 1 523 524
263 1 525 526
264 1 527 528
265 1 529 530
266 1 531 532
267 1 533 534
268 1 535 536
269 1 537 538
270 1 539 540
271 1 541 542
272 1 543 544
273 1 545 546
274 1 547 548
275 1 549 550
276 1 551 552
277 1 553 554
278 1 555 556
279 1 557 558
280 1 559 560
281 1 561 562
282 1 563 564
283 1 565 566
284 1 567 568
285 1 569 570
286 1 571 572
287 1 573 574
288 1 575 576
289 1 577 578
290 1 579 580
291 1 581 582
292 1 583 584
293 1 585 586
294 1 587 588
295 1 589 590
296 1 591 592
297 1 593 594
298 1 595 596
299 1 597 598
300 1 599 600
301 1 601 602
302 1 603 604
303 1 605 606
304 1 607 608
305 1 609 610
306 1 611 612
307 1 613 614
308 1 615 616
309 1 617 618
310 1 619 620
311 1 621 622
312 1 623 624
313 1 625 626
314 1 627 628
315 1 629 630
316 1 631 632
317 1 633 634
318 1 635 636
319 1 637 638
320 1 639 640
321 1 641 642
322 1 643 644
323 1 645 646
324 1 647 648
325 1 649 650
326 1 651 652
327 1 653 654
328 1 655 656
329 1 657 658
330 1 659 660
331 1 661 662
332 1 663 664
333 1 665 666
334 1 667 668
335 1 669 670
336 1 671 672
337 1 673 674
338 1 675 676
339 1 677 678
340 1 679 680
341 1 681 682
342 1 683 684
343 1 685 686
344 1 687 688
345 1 689 690
346 1 691 692
347 1 693 694
348 1 695 696
349 1 697 698
350 1 699 700
351 1 701 702
352 1 703 704
353 1 705 706
354 1 707 708
355 1 709 710
356 1 711 712
357 1 713 714
358 1 715 716
359 1 717 718
360 1 719 720
361 1 721 722
362 1 723 724
363 1 725 726
364 1 727 728
365 1 729 730
366 1 731 732
367 1 733 734
368 1 735 736
369 1 737 738
370 1 739 740
371 1 741 742
372 1 743 744
373 1 745 746
374 1 747 748
375 1 749 750
376 1 751 752
377 1 753 754
378 1 755 756
379 1 757 758
380 1 759 760
381 1 761 762
382 1 763 764
383 1 765 766
384 1 767 768
385 1 769 770
386 1 771 772
387 1 773 774
388 1 775 776
389 1 777 778
390 1 779 780
391 1 781 782
392 1 783 784
393 1 785 786
394 1 787 788
395 1 789 790
396 1 791 792
397 1 793 794
398 1 795 796
399 1 797 798
400 1 799 800
401 1 801 802
402 1 803 804
403 1 805 806
404 1 807 808
405 1 809 810
406 1 811 812
407 1 813 814
408 1 815 816
409 1 817 818
410 1 819 820
411 1 821 822
412 1 823 824
413 1 825 826
414 1 827 828
415 1 829 830
416 1 831 832
417 1 833 834
418 1 835 836
419 1 837 838
420 1 839 840
421 1 841 842
422 1 843 844
423 1 845 846
424 1 847 848
425 1 849 850
426 1 851 852
427 1 853 854
428 1 855 856
429 1 857 858
430 1 859 860
431 1 861 862
432 1 863 864
433 1 865 866
434 1 867 868
435 1 869 870
436 1 871 872
437 1 873 874
438 1 875 876
439 1 877 878
440 1 879 880
441 1 881 882
442 1 883 884
443 1 885 886
444 1 887 888
445 1 889 890
446 1 891 892
447 1 893 894
448 1 895 896
449 1 897 898
450 1 899 900
451 1 901 902
452 1 903 904
453 1 905 906
454 1 907 908
455 1 909 910
456 1 911 912
457 1 913 914
458 1 915 916
459 1 917 918
460 1 919 920
461 1 921 922
462 1 923 924
463 1 925 926
464 1 927 928
465 1 929 930
466 1 931 932
467 1 933 934
468 1 935 936
469 1 937 938
470 1 939 940
471 1 941 942
472 1 943 944
473 1 945 946
474 1 947 948
475 1 949 950
476 1 951 952
477 1 953 954
478 1 955 956
479 1 957 958
480 1 959 960
481 1 961 962
482 1 963 964
483 1 965 966
484 1 967 968
485 1 969 970
486 1 971 972
487 1 973 974
488 1 975 976
489 1 977 978
490 1 979 980
491 1 981 982
492 1 983 984
493 1 985 986
494 1 987 988
495 1 989 990
496 1 991 992
497 1 993 994
498 1 995 996
499 1 997 998
500 1 999 1000
501 1 1001 1002
502 1 1003 1004
503 1 1005 1006
504 1 1007 1008
505 1 1009 1010
506 1 1011 1012
507 1 1013 1014
508 1 1015 1016
509 1 1017 1018
510 1 1019 1020
511 1 1021 1022
512 1 1023 1024
513 1 1025 1026
514 1 1027 1028
515 1 1029 1030
516 1 1031 1032
517 1 1033 1034
518 1 1035 1036
519 1 1037 1038
520 1 1039 1040
521 1 1041 1042
522 1 1043 1044
523 1 1045 1046
524 1 1047 1048
525 1 1049 1050
526 1 1051 1052
527 1 1053 1054
528 1 1055 1056
529 1 1057 1058
530 1 1059 1060
531 1 1061 1062
532 1 1063 1064
533 1 1065 1066
534 1 1067 1068
535 1 1069 1070
536 1 1071 1072
537 1 1073 1074
538 1 1075 1076
539 1 1077 1078
540 1 1079 1080
541 1 1081 1082
542 1 1083 1084
543 1 1085 1086
544 1 1087 1088
545 1 1089 1090
546 1 1091 1092
547 1 1093 1094
548 1 1095 1096
549 1 1097 1098
550 1 1099 1100
551 1 1101 1102
552 1 1103 1104
553 1 1105 1106
554 1 1107 1108
555 1 1109 1110
556 1 1111 1112
557 1 1113 1114
558 1 1115 1116
559 1 1117 1118
560 1 1119 1120
561 1 1121 1122
562 1 1123 1124
563 1 1125 1126
564 1 1127 1128
565 1 1129 1130
566 1 1131 1132
567 1 1133 1134
568 1 1135 1136
569 1 1137 1138
570 1 1139 1140
571 1 1141 1142
572 1 1143 1144
573 1 1145 1146
574 1 1147 1148
575 1 1149 1150
576 1 1151 1152
577 1 1153 1154
578 1 1155 1156
579 1 1157 1158
580 1 1159 1160
581 1 1161 1162
582 1 1163 1164
583 1 1165 1166
584 1 1167 1168
585 1 1169 1170
586 1 1171 1172
587 1 1173 1174
588 1 1175 1176
589 1 1177 1178
590 1 1179 1180
591 1 1181 1182
592 1 1183 1184
593 1 1185 1186
594 1 1187 1188
595 1 1189 1190
596 1 1191 1192
597 1 1193 1194
598 1 1195 1196
599 1 1197 1198
600 1 1199 1200
601 1 1201 1202
602 1 1203 1204
603 1 1205 1206
604 1 1207 1208
605 1 1209 1210
606 1 1211 1212
607 1 1213 1214
608 1 1215 1216
609 1 1217 1218
610 1 1219 1220
611 1 1221 1222
612 1 1223 1224
613 1 1225 1226
614 1 1227 1228
615 1 1229 1230
616 1 1231 1232
617 1 1233 1234
618 1 1235 1236
619 1 1237 1238
620 1 1239 1240
621 1 1241 1242
622 1 1243 1244
623 1 1245 1246
624 1 1247 1248
625 1 1249 1250
626 1 1251 1252
627 1 1253 1254
628 1 1255 1256
629 1 1257 1258
630 1 1259 1260
631 1 1261 1262
632 1 1263 1264
633 1 1265 1266
634 1 1267 1268
635 1 1269 1270
636 1 1271 1272
637 1 1273 1274
638 1 1275 1276
639 1 1277 1278
640 1 1279 1280
641 1 1281 1282
642 1 1283 1284
643 1 1285 1286
644 1 1287 1288
645 1 1289 1290
646 1 1291 1292
647 1 1293 1294
648 1 1295 1296
649 1 1297 1298
650 1 1299 1300
651 1 1301 1302
652 1 1303 1304
653 1 1305 1306
654 1 1307 1308
655 1 1309 1310
656 1 1311 1312
657 1 1313 1314
658 1 1315 1316
659 1 1317 1318
660 1 1319 1320
661 1 1321 1322
662 1 1323 1324
663 1 1325 1326
664 1 1327 1328
665 1 1329 1330
666 1 1331 1332
667 1 1333 1334
668 1 1335 1336
669 1 1337 1338
670 1 1339 1340
671 1 1341 1342
672 1 1343 1344
673 1 1345 1346
674 1 1347 1348
675 1 1349 1350
676 1 1351 1352
677 1 1353 1354
678 1 1355 1356
679 1 1357 1358
680 1 1359 1360
681 1 1361 1362
682 1 1363 1364
683 1 1365 1366
684 1 1367 1368
685 1 1369 1370
686 1 1371 1372
687 1 1373 1374
688 1 1375 1376
689 1 1377 1378
690 1 1379 1380
691 1 1381 1382
692 1 1383 1384
693 1 1385 1386
694 1 1387 1388
695 1 1389 1390
696 1 1391 1392
697 1 1393 1394
698 1 1395 1396
699 1 1397 1398
700 1 1399 1400
701 1 1401 1402
702 1 1403 1404
703 1 1405 1406
704 1 1407 1408
705 1 1409 1410
706 1 1411 1412
707 1 1413 1414
708 1 1415 1416
709 1 1417 1418
710 1 1419 1420
711 1 1421 1422
712 1 1423 1424
713 1 1425 1426
714 1 1427 1428
715 1 1429 1430
716 1 1431 1432
717 1 1433 1434
718 1 1435 1436
719 1 1437 1438
720 1 1439 1440
721 1 1441 1442
722 1 1443 1444
723 1 1445 1446
724 1 1447 1448
725 1 1449 1450
726 1 1451 1452
727 1 1453 1454
728 1 1455 1456
729 1 1457 1458
730 1 1459 1460
731 1 1461 1462
732 1 1463 1464
733 1 1465 1466
734 1 1467 1468
735 1 1469 1470
736 1 1471 1472
737 1 1473 1474
738 1 1475 1476
739 1 1477 1478
740 1 1479 1480
741 1 1481 1482
742 1 1483 1484
743 1 1485 1486
744 1 1487 1488
745 1 1489 1490
746 1 1491 1492
747 1 1493 1494
748 1 1495 1496
749 1 1497 1498
750 1 1499 1500
751 1 1501 1502
752 1 1503 1504
753 1 1505 1506
754 1 1507 1508
755 1 1509 1510
756 1 1511 1512
757 1 1513 1514
758 1 1515 1516
759 1 1517 1518
760 1 1519 1520
761 1 1521 1522
762 1 1523 1524
763 1 1525 1526
764 1 1527 1528
765 1 1529 1530
766 1 1531 1532
767 1 1533 1534
768 1 1535 1536
769 1 1537 1538
770 1 1539 1540
771 1 1541 1542
772 1 1543 1544
773 1 1545 1546
774 1 1547 1548
775 1 1549 1550
776 1 1551 1552
777 1 1553 1554
778 1 1555 1556
779 1 1557 1558
780 1 1559 1560
781 1 1561 1562
782 1 1563 1564
783 1 1565 1566
784 1 1567 1568
785 1 1569 1570
786 1 1571 1572
787 1 1573 1574
788 1 1575 1576
789 1 1577 1578
790 1 1579 1580
791 1 1581 1582
792 1 1583 1584
793 1 1585 1586
794 1 1587 1588
795 1 1589 1590
796 1 1591 1592
797 1 1593 1594
798 1 1595 1596
799 1 1597 1598
800 1 1599 1600
801 1 1601 1602
802 1 1603 1604
803 1 1605 1606
804 1 1607 1608
805 1 1609 1610
806 1 1611 1612
807 1 1613 1614
808 1 1615 1616
809 1 1617 1618
810 1 1619 1620
811 1 1621 1622
812 1 1623 1624
813 1 1625 1626
814 1 1627 1628
815 1 1629 1630
816 1 1631 1632
817 1 1633 1634
818 1 1635 1636
819 1 1637 1638
820 1 1639 1640
821 1 1641 1642
822 1 1643 1644
823 1 1645 1646
824 1 1647 1648
825 1 1649 1650
826 1 1651 1652
827 1 1653 1654
828 1 1655 1656
829 1 1657 1658
830 1 1659 1660
831 1 1661 1662
832 1 1663 1664
833 1 1665 1666
834 1 1667 1668
835 1 1669 1670
836 1 1671 1672
837 1 1673 1674
838 1 1675 1676
839 1 1677 1678
840 1 1679 1680
841 1 1681 1682
842 1 1683 1684
843 1 1685 1686
844 1 1687 1688
845 1 1689 1690
846 1 1691 1692
847 1 1693 1694
848 1 1695 1696
849 1 1697 1698
850 1 1699 1700
851 1 1701 1702
852 1 1703 1704
853 1 1705 1706
854 1 1707 1708
855 1 1709 1710
856 1 1711 1712
857 1 1713 1714
858 1 1715 1716
859 1 1717 1718
860 1 1719 1720
861 1 1721 1722
862 1 1723 1724
863 1 1725 1726
864 1 1727 1728
865 1 1729 1730
866 1 1731 1732
867 1 1733 1734
868 1 1735 1736
869 1 1737 1738
870 1 1739 1740
871 1 1741 1742
872 1 1743 1744
873 1 1745 1746
874 1 1747 1748
875 1 1749 1750
876 1 1751 1752
877 1 1753 1754
878 1 1755 1756
879 1 1757 1758
880 1 1759 1760
881 1 1761 1762
882 1 1763 1764
883 1 1765 1766
884 1 1767 1768
885 1 1769 1770
886 1 1771 1772
887 1 1773 1774
888 1 1775 1776
889 1 1777 1778
890 1 1779 1780
891 1 1781 1782
892 1 1783 1784
893 1 1785 1786
894 1 1787 1788
895 1 1789 1790
896 1 1791 1792
897 1 1793 1794
898 1 1795 1796
899 1 1797 1798
900 1 1799 1800
901 1 1801 1802
902 1 1803 1804
903 1 1805 1806
904 1 1807 1808
905 1 1809 1810
906 1 1811 1812
907 1 1813 1814
908 1 1815 1816
909 1 1817 1818
910 1 1819 1820
911 1 1821 1822
912 1 1823 1824
913 1 1825 1826
914 1 1827 1828
915 1 1829 1830
916 1 1831 1832
917 1 1833 1834
918 1 1835 1836
919 1 1837 1838
920 1 1839 1840
921 1 1841 1842
922 1 1843 1844
923 1 1845 1846
924 1 1847 1848
925 1 1849 1850
926 1 1851 1852
927 1 1853 1854
928 1 1855 1856
929 1 1857 1858
930 1 1859 1860
931 1 1861 1862
932 1 1863 1864
933 1 1865 1866
934 1 1867 1868
935 1 1869 1870
936 1 1871 1872
937 1 1873 1874
938 1 1875 1876
939 1 1877 1878
940 1 1879 1880
941 1 1881 1882
942 1 1883 1884
943 1 1885 1886
944 1 1887 1888
945 1 1889 1890
946 1 1891 1892
947 1 1893 1894
948 1 1895 1896
949 1 1897 1898
950 1 1899 1900
951 1 1901 1902
952 1 1903 1904
953 1 1905 1906
954 1 1907 1908
955 1 1909 1910
956 1 1911 1912
957 1 1913 1914
958 1 1915 1916
959 1 1917 1918
960 1 1919 1920
961 1 1921 1922
962 1 1923 1924
963 1 1925 1926
964 1 1927 1928
965 1 1929 1930
966 1 1931 1932
967 1 1933 1934
968 1 1935 1936
969 1 1937 1938
970 1 1939 1940
971 1 1941 1942
972 1 1943 1944
973 1 1945 1946
974 1 1947 1948
975 1 1949 1950
976 1 1951 1952
977 1 1953 1954
978 1 1955 1956
979 1 1957 1958
980 1 1959 1960
981 1 1961 1962
982 1 1963 1964
983 1 1965 1966
984 1 1967 1968
985 1 1969 1970
986 1 1971 1972
987 1 1973 1974
988 1 1975 1976
989 1 1977 1978
990 1 1979 1980
991 1 1981 1982
992 1 1983 1984
993 1 1985 1986
994 1 1987 1988
995 1 1989 1990
996 1 1991 1992
997 1 1993 1994
998 1 1995 1996
999 1 1997 1998
1000 1 1999 2000
1001 1 2001 2002
1002 1 2003 2004
1003 1 2005 2006
1004 1 2007 2008
1005 1 2009 2010
1006 1 2011 2012
1007 1 2013 2014
1008 1 2015 2016
1009 1 2017 2018
1010 1 2019 2020
1011 1 2021 2022
1012 1 2023 2024
1013 1 2025 2026
1014 1 2027 2028
1015 1 2029 2030
1016 1 2031 2032
1017 1 2033 2034
1018 1 2035 2036
1019 1 2037 2038
1020 1 2039 2040
1021 1 2041 2042
1022 1 2043 2044
1023 1 2045 2046
1024 1 2047 2048
1025 1 2049 2050
1026 1 2051 2052
1027 1 2053 2054
1028 1 2055 2056
1029 1 2057 2058
1030 1 2059 2060
1031 1 2061 2062
1032 1 2063 2064
1033 1 2065 2066
1034 1 2067 2068
1035 1 2069 2070
1036 1 2071 2072
1037 1 2073 2074
1038 1 2075 2076
1039 1 2077 2078
1040 1 2079 2080
1041 1 2081 2082
1042 1 2083 2084
1043 1 2085 2086
1044 1 2087 2088
1045 1 2089 2090
1046 1 2091 2092
1047 1 2093 2094
1048 1 2095 2096
1049 1 2097 2098
1050 1 2099 2100
1051 1 2101 2102
1052 1 2103 2104
1053 1 2105 2106
1054 1 2107 2108
1055 1 2109 2110
1056 1 2111 2112
1057 1 2113 2114
1058 1 2115 2116
1059 1 2117 2118
1060 1 2119 2120
1061 1 2121 2122
1062 1 2123 2124
1063 1 2125 2126
1064 1 2127 2128
1065 1 2129 2130
1066 1 2131 2132
1067 1 2133 2134
1068 1 2135 2136
1069 1 2137 2138
1070 1 2139 2140
1071 1 2141 2142
1072 1 2143 2144
1073 1 2145 2146
1074 1 2147 2148
1075 1 2149 2150
1076 1 2151 2152
1077 1 2153 2154
1078 1 2155 2156
1079 1 2157 2158
1080 1 2159 2160
1081 1 2161 2162
1082 1 2163 2164
1083 1 2165 2166
1084 1 2167 2168
1085 1 2169 2170
1086 1 2171 2172
1087 1 2173 2174
1088 1 2175 2176
1089 1 2177 2178
1090 1 2179 2180
1091 1 2181 2182
1092 1 2183 2184
1093 1 2185 2186
1094 1 2187 2188
1095 1 2189 2190
1096 1 2191 2192
1097 1 2193 2194
1098 1 2195 2196
1099 1 2197 2198
1100 1 2199 2200
1101 1 2201 2202
1102 1 2203 2204
1103 1 2205 2206
1104 1 2207 2208
1105 1 2209 2210
1106 1 2211 2212
1107 1 2213 2214
1108 1 2215 2216
1109 1 2217 2218
1110 1 2219 2220
1111 1 2221 2222
1112 1 2223 2224
1113 1 2225 2226
1114 1 2227 2228
1115 1 2229 2230
1116 1 2231 2232
1117 1 2233 2234
1118 1 2235 2236
1119 1 2237 2238
1120 1 2239 2240
1121 1 2241 2242
1122 1 2243 2244
1123 1 2245 2246
1124 1 2247 2248
1125 1 2249 2250
1126 1 2251 2252
1127 1 2253 2254
1128 1 2255 2256
1129 1 2257 2258
1130 1 2259 2260
1131 1 2261 2262
1132 1 2263 2264
1133 1 2265 2266
1134 1 2267 2268
1135 1 2269 2270
1136 1 2271 2272
1137 1 2273 2274
1138 1 2275 2276
1139 1 2277 2278
1140 1 2279 2280
1141 1 2281 2282
1142 1 2283 2284
1143 1 2285 2286
1144 1 2287 2288
1145 1 2289 2290
1146 1 2291 2292
1147 1 2293 2294
1148 1 2295 2296
1149 1 2297 2298
1150 1 2299 2300
1151 1 2301 2302
1152 1 2303 2304
1153 1 2305 2306
1154 1 2307 2308
1155 1 2309 2310
1156 1 2311 2312
1157 1 2313 2314
1158 1 2315 2316
1159 1 2317 2318
1160 1 2319 2320
1161 1 2321 2322
1162 1 2323 2324
1163 1 2325 2326
1164 1 2327 2328
1165 1 2329 2330
1166 1 2331 2332
1167 1 2333 2334
1168 1 2335 2336
1169 1 2337 2338
1170 1 2339 2340
1171 1 2341 2342
1172 1 2343 2344
1173 1 2345 2346
1174 1 2347 2348
1175 1 2349 2350
1176 1 2351 2352
1177 1 2353 2354
1178 1 2355 2356
1179 1 2357 2358
1180 1 2359 2360
1181 1 2361 2362
1182 1 2363 2364
1183 1 2365 2366
1184 1 2367 2368
1185 1 2369 2370
1186 1 2371 2372
1187 1 2373 2374
1188 1 2375 2376
1189 1 2377 2378
1190 1 2379 2380
1191 1 2381 2382
1192 1 2383 2384
1193 1 2385 2386
1194 1 2387 2388
1195 1 2389 2390
1196 1 2391 2392
1197 1 2393 2394
1198 1 2395 2396
1199 1 2397 2398
1200 1 2399 2400
1201 1 2401 2402
1202 1 2403 2404
1203 1 2405 2406
1204 1 2407 2408
1205 1 2409 2410
1206 1 2411 2412
1207 1 2413 2414
1208 1 2415 2416
1209 1 2417 2418
1210 1 2419 2420
1211 1 2421 2422
1212 1 2423 2424
1213 1 2425 2426
1214 1 2427 2428
1215 1 2429 2430
1216 1 2431 2432
1217 1 2433 2434
1218 1 2435 2436
1219 1 2437 2438
1220 1 2439 2440
1221 1 2441 2442
1222 1 2443 2444
1223 1 2445 2446
1224 1 2447 2448
1225 1 2449 2450
1226 1 2451 2452
1227 1 2453 2454
1228 1 2455 2456
1229 1 2457 2458
1230 1 2459 2460
1231 1 2461 2462
1232 1 2463 2464
1233 1 2465 2466
1234 1 2467 2468
1235 1 2469 2470
1236 1 2471 2472
1237 1 2473 2474
1238 1 2475 2476
1239 1 2477 2478
1240 1 2479 2480
1241 1 2481 2482
1242 1 2483 2484
1243 1 2485 2486
1244 1 2487 2488
1245 1 2489 2490
1246 1 2491 2492
1247 1 2493 2494
1248 1 2495 2496
1249 1 2497 2498
1250 1 2499 2500
1251 1 2501 2502
1252 1 2503 2504
1253 1 2505 2506
1254 1 2507 2508
1255 1 2509 2510
1256 1 2511 2512
1257 1 2513 2514
1258 1 2515 2516
1259 1 2517 2518
1260 1 2519 2520
1261 1 2521 2522
1262 1 2523 2524
1263 1 2525 2526
1264 1 2527 2528
1265 1 2529 2530
1266 1 2531 2532
1267 1 2533 2534
1268 1 2535 2536
1269 1 2537 2538
1270 1 2539 2540
1271 1 2541 2542
1272 1 2543 2544
1273 1 2545 2546
1274 1 2547 2548
1275 1 2549 2550
1276 1 2551 2552
1277 1 2553 2554
1278 1 2555 2556
1279 1 2557 2558
1280 1 2559 2560
1281 1 2561 2562
1282 1 2563 2564
1283 1 2565 2566
1284 1 2567 2568
1285 1 2569 2570
1286 1 2571 2572
1287 1 2573 2574
1288 1 2575 2576
1289 1 2577 2578
1290 1 2579 2580
1291 1 2581 2582
1292 1 2583 2584
1293 1 2585 2586
1294 1 2587 2588
1295 1 2589 2590
1296 1 2591 2592
1297 1 2593 2594
1298 1 2595 2596
1299 1 2597 2598
1300 1 2599 2600
1301 1 2601 2602
1302 1 2603 2604
1303 1 2605 2606
1304 1 2607 2608
1305 1 2609 2610
1306 1 2611 2612
1307 1 2613 2614
1308 1 2615 2616
1309 1 2617 2618
1310 1 2619 2620
1311 1 2621 2622
1312 1 2623 2624
1313 1 2625 2626
1314 1 2627 2628
1315 1 2629 2630
1316 1 2631 2632
1317 1 2633 2634
1318 1 2635 2636
1319 1 2637 2638
1320 1 2639 2640
1321 1 2641 2642
1322 1 2643 2644
1323 1 2645 2646
1324 1 2647 2648
1325 1 2649 2650
1326 1 2651 2652
1327 1 2653 2654
1328 1 2655 2656
1329 1 2657 2658
1330 1 2659 2660
1331 1 2661 2662
1332 1 2663 2664
1333 1 2665 2666
1334 1 2667 2668
1335 1 2669 2670
1336 1 2671 2672
1337 1 2673 2674
1338 1 2675 2676
1339 1 2677 2678
1340 1 2679 2680
1341 1 2681 2682
1342 1 2683 2684
1343 1 2685 2686
1344 1 2687 2688
1345 1 2689 2690
1346 1 2691 2692
1347 1 2693 2694
1348 1 2695 2696
1349 1 2697 2698
1350 1 2699 2700
1351 1 2701 2702
1352 1 2703 2704
1353 1 2705 2706
1354 1 2707 2708
1355 1 2709 2710
1356 1 2711 2712
1357 1 2713 2714
1358 1 2715 2716
1359 1 2717 2718
1360 1 2719 2720
1361 1 2721 2722
1362 1 2723 2724
1363 1 2725 2726
1364 1 2727 2728
1365 1 2729 2730
1366 1 2731 2732
1367 1 2733 2734
1368 1 2735 2736
1369 1 2737 2738
1370 1 2739 2740
1371 1 2741 2742
1372 1 2743 2744
1373 1 2745 2746
1374 1 2747 2748
1375 1 2749 2750
1376 1 2751 2752
1377 1 2753 2754
1378 1 2755 2756
1379 1 2757 2758
1380 1 2759 2760
1381 1 2761 2762
1382 1 2763 2764
1383 1 2765 2766
1384 1 2767 2768
1385 1 2769 2770
1386 1 2771 2772
1387 1 2773 2774
1388 1 2775 2776
1389 1 2777 2778
1390 1 2779 2780
1391 1 2781 2782
1392 1 2783 2784
1393 1 2785 2786
1394 1 2787 2788
1395 1 2789 2790
1396 1 2791 2792
1397 1 2793 2794
1398 1 2795 2796
1399 1 2797 2798
1400 1 2799 2800
1401 1 2801 2802
1402 1 2803 2804
1403 1 2805 2806
1404 1 2807 2808
1405 1 2809 2810
1406 1 2811 2812
1407 1 2813 2814
1408 1 2815 2816
1409 1 2817 2818
1410 1 2819 2820
1411 1 2821 2822
1412 1 2823 2824
1413 1 2825 2826
1414 1 2827 2828
1415 1 2829 2830
1416 1 2831 2832
1417 1 2833 2834
1418 1 2835 2836
1419 1 2837 2838
1420 1 2839 2840
1421 1 2841 2842
1422 1 2843 2844
1423 1 2845 2846
1424 1 2847 2848
1425 1 2849 2850
1426 1 2851 2852
1427 1 2853 2854
1428 1 2855 2856
1429 1 2857 2858
1430 1 2859 2860
1431 1 2861 2862
1432 1 2863 2864
1433 1 2865 2866
1434 1 2867 2868
1435 1 2869 2870
1436 1 2871 2872
1437 1 2873 2874
1438 1 2875 2876
1439 1 2877 2878
1440 1 2879 2880
1441 1 2881 2882
1442 1 2883 2884
1443 1 2885 2886
1444 1 2887 2888
1445 1 2889 2890
1446 1 2891 2892
1447 1 2893 2894
1448 1 2895 2896
1449 1 2897 2898
1450 1 2899 2900
1451 1 2901 2902
1452 1 2903 2904
1453 1 2905 2906
1454 1 2907 2908
1455 1 2909 2910
1456 1 2911 2912
1457 1 2913 2914
1458 1 2915 2916
1459 1 2917 2918
1460 1 2919 2920
1461 1 2921 2922
1462 1 2923 2924
1463 1 2925 2926
1464 1 2927 2928
1465 1 2929 2930
1466 1 2931 2932
1467 1 2933 2934
1468 1 2935 2936
1469 1 2937 2938
1470 1 2939 2940
1471 1 2941 2942
1472 1 2943 2944
1473 1 2945 2946
1474 1 2947 2948
1475 1 2949 2950
1476 1 2951 2952
1477 1 2953 2954
1478 1 2955 2956
1479 1 2957 2958
1480 1 2959 2960
1481 1 2961 2962
1482 1 2963 2964
1483 1 2965 2966
1484 1 2967 2968
1485 1 2969 2970
1486 1 2971 2972
1487 1 2973 2974
1488 1 2975 2976
1489 1 2977 2978
1490 1 2979 2980
1491 1 2981 2982
1492 1 2983 2984
1493 1 2985 2986
1494 1 2987 2988
1495 1 2989 2990
1496 1 2991 2992
1497 1 2993 2994
1498 1 2995 2996
1499 1 2997 2998
1500 1 2999 3000
1501 1 3001 3002
1502 1 3003 3004
1503 1 3005 3006
1504 1 3007 3008
1505 1 3009 3010
1506 1 3011 3012
1507 1 3013 3014
1508 1 3015 3016
1509 1 3017 3018
1510 1 3019 3020
1511 1 3021 3022
1512 1 3023 3024
1513 1 3025 3026
1514 1 3027 3028
1515 1 3029 3030
1516 1 3031 3032
1517 1 3033 3034
1518 1 3035 3036
1519 1 3037 3038
1520 1 3039 3040
1521 1 3041 3042
1522 1 3043 3044
1523 1 3045 3046
1524 1 3047 3048
1525 1 3049 3050
1526 1 3051 3052
1527 1 3053 3054
1528 1 3055 3056
1529 1 3057 3058
1530 1 3059 3060
1531 1 3061 3062
1532 1 3063 3064
1533 1 3065 3066
1534 1 3067 3068
1535 1 3069 3070
1536 1 3071 3072
1537 1 3073 3074
1538 1 3075 3076
1539 1 3077 3078
1540 1 3079 3080
1541 1 3081 3082
1542 1 3083 3084
1543 1 3085 3086
1544 1 3087 3088
1545 1 3089 3090
1546 1 3091 3092
1547 1 3093 3094
1548 1 3095 3096
1549 1 3097 3098
1550 1 3099 3100
1551 1 3101 3102
1552 1 3103 3104
1553 1 3105 3106
1554 1 3107 3108
1555 1 3109 3110
1556 1 3111 3112
1557 1 3113 3114
1558 1 3115 3116
1559 1 3117 3118
1560 1 3119 3120
1561 1 3121 3122
1562 1 3123 3124
1563 1 3125 3126
1564 1 3127 3128
1565 1 3129 3130
1566 1 3131 3132
1567 1 3133 3134
1568 1 3135 3136
1569 1 3137 3138
1570 1 3139 3140
1571 1 3141 3142
1572 1 3143 3144
1573 1 3145 3146
1574 1 3147 3148
1575 1 3149 3150
1576 1 3151 3152
1577 1 3153 3154
1578 1 3155 3156
1579 1 3157 3158
1580 1 3159 3160
1581 1 3161 3162
1582 1 3163 3164
1583 1 3165 3166
1584 1 3167 3168
1585 1 3169 3170
1586 1 3171 3172
1587 1 3173 3174
1588 1 3175 3176
1589 1 3177 3178
1590 1 3179 3180
1591 1 3181 3182
1592 1 3183 3184
1593 1 3185 3186
1594 1 3187 3188
1595 1 3189 3190
1596 1 3191 3192
1597 1 3193 3194
1598 1 3195 3196
1599 1 3197 3198
1600 1 3199 3200
1601 1 3201 3202
1602 1 3203 3204
1603 1 3205 3206
1604 1 3207 3208
1605 1 3209 3210
1606 1 3211 3212
1607 1 3213 3214
1608 1 3215 3216
1609 1 3217 3218
1610 1 3219 3220
1611 1 3221 3222
1612 1 3223 3224
1613 1 3225 3226
1614 1 3227 3228
1615 1 3229 3230
1616 1 3231 3232
1617 1 3233 3234
1618 1 3235 3236
1619 1 3237 3238
1620 1 3239 3240
1621 1 3241 3242
1622 1 3243 3244
1623 1 3245 3246
1624 1 3247 3248
1625 1 3249 3250
1626 1 3251 3252
1627 1 3253 3254
1628 1 3255 3256
1629 1 3257 3258
1630 1 3259 3260
1631 1 3261 3262
1632 1 3263 3264
1633 1 3265 3266
1634 1 3267 3268
1635 1 3269 3270
1636 1 3271 3272
1637 1 3273 3274
1638 1 3275 3276
1639 1 3277 3278
1640 1 3279 3280
1641 1 3281 3282
1642 1 3283 3284
1643 1 3285 3286
1644 1 3287 3288
1645 1 3289 3290
1646 1 3291 3292
1647 1 3293 3294
1648 1 3295 3296
1649 1 3297 3298
1650 1 3299 3300
1651 1 3301 3302
1652 1 3303 3304
1653 1 3305 3306
1654 1 3307 3308
1655 1 3309 3310
1656 1 3311 3312
1657 1 3313 3314
1658 1 3315 3316
1659 1 3317 3318
1660 1 3319 3320
1661 1 3321 3322
1662 1 3323 3324
1663 1 3325 3326
1664 1 3327 3328
1665 1 3329 3330
1666 1 3331 3332
1667 1 3333 3334
1668 1 3335 3336
1669 1 3337 3338
1670 1 3339 3340
1671 1 3341 3342
1672 1 3343 3344
1673 1 3345 3346
1674 1 3347 3348
1675 1 3349 3350
1676 1 3351 3352
1677 1 3353 3354
1678 1 3355 3356
1679 1 3357 3358
1680 1 3359 3360
1681 1 3361 3362
1682 1 3363 3364
1683 1 3365 3366
1684 1 3367 3368
1685 1 3369 3370
1686 1 3371 3372
1687 1 3373 3374
1688 1 3375 3376
1689 1 3377 3378
1690 1 3379 3380
1691 1 3381 3382
1692 1 3383 3384
1693 1 3385 3386
1694 1 3387 3388
1695 1 3389 3390
1696 1 3391 3392
1697 1 3393 3394
1698 1 3395 3396
1699 1 3397 3398
1700 1 3399 3400
1701 1 3401 3402
1702 1 3403 3404
1703 1 3405 3406
1704 1 3407 3408
1705 1 3409 3410
1706 1 3411 3412
1707 1 3413 3414
1708 1 3415 3416
1709 1 3417 3418
1710 1 3419 3420
1711 1 3421 3422
1712 1 3423 3424
1713 1 3425 3426
1714 1 3427 3428
1715 1 3429 3430
1716 1 3431 3432
1717 1 3433 3434
1718 1 3435 3436
1719 1 3437 3438
1720 1 3439 3440
1721 1 3441 3442
1722 1 3443 3444
1723 1 3445 3446
1724 1 3447 3448
1725 1 3449 3450
1726 1 3451 3452
1727 1 3453 3454
1728 1 3455 3456
1729 1 3457 3458
1730 1 3459 3460
1731 1 3461 3462
1732 1 3463 3464
1733 1 3465 3466
1734 1 3467 3468
1735 1 3469 3470
1736 1 3471 3472
1737 1 3473 3474
1738 1 3475 3476
1739 1 3477 3478
1740 1 3479 3480
1741 1 3481 3482
1742 1 3483 3484
1743 1 3485 3486
1744 1 3487 3488
1745 1 3489 3490
1746 1 3491 3492
1747 1 3493 3494
1748 1 3495 3496
1749 1 3497 3498
1750 1 3499 3500
1751 1 3501 3502
1752 1 3503 3504
1753 1 3505 3506
1754 1 3507 3508
1755 1 3509 3510
1756 1 3511 3512
1757 1 3513 3514
1758 1 3515 3516
1759 1 3517 3518
1760 1 3519 3520
1761 1 3521 3522
1762 1 3523 3524
1763 1 3525 3526
1764 1 3527 3528
1765 1 3529 3530
1766 1 3531 3532
1767 1 3533 3534
1768 1 3535 3536
1769 1 3537 3538
1770 1 3539 3540
1771 1 3541 3542
1772 1 3543 3544
1773 1 3545 3546
1774 1 3547 3548
1775 1 3549 3550
1776 1 3551 3552
1777 1 3553 3554
1778 1 3555 3556
1779 1 3557 3558
1780 1 3559 3560
1781 1 3561 3562
1782 1 3563 3564
1783 1 3565 3566
1784 1 3567 3568
1785 1 3569 3570
1786 1 3571 3572
1787 1 3573 3574
1788 1 3575 3576
1789 1 3577 3578
1790 1 3579 3580
1791 1 3581 3582
1792 1 3583 3584
1793 1 3585 3586
1794 1 3587 3588
1795 1 3589 3590
1796 1 3591 3592
1797 1 3593 3594
1798 1 3595 3596
1799 1 3597 3598
1800 1 3599 3600
1801 1 3601 3602
1802 1 3603 3604
1803 1 3605 3606
1804 1 3607 3608
1805 1 3609 3610
1806 1 3611 3612
1807 1 3613 3614
1808 1 3615 3616
1809 1 3617 3618
1810 1 3619 3620
1811 1 3621 3622
1812 1 3623 3624
1813 1 3625 3626
1814 1 3627 3628
1815 1 3629 3630
1816 1 3631 3632
1817 1 3633 3634
1818 1 3635 3636
1819 1 3637 3638
1820 1 3639 3640
1821 1 3641 3642
1822 1 3643 3644
1823 1 3645 3646
1824 1 3647 3648
1825 1 3649 3650
1826 1 3651 3652
1827 1 3653 3654
1828 1 3655 3656
1829 1 3657 3658
1830 1 3659 3660
1831 1 3661 3662
1832 1 3663 3664
1833 1 3665 3666
1834 1 3667 3668
1835 1 3669 3670
1836 1 3671 3672
1837 1 3673 3674
1838 1 3675 3676
1839 1 3677 3678
1840 1 3679 3680
1841 1 3681 3682
1842 1 3683 3684
1843 1 3685 3686
1844 1 3687 3688
1845 1 3689 3690
1846 1 3691 3692
1847 1 3693 3694
1848 1 3695 3696
1849 1 3697 3698
1850 1 3699 3700
1851 1 3701 3702
1852 1 3703 3704
1853 1 3705 3706
1854 1 3707 3708
1855 1 3709 3710
1856 1 3711 3712
1857 1 3713 3714
1858 1 3715 3716
1859 1 3717 3718
1860 1 3719 3720
1861 1 3721 3722
1862 1 3723 3724
1863 1 3725 3726
1864 1 3727 3728
1865 1 3729 3730
1866 1 3731 3732
1867 1 3733 3734
1868 1 3735 3736
1869 1 3737 3738
1870 1 3739 3740
1871 1 3741 3742
1872 1 3743 3744
1873 1 3745 3746
1874 1 3747 3748
1875 1 3749 3750
1876 1 3751 3752
1877 1 3753 3754
1878 1 3755 3756
1879 1 3757 3758
1880 1 3759 3760
1881 1 3761 3762
1882 1 3763 3764
1883 1 3765 3766
1884 1 3767 3768
1885 1 3769 3770
1886 1 3771 3772
1887 1 3773 3774
1888 1 3775 3776
1889 1 3777 3778
1890 1 3779 3780
1891 1 3781 3782
1892 1 3783 3784
1893 1 3785 3786
1894 1 3787 3788
1895 1 3789 3790
1896 1 3791 3792
1897 1 3793 3794
1898 1 3795 3796
1899 1 3797 3798
1900 1 3799 3800
1901 1 3801 3802
1902 1 3803 3804
1903 1 3805 3806
1904 1 3807 3808
1905 1 3809 3810
1906 1 3811 3812
1907 1 3813 3814
1908 1 3815 3816
1909 1 3817 3818
1910 1 3819 3820
1911 1 3821 3822
1912 1 3823 3824
1913 1 3825 3826
1914 1 3827 3828
1915 1 3829 3830
1916 1 3831 3832
1917 1 3833 3834
1918 1 3835 3836
1919 1 3837 3838
1920 1 3839 3840
1921 1 3841 3842
1922 1 3843 3844
1923 1 3845 3846
1924 1 3847 3848
1925 1 3849 3850
1926 1 3851 3852
1927 1 3853 3854
1928 1 3855 3856
1929 1 3857 3858
1930 1 3859 3860
1931 1 3861 3862
1932 1 3863 3864
1933 1 3865 3866
1934 1 3867 3868
1935 1 3869 3870
1936 1 3871 3872
1937 1 3873 3874
1938 1 3875 3876
1939 1 3877 3878
1940 1 3879 3880
1941 1 3881 3882
1942 1 3883 3884
1943 1 3885 3886
1944 1 3887 3888
1945 1 3889 3890
1946 1 3891 3892
1947 1 3893 3894
1948 1 3895 3896
1949 1 3897 3898
1950 1 3899 3900
1951 1 3901 3902
1952 1 3903 3904
1953 1 3905 3906
1954 1 3907 3908
1955 1 3909 3910
1956 1 3911 3912
1957 1 3913 3914
1958 1 3915 3916
1959 1 3917 3918
1960 1 3919 3920
1961 1 3921 3922
1962 1 3923 3924
1963 1 3925 3926
1964 1 3927 3928
1965 1 3929 3930
1966 1 3931 3932
1967 1 3933 3934
1968 1 3935 3936
1969 1 3937 3938
1970 1 3939 3940
1971 1 3941 3942
1972 1 3943 3944
1973 1 3945 3946
1974 1 3947 3948
1975 1 3949 3950
1976 1 3951 3952
1977 1 3953 3954
1978 1 3955 3956
1979 1 3957 3958
1980 1 3959 3960
1981 1 3961 3962
1982 1 3963 3964
1983 1 3965 3966
1984 1 3967 3968
1985 1 3969 3970
1986 1 3971 3972
1987 1 3973 3974
1988 1 3975 3976
1989 1 3977 3978
1990 1 3979 3980
1991 1 3981 3982
1992 1 3983 3984
1993 1 3985 3986
1994 1 3987 3988
1995 1 3989 3990
1996 1 3991 3992
1997 1 3993 3994
1998 1 3995 3996
1999 1 3997 3998
2000 1 3999 4000
2001 1 4001 4002
2002 1 4003 4004
2003 1 4005 4006
2004 1 4007 4008
2005 1 4009 4010
2006 1 4011 4012
2007 1 4013 4014
2008 1 4015 4016
2009 1 4017 4018
2010 1 4019 4020
2011 1 4021 4022
2012 1 4023 4024
2013 1 4025 4026
2014 1 4027 4028
2015 1 4029 4030
2016 1 4031 4032
2017 1 4033 4034
2018 1 4035 4036
2019 1 4037 4038
2020 1 4039 4040
2021 1 4041 4042
2022 1 4043 4044
2023 1 4045 4046
2024 1 4047 4048
2025 1 4049 4050
2026 1 4051 4052
2027 1 4053 4054
2028 1 4055 4056
2029 1 4057 4058
2030 1 4059 4060
2031 1 4061 4062
2032 1 4063 4064
2033 1 4065 4066
2034 1 4067 4068
2035 1 4069 4070
2036 1 4071 4072
2037 1 4073 4074
2038 1 4075 4076
2039 1 4077 4078
2040 1 4079 4080
2041 1 4081 4082
2042 1 4083 4084
2043 1 4085 4086
2044 1 4087 4088
2045 1 4089 4090
2046 1 4091 4092
2047 1 4093 4094
2048 1 4095 4096
2049 1 4097 4098
2050 1 4099 4100
2051 1 4101 4102
2052 1 4103 4104
2053 1 4105 4106
2054 1 4107 4108
2055 1 4109 4110
2056 1 4111 4112
2057 1 4113 4114
2058 1 4115 4116
2059 1 4117 4118
2060 1 4119 4120
2061 1 4121 4122
2062 1 4123 4124
2063 1 4125 4126
2064 1 4127 4128
2065 1 4129 4130
2066 1 4131 4132
2067 1 4133 4134
2068 1 4135 4136
2069 1 4137 4138
2070 1 4139 4140
2071 1 4141 4142
2072 1 4143 4144
2073 1 4145 4146
2074 1 4147 4148
2075 1 4149 4150
2076 1 4151 4152
2077 1 4153 4154
2078 1 4155 4156
2079 1 4157 4158
2080 1 4159 4160
2081 1 4161 4162
2082 1 4163 4164
2083 1 4165 4166
2084 1 4167 4168
2085 1 4169 4170
2086 1 4171 4172
2087 1 4173 4174
2088 1 4175 4176
2089 1 4177 4178
2090 1 4179 4180
2091 1 4181 4182
2092 1 4183 4184
2093 1 4185 4186
2094 1 4187 4188
2095 1 4189 4190
2096 1 4191 4192
2097 1 4193 4194
2098 1 4195 4196
2099 1 4197 4198
2100 1 4199 4200
2101 1 4201 4202
2102 1 4203 4204
2103 1 4205 4206
2104 1 4207 4208
2105 1 4209 4210
2106 1 4211 4212
2107 1 4213 4214
2108 1 4215 4216
2109 1 4217 4218
2110 1 4219 4220
2111 1 4221 4222
2112 1 4223 4224
2113 1 4225 4226
2114 1 4227 4228
2115 1 4229 4230
2116 1 4231 4232
2117 1 4233 4234
2118 1 4235 4236
2119 1 4237 4238
2120 1 4239 4240
2121 1 4241 4242
2122 1 4243 4244
2123 1 4245 4246
2124 1 4247 4248
2125 1 4249 4250
2126 1 4251 4252
2127 1 4253 4254
2128 1 4255 4256
2129 1 4257 4258
2130 1 4259 4260
2131 1 4261 4262
2132 1 4263 4264
2133 1 4265 4266
2134 1 4267 4268
2135 1 4269 4270
2136 1 4271 4272
2137 1 4273 4274
2138 1 4275 4276
2139 1 4277 4278
2140 1 4279 4280
2141 1 4281 4282
2142 1 4283 4284
2143 1 4285 4286
2144 1 4287 4288
2145 1 4289 4290
2146 1 4291 4292
2147 1 4293 4294
2148 1 4295 4296
2149 1 4297 4298
2150 1 4299 4300
2151 1 4301 4302
2152 1 4303 4304
2153 1 4305 4306
2154 1 4307 4308
2155 1 4309 4310
2156 1 4311 4312
2157 1 4313 4314
2158 1 4315 4316
2159 1 4317 4318
2160 1 4319 4320
2161 1 4321 4322
2162 1 4323 4324
2163 1 4325 4326
2164 1 4327 4328
2165 1 4329 4330
2166 1 4331 4332
2167 1 4333 4334
2168 1 4335 4336
2169 1 4337 4338
2170 1 4339 4340
2171 1 4341 4342
2172 1 4343 4344
2173 1 4345 4346
2174 1 4347 4348
2175 1 4349 4350
2176 1 4351 4352
2177 1 4353 4354
2178 1 4355 4356
2179 1 4357 4358
2180 1 4359 4360
2181 1 4361 4362
2182 1 4363 4364
2183 1 4365 4366
2184 1 4367 4368
2185 1 4369 4370
2186 1 4371 4372
2187 1 4373 4374
2188 1 4375 4376
2189 1 4377 4378
2190 1 4379 4380
2191 1 4381 4382
2192 1 4383 4384
2193 1 4385 4386
2194 1 4387 4388
2195 1 4389 4390
2196 1 4391 4392
2197 1 4393 4394
2198 1 4395 4396
2199 1 4397 4398
2200 1 4399 4400
2201 1 4401 4402
2202 1 4403 4404
2203 1 4405 4406
2204 1 4407 4408
2205 1 4409 4410
2206 1 4411 4412
2207 1 4413 4414
2208 1 4415 4416
2209 1 4417 4418
2210 1 4419 4420
2211 1 4421 4422
2212 1 4423 4424
2213 1 4425 4426
2214 1 4427 4428
2215 1 4429 4430
2216 1 4431 4432
2217 1 4433 4434
2218 1 4435 4436
2219 1 4437 4438
2220 1 4439 4440
2221 1 4441 4442
2222 1 4443 4444
2223 1 4445 4446
2224 1 4447 4448
2225 1 4449 4450
2226 1 4451 4452
2227 1 4453 4454
2228 1 4455 4456
2229 1 4457 4458
2230 1 4459 4460
2231 1 4461 4462
2232 1 4463 4464
2233 1 4465 4466
2234 1 4467 4468
2235 1 4469 4470
2236 1 4471 4472
2237 1 4473 4474
2238 1 4475 4476
2239 1 4477 4478
2240 1 4479 4480
2241 1 4481 4482
2242 1 4483 4484
2243 1 4485 4486
2244 1 4487 4488
2245 1 4489 4490
2246 1 4491 4492
2247 1 4493 4494
2248 1 4495 4496
2249 1 4497 4498
2250 1 4499 4500
2251 1 4501 4502
2252 1 4503 4504
2253 1 4505 4506
2254 1 4507 4508
2255 1 4509 4510
2256 1 4511 4512
2257 1 4513 4514
2258 1 4515 4516
2259 1 4517 4518
2260 1 4519 4520
2261 1 4521 4522
2262 1 4523 4524
2263 1 4525 4526
2264 1 4527 4528
2265 1 4529 4530
2266 1 4531 4532
2267 1 4533 4534
2268 1 4535 4536
2269 1 4537 4538
2270 1 4539 4540
2271 1 4541 4542
2272 1 4543 4544
2273 1 4545 4546
2274 1 4547 4548
2275 1 4549 4550
2276 1 4551 4552
2277 1 4553 4554
2278 1 4555 4556
2279 1 4557 4558
2280 1 4559 4560
2281 1 4561 4562
2282 1 4563 4564
2283 1 4565 4566
2284 1 4567 4568
2285 1 4569 4570
2286 1 4571 4572
2287 1 4573 4574
2288 1 4575 4576
2289 1 4577 4578
2290 1 4579 4580
2291 1 4581 4582
2292 1 4583 4584
2293 1 4585 4586
2294 1 4587 4588
2295 1 4589 4590
2296 1 4591 4592
2297 1 4593 4594
2298 1 4595 4596
2299 1 4597 4598
2300 1 4599 4600
2301 1 4601 4602
2302 1 4603 4604
2303 1 4605 4606
2304 1 4607 4608
2305 1 4609 4610
2306 1 4611 4612
2307 1 4613 4614
2308 1 4615 4616
2309 1 4617 4618
2310 1 4619 4620
2311 1 4621 4622
2312 1 4623 4624
2313 1 4625 4626
2314 1 4627 4628
2315 1 4629 4630
2316 1 4631 4632
2317 1 4633 4634
2318 1 4635 4636
2319 1 4637 4638
2320 1 4639 4640
2321 1 4641 4642
2322 1 4643 4644
2323 1 4645 4646
2324 1 4647 4648
2325 1 4649 4650
2326 1 4651 4652
2327 1 4653 4654
2328 1 4655 4656
2329 1 4657 4658
2330 1 4659 4660
2331 1 4661 4662
2332 1 4663 4664
2333 1 4665 4666
2334 1 4667 4668
2335 1 4669 4670
2336 1 4671 4672
2337 1 4673 4674
2338 1 4675 4676
2339 1 4677 4678
2340 1 4679 4680
2341 1 4681 4682
2342 1 4683 4684
2343 1 4685 4686
2344 1 4687 4688
2345 1 4689 4690
2346 1 4691 4692
2347 1 4693 4694
2348 1 4695 4696
2349 1 4697 4698
2350 1 4699 4700
2351 1 4701 4702
2352 1 4703 4704
2353 1 4705 4706
2354 1 4707 4708
2355 1 4709 4710
2356 1 4711 4712
2357 1 4713 4714
2358 1 4715 4716
2359 1 4717 4718
2360 1 4719 4720
2361 1 4721 4722
2362 1 4723 4724
2363 1 4725 4726
2364 1 4727 4728
2365 1 4729 4730
2366 1 4731 4732
2367 1 4733 4734
2368 1 4735 4736
2369 1 4737 4738
2370 1 4739 4740
2371 1 4741 4742
2372 1 4743 4744
2373 1 4745 4746
2374 1 4747 4748
2375 1 4749 4750
2376 1 4751 4752
2377 1 4753 4754
2378 1 4755 4756
2379 1 4757 4758
2380 1 4759 4760
2381 1 4761 4762
2382 1 4763 4764
2383 1 4765 4766
2384 1 4767 4768
2385 1 4769 4770
2386 1 4771 4772
2387 1 4773 4774
2388 1 4775 4776
2389 1 4777 4778
2390 1 4779 4780
2391 1 4781 4782
2392 1 4783 4784
2393 1 4785 4786
2394 1 4787 4788
2395 1 4789 4790
2396 1 4791 4792
2397 1 4793 4794
2398 1 4795 4796
2399 1 4797 4798
2400 1 4799 4800
2401 1 4801 4802
2402 1 4803 4804
2403 1 4805 4806
2404 1 4807 4808
2405 1 4809 4810
2406 1 4811 4812
2407 1 4813 4814
2408 1 4815 4816
2409 1 4817 4818
2410 1 4819 4820
2411 1 4821 4822
2412 1 4823 4824
2413 1 4825 4826
2414 1 4827 4828
2415 1 4829 4830
2416 1 4831 4832
2417 1 4833 4834
2418 1 4835 4836
2419 1 4837 4838
2420 1 4839 4840
2421 1 4841 4842
2422 1 4843 4844
2423 1 4845 4846
2424 1 4847 4848
2425 1 4849 4850
2426 1 4851 4852
2427 1 4853 4854
2428 1 4855 4856
2429 1 4857 4858
2430 1 4859 4860
2431 1 4861 4862
2432 1 4863 4864
2433 1 4865 4866
2434 1 4867 4868
2435 1 4869 4870
2436 1 4871 4872
2437 1 4873 4874
2438 1 4875 4876
2439 1 4877 4878
2440 1 4879 4880
2441 1 4881 4882
2442 1 4883 4884
2443 1 4885 4886
2444 1 4887 4888
2445 1 4889 4890
2446 1 4891 4892
2447 1 4893 4894
2448 1 4895 4896
2449 1 4897 4898
2450 1 4899 4900
2451 1 4901 4902
2452 1 4903 4904
2453 1 4905 4906
2454 1 4907 4908
2455 1 4909 4910
2456 1 4911 4912
2457 1 4913 4914
2458 1 4915 4916
2459 1 4917 4918
2460 1 4919 4920
2461 1 4921 4922
2462 1 4923 4924
2463 1 4925 4926
2464 1 4927 4928
2465 1 4929 4930
2466 1 4931 4932
2467 1 4933 4934
2468 1 4935 4936
2469 1 4937 4938
2470 1 4939 4940
2471 1 4941 4942
2472 1 4943 4944
2473 1 4945 4946
2474 1 4947 4948
2475 1 4949 4950
2476 1 4951 4952
2477 1 4953 4954
2478 1 4955 4956
2479 1 4957 4958
2480 1 4959 4960
2481 1 4961 4962
2482 1 4963 4964
2483 1 4965 4966
2484 1 4967 4968
2485 1 4969 4970
2486 1 4971 4972
2487 1 4973 4974
2488 1 4975 4976
2489 1 4977 4978
2490 1 4979 4980
2491 1 4981 4982
2492 1 4983 4984
2493 1 4985 4986
2494 1 4987 4988
2495 1 4989 4990
2496 1 4991 4992
2497 1 4993 4994
2498 1 4995 4996
2499 1 4997 4998
2500 1 4999 5000
2501 1 5001 5002
2502 1 5003 5004
2503 1 5005 5006
2504 1 5007 5008
2505 1 5009 5010
2506 1 5011 5012
2507 1 5013 5014
2508 1 5015 5016
2509 1 5017 5018
2510 1 5019 5020
2511 1 5021 5022
2512 1 5023 5024
2513 1 5025 5026
2514 1 5027 5028
2515 1 5029 5030
2516 1 5031 5032
2517 1 5033 5034
2518 1 5035 5036
2519 1 5037 5038
2520 1 5039 5040
2521 1 5041 5042
2522 1 5043 5044
2523 1 5045 5046
2524 1 5047 5048
2525 1 5049 5050
2526 1 5051 5052
2527 1 5053 5054
2528 1 5055 5056
2529 1 5057 5058
2530 1 5059 5060
2531 1 5061 5062
2532 1 5063 5064
2533 1 5065 5066
2534 1 5067 5068
2535 1 5069 5070
2536 1 5071 5072
2537 1 5073 5074
2538 1 5075 5076
2539 1 5077 5078
2540 1 5079 5080
2541 1 5081 5082
2542 1 5083 5084
2543 1 5085 5086
2544 1 5087 5088
2545 1 5089 5090
2546 1 5091 5092
2547 1 5093 5094
2548 1 5095 5096
2549 1 5097 5098
2550 1 5099 5100
2551 1 5101 5102
2552 1 5103 5104
2553 1 5105 5106
2554 1 5107 5108
2555 1 5109 5110
2556 1 5111 5112
2557 1 5113 5114
2558 1 5115 5116
2559 1 5117 5118
2560 1 5119 5120
2561 1 5121 5122
2562 1 5123 5124
2563 1 5125 5126
2564 1 5127 5128
2565 1 5129 5130
2566 1 5131 5132
2567 1 5133 5134
2568 1 5135 5136
2569 1 5137 5138
2570 1 5139 5140
2571 1 5141 5142
2572 1 5143 5144
2573 1 5145 5146
2574 1 5147 5148
2575 1 5149 5150
2576 1 5151 5152
2577 1 5153 5154
2578 1 5155 5156
2579 1 5157 5158
2580 1 5159 5160
2581 1 5161 5162
2582 1 5163 5164
2583 1 5165 5166
2584 1 5167 5168
2585 1 5169 5170
2586 1 5171 5172
2587 1 5173 5174
2588 1 5175 5176
2589 1 5177 5178
2590 1 5179 5180
2591 1 5181 5182
2592 1 5183 5184
2593 1 5185 5186
2594 1 5187 5188
2595 1 5189 5190
2596 1 5191 5192
2597 1 5193 5194
2598 1 5195 5196
2599 1 5197 5198
2600 1 5199 5200
2601 1 5201 5202
2602 1 5203 5204
2603 1 5205 5206
2604 1 5207 5208
2605 1 5209 5210
2606 1 5211 5212
2607 1 5213 5214
2608 1 5215 5216
2609 1 5217 5218
2610 1 5219 5220
2611 1 5221 5222
2612 1 5223 5224
2613 1 5225 5226
2614 1 5227 5228
2615 1 5229 5230
2616 1 5231 5232
2617 1 5233 5234
2618 1 5235 5236
2619 1 5237 5238
2620 1 5239 5240
2621 1 5241 5242
2622 1 5243 5244
2623 1 5245 5246
2624 1 5247 5248
2625 1 5249 5250
2626 1 5251 5252
2627 1 5253 5254
2628 1 5255 5256
2629 1 5257 5258
2630 1 5259 5260
2631 1 5261 5262
2632 1 5263 5264
2633 1 5265 5266
2634 1 5267 5268
2635 1 5269 5270
2636 1 5271 5272
2637 1 5273 5274
2638 1 5275 5276
2639 1 5277 5278
2640 1 5279 5280
2641 1 5281 5282
2642 1 5283 5284
2643 1 5285 5286
2644 1 5287 5288
2645 1 5289 5290
2646 1 5291 5292
2647 1 5293 5294
2648 1 5295 5296
2649 1 5297 5298
2650 1 5299 5300
2651 1 5301 5302
2652 1 5303 5304
2653 1 5305 5306
2654 1 5307 5308
2655 1 5309 5310
2656 1 5311 5312
2657 1 5313 5314
2658 1 5315 5316
2659 1 5317 5318
2660 1 5319 5320
2661 1 5321 5322
2662 1 5323 5324
2663 1 5325 5326
2664 1 5327 5328
2665 1 5329 5330
2666 1 5331 5332
2667 1 5333 5334
2668 1 5335 5336
2669 1 5337 5338
2670 1 5339 5340
2671 1 5341 5342
2672 1 5343 5344
2673 1 5345 5346
2674 1 5347 5348
2675 1 5349 5350
2676 1 5351 5352
2677 1 5353 5354
2678 1 5355 5356
2679 1 5357 5358
2680 1 5359 5360
2681 1 5361 5362
2682 1 5363 5364
2683 1 5365 5366
2684 1 5367 5368
2685 1 5369 5370
2686 1 5371 5372
2687 1 5373 5374
2688 1 5375 5376
2689 1 5377 5378
2690 1 5379 5380
2691 1 5381 5382
2692 1 5383 5384
2693 1 5385 5386
2694 1 5387 5388
2695 1 5389 5390
2696 1 5391 5392
2697 1 5393 5394
2698 1 5395 5396
2699 1 5397 5398
2700 1 5399 5400
2701 1 5401 5402
2702 1 5403 5404
2703 1 5405 5406
2704 1 5407 5408
2705 1 5409 5410
2706 1 5411 5412
2707 1 5413 5414
2708 1 5415 5416
2709 1 5417 5418
2710 1 5419 5420
2711 1 5421 5422
2712 1 5423 5424
2713 1 5425 5426
2714 1 5427 5428
2715 1 5429 5430
2716 1 5431 5432
2717 1 5433 5434
2718 1 5435 5436
2719 1 5437 5438
2720 1 5439 5440
2721 1 5441 5442
2722 1 5443 5444
2723 1 5445 5446
2724 1 5447 5448
2725 1 5449 5450
2726 1 5451 5452
2727 1 5453 5454
2728 1 5455 5456
2729 1 5457 5458
2730 1 5459 5460
2731 1 5461 5462
2732 1 5463 5464
2733 1 5465 5466
2734 1 5467 5468
2735 1 5469 5470
2736 1 5471 5472
2737 1 5473 5474
2738 1 5475 5476
2739 1 5477 5478
2740 1 5479 5480
2741 1 5481 5482
2742 1 5483 5484
2743 1 5485 5486
2744 1 5487 5488
2745 1 5489 5490
2746 1 5491 5492
2747 1 5493 5494
2748 1 5495 5496
2749 1 5497 5498
2750 1 5499 5500
2751 1 5501 5502
2752 1 5503 5504
2753 1 5505 5506
2754 1 5507 5508
2755 1 5509 5510
2756 1 5511 5512
2757 1 5513 5514
2758 1 5515 5516
2759 1 5517 5518
2760 1 5519 5520
2761 1 5521 5522
2762 1 5523 5524
2763 1 5525 5526
2764 1 5527 5528
2765 1 5529 5530
2766 1 5531 5532
2767 1 5533 5534
2768 1 5535 5536
2769 1 5537 5538
2770 1 5539 5540
2771 1 5541 5542
2772 1 5543 5544
2773 1 5545 5546
2774 1 5547 5548
2775 1 5549 5550
2776 1 5551 5552
2777 1 5553 5554
2778 1 5555 5556
2779 1 5557 5558
2780 1 5559 5560
2781 1 5561 5562
2782 1 5563 5564
2783 1 5565 5566
2784 1 5567 5568
2785 1 5569 5570
2786 1 5571 5572
2787 1 5573 5574
2788 1 5575 5576
2789 1 5577 5578
2790 1 5579 5580
2791 1 5581 5582
2792 1 5583 5584
2793 1 5585 5586
2794 1 5587 5588
2795 1 5589 5590
2796 1 5591 5592
2797 1 5593 5594
2798 1 5595 5596
2799 1 5597 5598
2800 1 5599 5600
2801 1 5601 5602
2802 1 5603 5604
2803 1 5605 5606
2804 1 5607 5608
2805 1 5609 5610
2806 1 5611 5612
2807 1 5613 5614
2808 1 5615 5616
2809 1 5617 5618
2810 1 5619 5620
2811 1 5621 5622
2812 1 5623 5624
2813 1 5625 5626
2814 1 5627 5628
2815 1 5629 5630
2816 1 5631 5632
2817 1 5633 5634
2818 1 5635 5636
2819 1 5637 5638
2820 1 5639 5640
2821 1 5641 5642
2822 1 5643 5644
2823 1 5645 5646
2824 1 5647 5648
2825 1 5649 5650
2826 1 5651 5652
2827 1 5653 5654
2828 1 5655 5656
2829 1 5657 5658
2830 1 5659 5660
2831 1 5661 5662
2832 1 5663 5664
2833 1 5665 5666
2834 1 5667 5668
2835 1 5669 5670
2836 1 5671 5672
2837 1 5673 5674
2838 1 5675 5676
2839 1 5677 5678
2840 1 5679 5680
2841 1 5681 5682
2842 1 5683 5684
2843 1 5685 5686
2844 1 5687 5688
2845 1 5689 5690
2846 1 5691 5692
2847 1 5693 5694
2848 1 5695 5696
2849 1 5697 5698
2850 1 5699 5700
2851 1 5701 5702
2852 1 5703 5704
2853 1 5705 5706
2854 1 5707 5708
2855 1 5709 5710
2856 1 5711 5712
2857 1 5713 5714
2858 1 5715 5716
2859 1 5717 5718
2860 1 5719 5720
2861 1 5721 5722
2862 1 5723 5724
2863 1 5725 5726
2864 1 5727 5728
2865 1 5729 5730
2866 1 5731 5732
2867 1 5733 5734
2868 1 5735 5736
2869 1 5737 5738
2870 1 5739 5740
2871 1 5741 5742
2872 1 5743 5744
2873 1 5745 5746
2874 1 5747 5748
2875 1 5749 5750
2876 1 5751 5752
2877 1 5753 5754
2878 1 5755 5756
2879 1 5757 5758
2880 1 5759 5760
2881 1 5761 5762
2882 1 5763 5764
2883 1 5765 5766
2884 1 5767 5768
2885 1 5769 5770
2886 1 5771 5772
2887 1 5773 5774
2888 1 5775 5776
2889 1 5777 5778
2890 1 5779 5780
2891 1 5781 5782
2892 1 5783 5784
2893 1 5785 5786
2894 1 5787 5788
2895 1 5789 5790
2896 1 5791 5792
2897 1 5793 5794
2898 1 5795 5796
2899 1 5797 5798
2900 1 5799 5800
2901 1 5801 5802
2902 1 5803 5804
2903 1 5805 5806
2904 1 5807 5808
2905 1 5809 5810
2906 1 5811 5812
2907 1 5813 5814
2908 1 5815 5816
2909 1 5817 5818
2910 1 5819 5820
2911 1 5821 5822
2912 1 5823 5824
2913 1 5825 5826
2914 1 5827 5828
2915 1 5829 5830
2916 1 5831 5832
2917 1 5833 5834
2918 1 5835 5836
2919 1 5837 5838
2920 1 5839 5840
2921 1 5841 5842
2922 1 5843 5844
2923 1 5845 5846
2924 1 5847 5848
2925 1 5849 5850
2926 1 5851 5852
2927 1 5853 5854
2928 1 5855 5856
2929 1 5857 5858
2930 1 5859 5860
2931 1 5861 5862
2932 1 5863 5864
2933 1 5865 5866
2934 1 5867 5868
2935 1 5869 5870
2936 1 5871 5872
2937 1 5873 5874
2938 1 5875 5876
2939 1 5877 5878
2940 1 5879 5880
2941 1 5881 5882
2942 1 5883 5884
2943 1 5885 5886
2944 1 5887 5888
2945 1 5889 5890
2946 1 5891 5892
2947 1 5893 5894
2948 1 5895 5896
2949 1 5897 5898
2950 1 5899 5900
2951 1 5901 5902
2952 1 5903 5904
2953 1 5905 5906
2954 1 5907 5908
2955 1 5909 5910
2956 1 5911 5912
2957 1 5913 5914
2958 1 5915 5916
2959 1 5917 5918
2960 1 5919 5920
2961 1 5921 5922
2962 1 5923 5924
2963 1 5925 5926
2964 1 5927 5928
2965 1 5929 5930
2966 1 5931 5932
2967 1 5933 5934
2968 1 5935 5936
2969 1 5937 5938
2970 1 5939 5940
2971 1 5941 5942
2972 1 5943 5944
2973 1 5945 5946
2974 1 5947 5948
2975 1 5949 5950
2976 1 5951 5952
2977 1 5953 5954
2978 1 5955 5956
2979 1 5957 5958
2980 1 5959 5960
2981 1 5961 5962
2982 1 5963 5964
2983 1 5965 5966
2984 1 5967 5968
2985 1 5969 5970
2986 1 5971 5972
2987 1 5973 5974
2988 1 5975 5976
2989 1 5977 5978
2990 1 5979 5980
2991 1 5981 5982
2992 1 5983 5984
2993 1 5985 5986
2994 1 5987 5988
2995 1 5989 5990
2996 1 5991 5992
2997 1 5993 5994
2998 1 5995 5996
2999 1 5997 5998
3000 1 5999 6000
3001 1 6001 6002
3002 1 6003 6004
3003 1 6005 6006
3004 1 6007 6008
3005 1 6009 6010
3006 1 6011 6012
3007 1 6013 6014
3008 1 6015 6016
3009 1 6017 6018
3010 1 6019 6020
3011 1 6021 6022
3012 1 6023 6024
3013 1 6025 6026
3014 1 6027 6028
3015 1 6029 6030
3016 1 6031 6032
3017 1 6033 6034
3018 1 6035 6036
3019 1 6037 6038
3020 1 6039 6040
3021 1 6041 6042
3022 1 6043 6044
3023 1 6045 6046
3024 1 6047 6048
3025 1 6049 6050
3026 1 6051 6052
3027 1 6053 6054
3028 1 6055 6056
3029 1 6057 6058
3030 1 6059 6060
3031 1 6061 6062
3032 1 6063 6064
3033 1 6065 6066
3034 1 6067 6068
3035 1 6069 6070
3036 1 6071 6072
3037 1 6073 6074
3038 1 6075 6076
3039 1 6077 6078
3040 1 6079 6080
3041 1 6081 6082
3042 1 6083 6084
3043 1 6085 6086
3044 1 6087 6088
3045 1 6089 6090
3046 1 6091 6092
3047 1 6093 6094
3048 1 6095 6096
3049 1 6097 6098
3050 1 6099 6100
3051 1 6101 6102
3052 1 6103 6104
3053 1 6105 6106
3054 1 6107 6108
3055 1 6109 6110
3056 1 6111 6112
3057 1 6113 6114
3058 1 6115 6116
3059 1 6117 6118
3060 1 6119 6120
3061 1 6121 6122
3062 1 6123 6124
3063 1 6125 6126
3064 1 6127 6128
3065 1 6129 6130
3066 1 6131 6132
3067 1 6133 6134
3068 1 6135 6136
3069 1 6137 6138
3070 1 6139 6140
3071 1 6141 6142
3072 1 6143 6144
3073 1 6145 6146
3074 1 6147 6148
3075 1 6149 6150
3076 1 6151 6152
3077 1 6153 6154
3078 1 6155 6156
3079 1 6157 6158
3080 1 6159 6160
3081 1 6161 6162
3082 1 6163 6164
3083 1 6165 6166
3084 1 6167 6168
3085 1 6169 6170
3086 1 6171 6172
3087 1 6173 6174
3088 1 6175 6176
3089 1 6177 6178
3090 1 6179 6180
3091 1 6181 6182
3092 1 6183 6184
3093 1 6185 6186
3094 1 6187 6188
3095 1 6189 6190
3096 1 6191 6192
3097 1 6193 6194
3098 1 6195 6196
3099 1 6197 6198
3100 1 6199 6200
3101 1 6201 6202
3102 1 6203 6204
3103 1 6205 6206
3104 1 6207 6208
3105 1 6209 6210
3106 1 6211 6212
3107 1 6213 6214
3108 1 6215 6216
3109 1 6217 6218
3110 1 6219 6220
3111 1 6221 6222
3112 1 6223 6224
3113 1 6225 6226
3114 1 6227 6228
3115 1 6229 6230
3116 1 6231 6232
3117 1 6233 6234
3118 1 6235 6236
3119 1 6237 6238
3120 1 6239 6240
3121 1 6241 6242
3122 1 6243 6244
3123 1 6245 6246
3124 1 6247 6248
3125 1 6249 6250
3126 1 6251 6252
3127 1 6253 6254
3128 1 6255 6256
3129 1 6257 6258
3130 1 6259 6260
3131 1 6261 6262
3132 1 6263 6264
3133 1 6265 6266
3134 1 6267 6268
3135 1 6269 6270
3136 1 6271 6272
3137 1 6273 6274
3138 1 6275 6276
3139 1 6277 6278
3140 1 6279 6280
3141 1 6281 6282
3142 1 6283 6284
3143 1 6285 6286
3144 1 6287 6288
3145 1 6289 6290
3146 1 6291 6292
3147 1 6293 6294
3148 1 6295 6296
3149 1 6297 6298
3150 1 6299 6300
3151 1 6301 6302
3152 1 6303 6304
3153 1 6305 6306
3154 1 6307 6308
3155 1 6309 6310
3156 1 6311 6312
3157 1 6313 6314
3158 1 6315 6316
3159 1 6317 6318
3160 1 6319 6320
3161 1 6321 6322
3162 1 6323 6324
3163 1 6325 6326
3164 1 6327 6328
3165 1 6329 6330
3166 1 6331 6332
3167 1 6333 6334
3168 1 6335 6336
3169 1 6337 6338
3170 1 6339 6340
3171 1 6341 6342
3172 1 6343 6344
3173 1 6345 6346
3174 1 6347 6348
3175 1 6349 6350
3176 1 6351 6352
3177 1 6353 6354
3178 1 6355 6356
3179 1 6357 6358
3180 1 6359 6360
3181 1 6361 6362
3182 1 6363 6364
3183 1 6365 6366
3184 1 6367 6368
3185 1 6369 6370
3186 1 6371 6372
3187 1 6373 6374
3188 1 6375 6376
3189 1 6377 6378
3190 1 6379 6380
3191 1 6381 6382
3192 1 6383 6384
3193 1 6385 6386
3194 1 6387 6388
3195 1 6389 6390
3196 1 6391 6392
3197 1 6393 6394
3198 1 6395 6396
3199 1 6397 6398
3200 1 6399 6400



==> anc/fig-09/3200/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes zero yes
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                20000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
velocity           all zero linear
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-09/400/system.data <==
LAMMPS Description

     800  atoms
     400  bonds
     0  angles
     0  dihedrals
     0  impropers

     1  atom types
     1  bond types

  0.0 60.0000 xlo xhi
  0.0 60.0000 ylo yhi
  0.0 60.0000 zlo zhi

Masses

    1 15.0345

Atoms

1 1 1 0.0 0.0 0.0
2 1 1 1.54 0.0 0.0
3 2 1 0.0 0.0 12.5
4 2 1 1.54 0.0 12.5
5 3 1 0.0 0.0 25.0
6 3 1 1.54 0.0 25.0
7 4 1 0.0 0.0 37.5
8 4 1 1.54 0.0 37.5
9 5 1 0.0 5.0 0.0
10 5 1 1.54 5.0 0.0
11 6 1 0.0 5.0 12.5
12 6 1 1.54 5.0 12.5
13 7 1 0.0 5.0 25.0
14 7 1 1.54 5.0 25.0
15 8 1 0.0 5.0 37.5
16 8 1 1.54 5.0 37.5
17 9 1 0.0 10.0 0.0
18 9 1 1.54 10.0 0.0
19 10 1 0.0 10.0 12.5
20 10 1 1.54 10.0 12.5
21 11 1 0.0 10.0 25.0
22 11 1 1.54 10.0 25.0
23 12 1 0.0 10.0 37.5
24 12 1 1.54 10.0 37.5
25 13 1 0.0 15.0 0.0
26 13 1 1.54 15.0 0.0
27 14 1 0.0 15.0 12.5
28 14 1 1.54 15.0 12.5
29 15 1 0.0 15.0 25.0
30 15 1 1.54 15.0 25.0
31 16 1 0.0 15.0 37.5
32 16 1 1.54 15.0 37.5
33 17 1 0.0 20.0 0.0
34 17 1 1.54 20.0 0.0
35 18 1 0.0 20.0 12.5
36 18 1 1.54 20.0 12.5
37 19 1 0.0 20.0 25.0
38 19 1 1.54 20.0 25.0
39 20 1 0.0 20.0 37.5
40 20 1 1.54 20.0 37.5
41 21 1 0.0 25.0 0.0
42 21 1 1.54 25.0 0.0
43 22 1 0.0 25.0 12.5
44 22 1 1.54 25.0 12.5
45 23 1 0.0 25.0 25.0
46 23 1 1.54 25.0 25.0
47 24 1 0.0 25.0 37.5
48 24 1 1.54 25.0 37.5
49 25 1 0.0 30.0 0.0
50 25 1 1.54 30.0 0.0
51 26 1 0.0 30.0 12.5
52 26 1 1.54 30.0 12.5
53 27 1 0.0 30.0 25.0
54 27 1 1.54 30.0 25.0
55 28 1 0.0 30.0 37.5
56 28 1 1.54 30.0 37.5
57 29 1 0.0 35.0 0.0
58 29 1 1.54 35.0 0.0
59 30 1 0.0 35.0 12.5
60 30 1 1.54 35.0 12.5
61 31 1 0.0 35.0 25.0
62 31 1 1.54 35.0 25.0
63 32 1 0.0 35.0 37.5
64 32 1 1.54 35.0 37.5
65 33 1 0.0 40.0 0.0
66 33 1 1.54 40.0 0.0
67 34 1 0.0 40.0 12.5
68 34 1 1.54 40.0 12.5
69 35 1 0.0 40.0 25.0
70 35 1 1.54 40.0 25.0
71 36 1 0.0 40.0 37.5
72 36 1 1.54 40.0 37.5
73 37 1 0.0 45.0 0.0
74 37 1 1.54 45.0 0.0
75 38 1 0.0 45.0 12.5
76 38 1 1.54 45.0 12.5
77 39 1 0.0 45.0 25.0
78 39 1 1.54 45.0 25.0
79 40 1 0.0 45.0 37.5
80 40 1 1.54 45.0 37.5
81 41 1 5.0 0.0 0.0
82 41 1 6.54 0.0 0.0
83 42 1 5.0 0.0 12.5
84 42 1 6.54 0.0 12.5
85 43 1 5.0 0.0 25.0
86 43 1 6.54 0.0 25.0
87 44 1 5.0 0.0 37.5
88 44 1 6.54 0.0 37.5
89 45 1 5.0 5.0 0.0
90 45 1 6.54 5.0 0.0
91 46 1 5.0 5.0 12.5
92 46 1 6.54 5.0 12.5
93 47 1 5.0 5.0 25.0
94 47 1 6.54 5.0 25.0
95 48 1 5.0 5.0 37.5
96 48 1 6.54 5.0 37.5
97 49 1 5.0 10.0 0.0
98 49 1 6.54 10.0 0.0
99 50 1 5.0 10.0 12.5
100 50 1 6.54 10.0 12.5
101 51 1 5.0 10.0 25.0
102 51 1 6.54 10.0 25.0
103 52 1 5.0 10.0 37.5
104 52 1 6.54 10.0 37.5
105 53 1 5.0 15.0 0.0
106 53 1 6.54 15.0 0.0
107 54 1 5.0 15.0 12.5
108 54 1 6.54 15.0 12.5
109 55 1 5.0 15.0 25.0
110 55 1 6.54 15.0 25.0
111 56 1 5.0 15.0 37.5
112 56 1 6.54 15.0 37.5
113 57 1 5.0 20.0 0.0
114 57 1 6.54 20.0 0.0
115 58 1 5.0 20.0 12.5
116 58 1 6.54 20.0 12.5
117 59 1 5.0 20.0 25.0
118 59 1 6.54 20.0 25.0
119 60 1 5.0 20.0 37.5
120 60 1 6.54 20.0 37.5
121 61 1 5.0 25.0 0.0
122 61 1 6.54 25.0 0.0
123 62 1 5.0 25.0 12.5
124 62 1 6.54 25.0 12.5
125 63 1 5.0 25.0 25.0
126 63 1 6.54 25.0 25.0
127 64 1 5.0 25.0 37.5
128 64 1 6.54 25.0 37.5
129 65 1 5.0 30.0 0.0
130 65 1 6.54 30.0 0.0
131 66 1 5.0 30.0 12.5
132 66 1 6.54 30.0 12.5
133 67 1 5.0 30.0 25.0
134 67 1 6.54 30.0 25.0
135 68 1 5.0 30.0 37.5
136 68 1 6.54 30.0 37.5
137 69 1 5.0 35.0 0.0
138 69 1 6.54 35.0 0.0
139 70 1 5.0 35.0 12.5
140 70 1 6.54 35.0 12.5
141 71 1 5.0 35.0 25.0
142 71 1 6.54 35.0 25.0
143 72 1 5.0 35.0 37.5
144 72 1 6.54 35.0 37.5
145 73 1 5.0 40.0 0.0
146 73 1 6.54 40.0 0.0
147 74 1 5.0 40.0 12.5
148 74 1 6.54 40.0 12.5
149 75 1 5.0 40.0 25.0
150 75 1 6.54 40.0 25.0
151 76 1 5.0 40.0 37.5
152 76 1 6.54 40.0 37.5
153 77 1 5.0 45.0 0.0
154 77 1 6.54 45.0 0.0
155 78 1 5.0 45.0 12.5
156 78 1 6.54 45.0 12.5
157 79 1 5.0 45.0 25.0
158 79 1 6.54 45.0 25.0
159 80 1 5.0 45.0 37.5
160 80 1 6.54 45.0 37.5
161 81 1 10.0 0.0 0.0
162 81 1 11.54 0.0 0.0
163 82 1 10.0 0.0 12.5
164 82 1 11.54 0.0 12.5
165 83 1 10.0 0.0 25.0
166 83 1 11.54 0.0 25.0
167 84 1 10.0 0.0 37.5
168 84 1 11.54 0.0 37.5
169 85 1 10.0 5.0 0.0
170 85 1 11.54 5.0 0.0
171 86 1 10.0 5.0 12.5
172 86 1 11.54 5.0 12.5
173 87 1 10.0 5.0 25.0
174 87 1 11.54 5.0 25.0
175 88 1 10.0 5.0 37.5
176 88 1 11.54 5.0 37.5
177 89 1 10.0 10.0 0.0
178 89 1 11.54 10.0 0.0
179 90 1 10.0 10.0 12.5
180 90 1 11.54 10.0 12.5
181 91 1 10.0 10.0 25.0
182 91 1 11.54 10.0 25.0
183 92 1 10.0 10.0 37.5
184 92 1 11.54 10.0 37.5
185 93 1 10.0 15.0 0.0
186 93 1 11.54 15.0 0.0
187 94 1 10.0 15.0 12.5
188 94 1 11.54 15.0 12.5
189 95 1 10.0 15.0 25.0
190 95 1 11.54 15.0 25.0
191 96 1 10.0 15.0 37.5
192 96 1 11.54 15.0 37.5
193 97 1 10.0 20.0 0.0
194 97 1 11.54 20.0 0.0
195 98 1 10.0 20.0 12.5
196 98 1 11.54 20.0 12.5
197 99 1 10.0 20.0 25.0
198 99 1 11.54 20.0 25.0
199 100 1 10.0 20.0 37.5
200 100 1 11.54 20.0 37.5
201 101 1 10.0 25.0 0.0
202 101 1 11.54 25.0 0.0
203 102 1 10.0 25.0 12.5
204 102 1 11.54 25.0 12.5
205 103 1 10.0 25.0 25.0
206 103 1 11.54 25.0 25.0
207 104 1 10.0 25.0 37.5
208 104 1 11.54 25.0 37.5
209 105 1 10.0 30.0 0.0
210 105 1 11.54 30.0 0.0
211 106 1 10.0 30.0 12.5
212 106 1 11.54 30.0 12.5
213 107 1 10.0 30.0 25.0
214 107 1 11.54 30.0 25.0
215 108 1 10.0 30.0 37.5
216 108 1 11.54 30.0 37.5
217 109 1 10.0 35.0 0.0
218 109 1 11.54 35.0 0.0
219 110 1 10.0 35.0 12.5
220 110 1 11.54 35.0 12.5
221 111 1 10.0 35.0 25.0
222 111 1 11.54 35.0 25.0
223 112 1 10.0 35.0 37.5
224 112 1 11.54 35.0 37.5
225 113 1 10.0 40.0 0.0
226 113 1 11.54 40.0 0.0
227 114 1 10.0 40.0 12.5
228 114 1 11.54 40.0 12.5
229 115 1 10.0 40.0 25.0
230 115 1 11.54 40.0 25.0
231 116 1 10.0 40.0 37.5
232 116 1 11.54 40.0 37.5
233 117 1 10.0 45.0 0.0
234 117 1 11.54 45.0 0.0
235 118 1 10.0 45.0 12.5
236 118 1 11.54 45.0 12.5
237 119 1 10.0 45.0 25.0
238 119 1 11.54 45.0 25.0
239 120 1 10.0 45.0 37.5
240 120 1 11.54 45.0 37.5
241 121 1 15.0 0.0 0.0
242 121 1 16.54 0.0 0.0
243 122 1 15.0 0.0 12.5
244 122 1 16.54 0.0 12.5
245 123 1 15.0 0.0 25.0
246 123 1 16.54 0.0 25.0
247 124 1 15.0 0.0 37.5
248 124 1 16.54 0.0 37.5
249 125 1 15.0 5.0 0.0
250 125 1 16.54 5.0 0.0
251 126 1 15.0 5.0 12.5
252 126 1 16.54 5.0 12.5
253 127 1 15.0 5.0 25.0
254 127 1 16.54 5.0 25.0
255 128 1 15.0 5.0 37.5
256 128 1 16.54 5.0 37.5
257 129 1 15.0 10.0 0.0
258 129 1 16.54 10.0 0.0
259 130 1 15.0 10.0 12.5
260 130 1 16.54 10.0 12.5
261 131 1 15.0 10.0 25.0
262 131 1 16.54 10.0 25.0
263 132 1 15.0 10.0 37.5
264 132 1 16.54 10.0 37.5
265 133 1 15.0 15.0 0.0
266 133 1 16.54 15.0 0.0
267 134 1 15.0 15.0 12.5
268 134 1 16.54 15.0 12.5
269 135 1 15.0 15.0 25.0
270 135 1 16.54 15.0 25.0
271 136 1 15.0 15.0 37.5
272 136 1 16.54 15.0 37.5
273 137 1 15.0 20.0 0.0
274 137 1 16.54 20.0 0.0
275 138 1 15.0 20.0 12.5
276 138 1 16.54 20.0 12.5
277 139 1 15.0 20.0 25.0
278 139 1 16.54 20.0 25.0
279 140 1 15.0 20.0 37.5
280 140 1 16.54 20.0 37.5
281 141 1 15.0 25.0 0.0
282 141 1 16.54 25.0 0.0
283 142 1 15.0 25.0 12.5
284 142 1 16.54 25.0 12.5
285 143 1 15.0 25.0 25.0
286 143 1 16.54 25.0 25.0
287 144 1 15.0 25.0 37.5
288 144 1 16.54 25.0 37.5
289 145 1 15.0 30.0 0.0
290 145 1 16.54 30.0 0.0
291 146 1 15.0 30.0 12.5
292 146 1 16.54 30.0 12.5
293 147 1 15.0 30.0 25.0
294 147 1 16.54 30.0 25.0
295 148 1 15.0 30.0 37.5
296 148 1 16.54 30.0 37.5
297 149 1 15.0 35.0 0.0
298 149 1 16.54 35.0 0.0
299 150 1 15.0 35.0 12.5
300 150 1 16.54 35.0 12.5
301 151 1 15.0 35.0 25.0
302 151 1 16.54 35.0 25.0
303 152 1 15.0 35.0 37.5
304 152 1 16.54 35.0 37.5
305 153 1 15.0 40.0 0.0
306 153 1 16.54 40.0 0.0
307 154 1 15.0 40.0 12.5
308 154 1 16.54 40.0 12.5
309 155 1 15.0 40.0 25.0
310 155 1 16.54 40.0 25.0
311 156 1 15.0 40.0 37.5
312 156 1 16.54 40.0 37.5
313 157 1 15.0 45.0 0.0
314 157 1 16.54 45.0 0.0
315 158 1 15.0 45.0 12.5
316 158 1 16.54 45.0 12.5
317 159 1 15.0 45.0 25.0
318 159 1 16.54 45.0 25.0
319 160 1 15.0 45.0 37.5
320 160 1 16.54 45.0 37.5
321 161 1 20.0 0.0 0.0
322 161 1 21.54 0.0 0.0
323 162 1 20.0 0.0 12.5
324 162 1 21.54 0.0 12.5
325 163 1 20.0 0.0 25.0
326 163 1 21.54 0.0 25.0
327 164 1 20.0 0.0 37.5
328 164 1 21.54 0.0 37.5
329 165 1 20.0 5.0 0.0
330 165 1 21.54 5.0 0.0
331 166 1 20.0 5.0 12.5
332 166 1 21.54 5.0 12.5
333 167 1 20.0 5.0 25.0
334 167 1 21.54 5.0 25.0
335 168 1 20.0 5.0 37.5
336 168 1 21.54 5.0 37.5
337 169 1 20.0 10.0 0.0
338 169 1 21.54 10.0 0.0
339 170 1 20.0 10.0 12.5
340 170 1 21.54 10.0 12.5
341 171 1 20.0 10.0 25.0
342 171 1 21.54 10.0 25.0
343 172 1 20.0 10.0 37.5
344 172 1 21.54 10.0 37.5
345 173 1 20.0 15.0 0.0
346 173 1 21.54 15.0 0.0
347 174 1 20.0 15.0 12.5
348 174 1 21.54 15.0 12.5
349 175 1 20.0 15.0 25.0
350 175 1 21.54 15.0 25.0
351 176 1 20.0 15.0 37.5
352 176 1 21.54 15.0 37.5
353 177 1 20.0 20.0 0.0
354 177 1 21.54 20.0 0.0
355 178 1 20.0 20.0 12.5
356 178 1 21.54 20.0 12.5
357 179 1 20.0 20.0 25.0
358 179 1 21.54 20.0 25.0
359 180 1 20.0 20.0 37.5
360 180 1 21.54 20.0 37.5
361 181 1 20.0 25.0 0.0
362 181 1 21.54 25.0 0.0
363 182 1 20.0 25.0 12.5
364 182 1 21.54 25.0 12.5
365 183 1 20.0 25.0 25.0
366 183 1 21.54 25.0 25.0
367 184 1 20.0 25.0 37.5
368 184 1 21.54 25.0 37.5
369 185 1 20.0 30.0 0.0
370 185 1 21.54 30.0 0.0
371 186 1 20.0 30.0 12.5
372 186 1 21.54 30.0 12.5
373 187 1 20.0 30.0 25.0
374 187 1 21.54 30.0 25.0
375 188 1 20.0 30.0 37.5
376 188 1 21.54 30.0 37.5
377 189 1 20.0 35.0 0.0
378 189 1 21.54 35.0 0.0
379 190 1 20.0 35.0 12.5
380 190 1 21.54 35.0 12.5
381 191 1 20.0 35.0 25.0
382 191 1 21.54 35.0 25.0
383 192 1 20.0 35.0 37.5
384 192 1 21.54 35.0 37.5
385 193 1 20.0 40.0 0.0
386 193 1 21.54 40.0 0.0
387 194 1 20.0 40.0 12.5
388 194 1 21.54 40.0 12.5
389 195 1 20.0 40.0 25.0
390 195 1 21.54 40.0 25.0
391 196 1 20.0 40.0 37.5
392 196 1 21.54 40.0 37.5
393 197 1 20.0 45.0 0.0
394 197 1 21.54 45.0 0.0
395 198 1 20.0 45.0 12.5
396 198 1 21.54 45.0 12.5
397 199 1 20.0 45.0 25.0
398 199 1 21.54 45.0 25.0
399 200 1 20.0 45.0 37.5
400 200 1 21.54 45.0 37.5
401 201 1 25.0 0.0 0.0
402 201 1 26.54 0.0 0.0
403 202 1 25.0 0.0 12.5
404 202 1 26.54 0.0 12.5
405 203 1 25.0 0.0 25.0
406 203 1 26.54 0.0 25.0
407 204 1 25.0 0.0 37.5
408 204 1 26.54 0.0 37.5
409 205 1 25.0 5.0 0.0
410 205 1 26.54 5.0 0.0
411 206 1 25.0 5.0 12.5
412 206 1 26.54 5.0 12.5
413 207 1 25.0 5.0 25.0
414 207 1 26.54 5.0 25.0
415 208 1 25.0 5.0 37.5
416 208 1 26.54 5.0 37.5
417 209 1 25.0 10.0 0.0
418 209 1 26.54 10.0 0.0
419 210 1 25.0 10.0 12.5
420 210 1 26.54 10.0 12.5
421 211 1 25.0 10.0 25.0
422 211 1 26.54 10.0 25.0
423 212 1 25.0 10.0 37.5
424 212 1 26.54 10.0 37.5
425 213 1 25.0 15.0 0.0
426 213 1 26.54 15.0 0.0
427 214 1 25.0 15.0 12.5
428 214 1 26.54 15.0 12.5
429 215 1 25.0 15.0 25.0
430 215 1 26.54 15.0 25.0
431 216 1 25.0 15.0 37.5
432 216 1 26.54 15.0 37.5
433 217 1 25.0 20.0 0.0
434 217 1 26.54 20.0 0.0
435 218 1 25.0 20.0 12.5
436 218 1 26.54 20.0 12.5
437 219 1 25.0 20.0 25.0
438 219 1 26.54 20.0 25.0
439 220 1 25.0 20.0 37.5
440 220 1 26.54 20.0 37.5
441 221 1 25.0 25.0 0.0
442 221 1 26.54 25.0 0.0
443 222 1 25.0 25.0 12.5
444 222 1 26.54 25.0 12.5
445 223 1 25.0 25.0 25.0
446 223 1 26.54 25.0 25.0
447 224 1 25.0 25.0 37.5
448 224 1 26.54 25.0 37.5
449 225 1 25.0 30.0 0.0
450 225 1 26.54 30.0 0.0
451 226 1 25.0 30.0 12.5
452 226 1 26.54 30.0 12.5
453 227 1 25.0 30.0 25.0
454 227 1 26.54 30.0 25.0
455 228 1 25.0 30.0 37.5
456 228 1 26.54 30.0 37.5
457 229 1 25.0 35.0 0.0
458 229 1 26.54 35.0 0.0
459 230 1 25.0 35.0 12.5
460 230 1 26.54 35.0 12.5
461 231 1 25.0 35.0 25.0
462 231 1 26.54 35.0 25.0
463 232 1 25.0 35.0 37.5
464 232 1 26.54 35.0 37.5
465 233 1 25.0 40.0 0.0
466 233 1 26.54 40.0 0.0
467 234 1 25.0 40.0 12.5
468 234 1 26.54 40.0 12.5
469 235 1 25.0 40.0 25.0
470 235 1 26.54 40.0 25.0
471 236 1 25.0 40.0 37.5
472 236 1 26.54 40.0 37.5
473 237 1 25.0 45.0 0.0
474 237 1 26.54 45.0 0.0
475 238 1 25.0 45.0 12.5
476 238 1 26.54 45.0 12.5
477 239 1 25.0 45.0 25.0
478 239 1 26.54 45.0 25.0
479 240 1 25.0 45.0 37.5
480 240 1 26.54 45.0 37.5
481 241 1 30.0 0.0 0.0
482 241 1 31.54 0.0 0.0
483 242 1 30.0 0.0 12.5
484 242 1 31.54 0.0 12.5
485 243 1 30.0 0.0 25.0
486 243 1 31.54 0.0 25.0
487 244 1 30.0 0.0 37.5
488 244 1 31.54 0.0 37.5
489 245 1 30.0 5.0 0.0
490 245 1 31.54 5.0 0.0
491 246 1 30.0 5.0 12.5
492 246 1 31.54 5.0 12.5
493 247 1 30.0 5.0 25.0
494 247 1 31.54 5.0 25.0
495 248 1 30.0 5.0 37.5
496 248 1 31.54 5.0 37.5
497 249 1 30.0 10.0 0.0
498 249 1 31.54 10.0 0.0
499 250 1 30.0 10.0 12.5
500 250 1 31.54 10.0 12.5
501 251 1 30.0 10.0 25.0
502 251 1 31.54 10.0 25.0
503 252 1 30.0 10.0 37.5
504 252 1 31.54 10.0 37.5
505 253 1 30.0 15.0 0.0
506 253 1 31.54 15.0 0.0
507 254 1 30.0 15.0 12.5
508 254 1 31.54 15.0 12.5
509 255 1 30.0 15.0 25.0
510 255 1 31.54 15.0 25.0
511 256 1 30.0 15.0 37.5
512 256 1 31.54 15.0 37.5
513 257 1 30.0 20.0 0.0
514 257 1 31.54 20.0 0.0
515 258 1 30.0 20.0 12.5
516 258 1 31.54 20.0 12.5
517 259 1 30.0 20.0 25.0
518 259 1 31.54 20.0 25.0
519 260 1 30.0 20.0 37.5
520 260 1 31.54 20.0 37.5
521 261 1 30.0 25.0 0.0
522 261 1 31.54 25.0 0.0
523 262 1 30.0 25.0 12.5
524 262 1 31.54 25.0 12.5
525 263 1 30.0 25.0 25.0
526 263 1 31.54 25.0 25.0
527 264 1 30.0 25.0 37.5
528 264 1 31.54 25.0 37.5
529 265 1 30.0 30.0 0.0
530 265 1 31.54 30.0 0.0
531 266 1 30.0 30.0 12.5
532 266 1 31.54 30.0 12.5
533 267 1 30.0 30.0 25.0
534 267 1 31.54 30.0 25.0
535 268 1 30.0 30.0 37.5
536 268 1 31.54 30.0 37.5
537 269 1 30.0 35.0 0.0
538 269 1 31.54 35.0 0.0
539 270 1 30.0 35.0 12.5
540 270 1 31.54 35.0 12.5
541 271 1 30.0 35.0 25.0
542 271 1 31.54 35.0 25.0
543 272 1 30.0 35.0 37.5
544 272 1 31.54 35.0 37.5
545 273 1 30.0 40.0 0.0
546 273 1 31.54 40.0 0.0
547 274 1 30.0 40.0 12.5
548 274 1 31.54 40.0 12.5
549 275 1 30.0 40.0 25.0
550 275 1 31.54 40.0 25.0
551 276 1 30.0 40.0 37.5
552 276 1 31.54 40.0 37.5
553 277 1 30.0 45.0 0.0
554 277 1 31.54 45.0 0.0
555 278 1 30.0 45.0 12.5
556 278 1 31.54 45.0 12.5
557 279 1 30.0 45.0 25.0
558 279 1 31.54 45.0 25.0
559 280 1 30.0 45.0 37.5
560 280 1 31.54 45.0 37.5
561 281 1 35.0 0.0 0.0
562 281 1 36.54 0.0 0.0
563 282 1 35.0 0.0 12.5
564 282 1 36.54 0.0 12.5
565 283 1 35.0 0.0 25.0
566 283 1 36.54 0.0 25.0
567 284 1 35.0 0.0 37.5
568 284 1 36.54 0.0 37.5
569 285 1 35.0 5.0 0.0
570 285 1 36.54 5.0 0.0
571 286 1 35.0 5.0 12.5
572 286 1 36.54 5.0 12.5
573 287 1 35.0 5.0 25.0
574 287 1 36.54 5.0 25.0
575 288 1 35.0 5.0 37.5
576 288 1 36.54 5.0 37.5
577 289 1 35.0 10.0 0.0
578 289 1 36.54 10.0 0.0
579 290 1 35.0 10.0 12.5
580 290 1 36.54 10.0 12.5
581 291 1 35.0 10.0 25.0
582 291 1 36.54 10.0 25.0
583 292 1 35.0 10.0 37.5
584 292 1 36.54 10.0 37.5
585 293 1 35.0 15.0 0.0
586 293 1 36.54 15.0 0.0
587 294 1 35.0 15.0 12.5
588 294 1 36.54 15.0 12.5
589 295 1 35.0 15.0 25.0
590 295 1 36.54 15.0 25.0
591 296 1 35.0 15.0 37.5
592 296 1 36.54 15.0 37.5
593 297 1 35.0 20.0 0.0
594 297 1 36.54 20.0 0.0
595 298 1 35.0 20.0 12.5
596 298 1 36.54 20.0 12.5
597 299 1 35.0 20.0 25.0
598 299 1 36.54 20.0 25.0
599 300 1 35.0 20.0 37.5
600 300 1 36.54 20.0 37.5
601 301 1 35.0 25.0 0.0
602 301 1 36.54 25.0 0.0
603 302 1 35.0 25.0 12.5
604 302 1 36.54 25.0 12.5
605 303 1 35.0 25.0 25.0
606 303 1 36.54 25.0 25.0
607 304 1 35.0 25.0 37.5
608 304 1 36.54 25.0 37.5
609 305 1 35.0 30.0 0.0
610 305 1 36.54 30.0 0.0
611 306 1 35.0 30.0 12.5
612 306 1 36.54 30.0 12.5
613 307 1 35.0 30.0 25.0
614 307 1 36.54 30.0 25.0
615 308 1 35.0 30.0 37.5
616 308 1 36.54 30.0 37.5
617 309 1 35.0 35.0 0.0
618 309 1 36.54 35.0 0.0
619 310 1 35.0 35.0 12.5
620 310 1 36.54 35.0 12.5
621 311 1 35.0 35.0 25.0
622 311 1 36.54 35.0 25.0
623 312 1 35.0 35.0 37.5
624 312 1 36.54 35.0 37.5
625 313 1 35.0 40.0 0.0
626 313 1 36.54 40.0 0.0
627 314 1 35.0 40.0 12.5
628 314 1 36.54 40.0 12.5
629 315 1 35.0 40.0 25.0
630 315 1 36.54 40.0 25.0
631 316 1 35.0 40.0 37.5
632 316 1 36.54 40.0 37.5
633 317 1 35.0 45.0 0.0
634 317 1 36.54 45.0 0.0
635 318 1 35.0 45.0 12.5
636 318 1 36.54 45.0 12.5
637 319 1 35.0 45.0 25.0
638 319 1 36.54 45.0 25.0
639 320 1 35.0 45.0 37.5
640 320 1 36.54 45.0 37.5
641 321 1 40.0 0.0 0.0
642 321 1 41.54 0.0 0.0
643 322 1 40.0 0.0 12.5
644 322 1 41.54 0.0 12.5
645 323 1 40.0 0.0 25.0
646 323 1 41.54 0.0 25.0
647 324 1 40.0 0.0 37.5
648 324 1 41.54 0.0 37.5
649 325 1 40.0 5.0 0.0
650 325 1 41.54 5.0 0.0
651 326 1 40.0 5.0 12.5
652 326 1 41.54 5.0 12.5
653 327 1 40.0 5.0 25.0
654 327 1 41.54 5.0 25.0
655 328 1 40.0 5.0 37.5
656 328 1 41.54 5.0 37.5
657 329 1 40.0 10.0 0.0
658 329 1 41.54 10.0 0.0
659 330 1 40.0 10.0 12.5
660 330 1 41.54 10.0 12.5
661 331 1 40.0 10.0 25.0
662 331 1 41.54 10.0 25.0
663 332 1 40.0 10.0 37.5
664 332 1 41.54 10.0 37.5
665 333 1 40.0 15.0 0.0
666 333 1 41.54 15.0 0.0
667 334 1 40.0 15.0 12.5
668 334 1 41.54 15.0 12.5
669 335 1 40.0 15.0 25.0
670 335 1 41.54 15.0 25.0
671 336 1 40.0 15.0 37.5
672 336 1 41.54 15.0 37.5
673 337 1 40.0 20.0 0.0
674 337 1 41.54 20.0 0.0
675 338 1 40.0 20.0 12.5
676 338 1 41.54 20.0 12.5
677 339 1 40.0 20.0 25.0
678 339 1 41.54 20.0 25.0
679 340 1 40.0 20.0 37.5
680 340 1 41.54 20.0 37.5
681 341 1 40.0 25.0 0.0
682 341 1 41.54 25.0 0.0
683 342 1 40.0 25.0 12.5
684 342 1 41.54 25.0 12.5
685 343 1 40.0 25.0 25.0
686 343 1 41.54 25.0 25.0
687 344 1 40.0 25.0 37.5
688 344 1 41.54 25.0 37.5
689 345 1 40.0 30.0 0.0
690 345 1 41.54 30.0 0.0
691 346 1 40.0 30.0 12.5
692 346 1 41.54 30.0 12.5
693 347 1 40.0 30.0 25.0
694 347 1 41.54 30.0 25.0
695 348 1 40.0 30.0 37.5
696 348 1 41.54 30.0 37.5
697 349 1 40.0 35.0 0.0
698 349 1 41.54 35.0 0.0
699 350 1 40.0 35.0 12.5
700 350 1 41.54 35.0 12.5
701 351 1 40.0 35.0 25.0
702 351 1 41.54 35.0 25.0
703 352 1 40.0 35.0 37.5
704 352 1 41.54 35.0 37.5
705 353 1 40.0 40.0 0.0
706 353 1 41.54 40.0 0.0
707 354 1 40.0 40.0 12.5
708 354 1 41.54 40.0 12.5
709 355 1 40.0 40.0 25.0
710 355 1 41.54 40.0 25.0
711 356 1 40.0 40.0 37.5
712 356 1 41.54 40.0 37.5
713 357 1 40.0 45.0 0.0
714 357 1 41.54 45.0 0.0
715 358 1 40.0 45.0 12.5
716 358 1 41.54 45.0 12.5
717 359 1 40.0 45.0 25.0
718 359 1 41.54 45.0 25.0
719 360 1 40.0 45.0 37.5
720 360 1 41.54 45.0 37.5
721 361 1 45.0 0.0 0.0
722 361 1 46.54 0.0 0.0
723 362 1 45.0 0.0 12.5
724 362 1 46.54 0.0 12.5
725 363 1 45.0 0.0 25.0
726 363 1 46.54 0.0 25.0
727 364 1 45.0 0.0 37.5
728 364 1 46.54 0.0 37.5
729 365 1 45.0 5.0 0.0
730 365 1 46.54 5.0 0.0
731 366 1 45.0 5.0 12.5
732 366 1 46.54 5.0 12.5
733 367 1 45.0 5.0 25.0
734 367 1 46.54 5.0 25.0
735 368 1 45.0 5.0 37.5
736 368 1 46.54 5.0 37.5
737 369 1 45.0 10.0 0.0
738 369 1 46.54 10.0 0.0
739 370 1 45.0 10.0 12.5
740 370 1 46.54 10.0 12.5
741 371 1 45.0 10.0 25.0
742 371 1 46.54 10.0 25.0
743 372 1 45.0 10.0 37.5
744 372 1 46.54 10.0 37.5
745 373 1 45.0 15.0 0.0
746 373 1 46.54 15.0 0.0
747 374 1 45.0 15.0 12.5
748 374 1 46.54 15.0 12.5
749 375 1 45.0 15.0 25.0
750 375 1 46.54 15.0 25.0
751 376 1 45.0 15.0 37.5
752 376 1 46.54 15.0 37.5
753 377 1 45.0 20.0 0.0
754 377 1 46.54 20.0 0.0
755 378 1 45.0 20.0 12.5
756 378 1 46.54 20.0 12.5
757 379 1 45.0 20.0 25.0
758 379 1 46.54 20.0 25.0
759 380 1 45.0 20.0 37.5
760 380 1 46.54 20.0 37.5
761 381 1 45.0 25.0 0.0
762 381 1 46.54 25.0 0.0
763 382 1 45.0 25.0 12.5
764 382 1 46.54 25.0 12.5
765 383 1 45.0 25.0 25.0
766 383 1 46.54 25.0 25.0
767 384 1 45.0 25.0 37.5
768 384 1 46.54 25.0 37.5
769 385 1 45.0 30.0 0.0
770 385 1 46.54 30.0 0.0
771 386 1 45.0 30.0 12.5
772 386 1 46.54 30.0 12.5
773 387 1 45.0 30.0 25.0
774 387 1 46.54 30.0 25.0
775 388 1 45.0 30.0 37.5
776 388 1 46.54 30.0 37.5
777 389 1 45.0 35.0 0.0
778 389 1 46.54 35.0 0.0
779 390 1 45.0 35.0 12.5
780 390 1 46.54 35.0 12.5
781 391 1 45.0 35.0 25.0
782 391 1 46.54 35.0 25.0
783 392 1 45.0 35.0 37.5
784 392 1 46.54 35.0 37.5
785 393 1 45.0 40.0 0.0
786 393 1 46.54 40.0 0.0
787 394 1 45.0 40.0 12.5
788 394 1 46.54 40.0 12.5
789 395 1 45.0 40.0 25.0
790 395 1 46.54 40.0 25.0
791 396 1 45.0 40.0 37.5
792 396 1 46.54 40.0 37.5
793 397 1 45.0 45.0 0.0
794 397 1 46.54 45.0 0.0
795 398 1 45.0 45.0 12.5
796 398 1 46.54 45.0 12.5
797 399 1 45.0 45.0 25.0
798 399 1 46.54 45.0 25.0
799 400 1 45.0 45.0 37.5
800 400 1 46.54 45.0 37.5

Bonds

1 1 1 2
2 1 3 4
3 1 5 6
4 1 7 8
5 1 9 10
6 1 11 12
7 1 13 14
8 1 15 16
9 1 17 18
10 1 19 20
11 1 21 22
12 1 23 24
13 1 25 26
14 1 27 28
15 1 29 30
16 1 31 32
17 1 33 34
18 1 35 36
19 1 37 38
20 1 39 40
21 1 41 42
22 1 43 44
23 1 45 46
24 1 47 48
25 1 49 50
26 1 51 52
27 1 53 54
28 1 55 56
29 1 57 58
30 1 59 60
31 1 61 62
32 1 63 64
33 1 65 66
34 1 67 68
35 1 69 70
36 1 71 72
37 1 73 74
38 1 75 76
39 1 77 78
40 1 79 80
41 1 81 82
42 1 83 84
43 1 85 86
44 1 87 88
45 1 89 90
46 1 91 92
47 1 93 94
48 1 95 96
49 1 97 98
50 1 99 100
51 1 101 102
52 1 103 104
53 1 105 106
54 1 107 108
55 1 109 110
56 1 111 112
57 1 113 114
58 1 115 116
59 1 117 118
60 1 119 120
61 1 121 122
62 1 123 124
63 1 125 126
64 1 127 128
65 1 129 130
66 1 131 132
67 1 133 134
68 1 135 136
69 1 137 138
70 1 139 140
71 1 141 142
72 1 143 144
73 1 145 146
74 1 147 148
75 1 149 150
76 1 151 152
77 1 153 154
78 1 155 156
79 1 157 158
80 1 159 160
81 1 161 162
82 1 163 164
83 1 165 166
84 1 167 168
85 1 169 170
86 1 171 172
87 1 173 174
88 1 175 176
89 1 177 178
90 1 179 180
91 1 181 182
92 1 183 184
93 1 185 186
94 1 187 188
95 1 189 190
96 1 191 192
97 1 193 194
98 1 195 196
99 1 197 198
100 1 199 200
101 1 201 202
102 1 203 204
103 1 205 206
104 1 207 208
105 1 209 210
106 1 211 212
107 1 213 214
108 1 215 216
109 1 217 218
110 1 219 220
111 1 221 222
112 1 223 224
113 1 225 226
114 1 227 228
115 1 229 230
116 1 231 232
117 1 233 234
118 1 235 236
119 1 237 238
120 1 239 240
121 1 241 242
122 1 243 244
123 1 245 246
124 1 247 248
125 1 249 250
126 1 251 252
127 1 253 254
128 1 255 256
129 1 257 258
130 1 259 260
131 1 261 262
132 1 263 264
133 1 265 266
134 1 267 268
135 1 269 270
136 1 271 272
137 1 273 274
138 1 275 276
139 1 277 278
140 1 279 280
141 1 281 282
142 1 283 284
143 1 285 286
144 1 287 288
145 1 289 290
146 1 291 292
147 1 293 294
148 1 295 296
149 1 297 298
150 1 299 300
151 1 301 302
152 1 303 304
153 1 305 306
154 1 307 308
155 1 309 310
156 1 311 312
157 1 313 314
158 1 315 316
159 1 317 318
160 1 319 320
161 1 321 322
162 1 323 324
163 1 325 326
164 1 327 328
165 1 329 330
166 1 331 332
167 1 333 334
168 1 335 336
169 1 337 338
170 1 339 340
171 1 341 342
172 1 343 344
173 1 345 346
174 1 347 348
175 1 349 350
176 1 351 352
177 1 353 354
178 1 355 356
179 1 357 358
180 1 359 360
181 1 361 362
182 1 363 364
183 1 365 366
184 1 367 368
185 1 369 370
186 1 371 372
187 1 373 374
188 1 375 376
189 1 377 378
190 1 379 380
191 1 381 382
192 1 383 384
193 1 385 386
194 1 387 388
195 1 389 390
196 1 391 392
197 1 393 394
198 1 395 396
199 1 397 398
200 1 399 400
201 1 401 402
202 1 403 404
203 1 405 406
204 1 407 408
205 1 409 410
206 1 411 412
207 1 413 414
208 1 415 416
209 1 417 418
210 1 419 420
211 1 421 422
212 1 423 424
213 1 425 426
214 1 427 428
215 1 429 430
216 1 431 432
217 1 433 434
218 1 435 436
219 1 437 438
220 1 439 440
221 1 441 442
222 1 443 444
223 1 445 446
224 1 447 448
225 1 449 450
226 1 451 452
227 1 453 454
228 1 455 456
229 1 457 458
230 1 459 460
231 1 461 462
232 1 463 464
233 1 465 466
234 1 467 468
235 1 469 470
236 1 471 472
237 1 473 474
238 1 475 476
239 1 477 478
240 1 479 480
241 1 481 482
242 1 483 484
243 1 485 486
244 1 487 488
245 1 489 490
246 1 491 492
247 1 493 494
248 1 495 496
249 1 497 498
250 1 499 500
251 1 501 502
252 1 503 504
253 1 505 506
254 1 507 508
255 1 509 510
256 1 511 512
257 1 513 514
258 1 515 516
259 1 517 518
260 1 519 520
261 1 521 522
262 1 523 524
263 1 525 526
264 1 527 528
265 1 529 530
266 1 531 532
267 1 533 534
268 1 535 536
269 1 537 538
270 1 539 540
271 1 541 542
272 1 543 544
273 1 545 546
274 1 547 548
275 1 549 550
276 1 551 552
277 1 553 554
278 1 555 556
279 1 557 558
280 1 559 560
281 1 561 562
282 1 563 564
283 1 565 566
284 1 567 568
285 1 569 570
286 1 571 572
287 1 573 574
288 1 575 576
289 1 577 578
290 1 579 580
291 1 581 582
292 1 583 584
293 1 585 586
294 1 587 588
295 1 589 590
296 1 591 592
297 1 593 594
298 1 595 596
299 1 597 598
300 1 599 600
301 1 601 602
302 1 603 604
303 1 605 606
304 1 607 608
305 1 609 610
306 1 611 612
307 1 613 614
308 1 615 616
309 1 617 618
310 1 619 620
311 1 621 622
312 1 623 624
313 1 625 626
314 1 627 628
315 1 629 630
316 1 631 632
317 1 633 634
318 1 635 636
319 1 637 638
320 1 639 640
321 1 641 642
322 1 643 644
323 1 645 646
324 1 647 648
325 1 649 650
326 1 651 652
327 1 653 654
328 1 655 656
329 1 657 658
330 1 659 660
331 1 661 662
332 1 663 664
333 1 665 666
334 1 667 668
335 1 669 670
336 1 671 672
337 1 673 674
338 1 675 676
339 1 677 678
340 1 679 680
341 1 681 682
342 1 683 684
343 1 685 686
344 1 687 688
345 1 689 690
346 1 691 692
347 1 693 694
348 1 695 696
349 1 697 698
350 1 699 700
351 1 701 702
352 1 703 704
353 1 705 706
354 1 707 708
355 1 709 710
356 1 711 712
357 1 713 714
358 1 715 716
359 1 717 718
360 1 719 720
361 1 721 722
362 1 723 724
363 1 725 726
364 1 727 728
365 1 729 730
366 1 731 732
367 1 733 734
368 1 735 736
369 1 737 738
370 1 739 740
371 1 741 742
372 1 743 744
373 1 745 746
374 1 747 748
375 1 749 750
376 1 751 752
377 1 753 754
378 1 755 756
379 1 757 758
380 1 759 760
381 1 761 762
382 1 763 764
383 1 765 766
384 1 767 768
385 1 769 770
386 1 771 772
387 1 773 774
388 1 775 776
389 1 777 778
390 1 779 780
391 1 781 782
392 1 783 784
393 1 785 786
394 1 787 788
395 1 789 790
396 1 791 792
397 1 793 794
398 1 795 796
399 1 797 798
400 1 799 800



==> anc/fig-09/400/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 350 4928459 mom yes rot yes

#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 350 350 100.0 54324 tally yes zero yes
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
velocity           all zero linear
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 350.0 350.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 350.0 350.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8



==> anc/fig-09/README <==
50: results were taken from fig-03


==> anc/fig-10-and-12/12/0.5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 0.5
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/10/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 10.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/100/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/1000/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 1000.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/120/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 120.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/150/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 150.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/180/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 180.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/2/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 2.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/200/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 200.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/5/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 5.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/12/8/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 8.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6



==> anc/fig-10-and-12/README <==
Supercritical: results were taken from fig-03
12: system.data was taken from Sat-Liq
12: system.restart.dump taken from Sat-Liq


==> anc/fig-10-and-12/Sat-Liq/system.data <==
LAMMPS Description

     470  atoms
     235  bonds
     0  angles
     0  dihedrals
     0  impropers

     1  atom types
     1  bond types

  0.0 30.0000 xlo xhi
  0.0 30.0000 ylo yhi
  0.0 30.0000 zlo zhi

Masses

    1 15.0345

Atoms

1 1 1 0.0 0.0 0.0
2 1 1 1.54 0.0 0.0
3 2 1 0.0 5.0 0.0
4 2 1 1.54 5.0 0.0
5 3 1 0.0 10.0 0.0
6 3 1 1.54 10.0 0.0
7 4 1 0.0 15.0 0.0
8 4 1 1.54 15.0 0.0
9 5 1 0.0 20.0 0.0
10 5 1 1.54 20.0 0.0
11 6 1 0.5 0.0 0.0
12 6 1 2.04 0.0 0.0
13 7 1 0.5 5.0 0.0
14 7 1 2.04 5.0 0.0
15 8 1 0.5 10.0 0.0
16 8 1 2.04 10.0 0.0
17 9 1 0.5 15.0 0.0
18 9 1 2.04 15.0 0.0
19 10 1 0.5 20.0 0.0
20 10 1 2.04 20.0 0.0
21 11 1 1.0 0.0 0.0
22 11 1 2.54 0.0 0.0
23 12 1 1.0 5.0 0.0
24 12 1 2.54 5.0 0.0
25 13 1 1.0 10.0 0.0
26 13 1 2.54 10.0 0.0
27 14 1 1.0 15.0 0.0
28 14 1 2.54 15.0 0.0
29 15 1 1.0 20.0 0.0
30 15 1 2.54 20.0 0.0
31 16 1 1.5 0.0 0.0
32 16 1 3.04 0.0 0.0
33 17 1 1.5 5.0 0.0
34 17 1 3.04 5.0 0.0
35 18 1 1.5 10.0 0.0
36 18 1 3.04 10.0 0.0
37 19 1 1.5 15.0 0.0
38 19 1 3.04 15.0 0.0
39 20 1 1.5 20.0 0.0
40 20 1 3.04 20.0 0.0
41 21 1 2.0 0.0 0.0
42 21 1 3.54 0.0 0.0
43 22 1 2.0 5.0 0.0
44 22 1 3.54 5.0 0.0
45 23 1 2.0 10.0 0.0
46 23 1 3.54 10.0 0.0
47 24 1 2.0 15.0 0.0
48 24 1 3.54 15.0 0.0
49 25 1 2.0 20.0 0.0
50 25 1 3.54 20.0 0.0
51 26 1 2.5 0.0 0.0
52 26 1 4.04 0.0 0.0
53 27 1 2.5 5.0 0.0
54 27 1 4.04 5.0 0.0
55 28 1 2.5 10.0 0.0
56 28 1 4.04 10.0 0.0
57 29 1 2.5 15.0 0.0
58 29 1 4.04 15.0 0.0
59 30 1 2.5 20.0 0.0
60 30 1 4.04 20.0 0.0
61 31 1 3.0 0.0 0.0
62 31 1 4.54 0.0 0.0
63 32 1 3.0 5.0 0.0
64 32 1 4.54 5.0 0.0
65 33 1 3.0 10.0 0.0
66 33 1 4.54 10.0 0.0
67 34 1 3.0 15.0 0.0
68 34 1 4.54 15.0 0.0
69 35 1 3.0 20.0 0.0
70 35 1 4.54 20.0 0.0
71 36 1 3.5 0.0 0.0
72 36 1 5.04 0.0 0.0
73 37 1 3.5 5.0 0.0
74 37 1 5.04 5.0 0.0
75 38 1 3.5 10.0 0.0
76 38 1 5.04 10.0 0.0
77 39 1 3.5 15.0 0.0
78 39 1 5.04 15.0 0.0
79 40 1 3.5 20.0 0.0
80 40 1 5.04 20.0 0.0
81 41 1 4.0 0.0 0.0
82 41 1 5.54 0.0 0.0
83 42 1 4.0 5.0 0.0
84 42 1 5.54 5.0 0.0
85 43 1 4.0 10.0 0.0
86 43 1 5.54 10.0 0.0
87 44 1 4.0 15.0 0.0
88 44 1 5.54 15.0 0.0
89 45 1 4.0 20.0 0.0
90 45 1 5.54 20.0 0.0
91 46 1 4.5 0.0 0.0
92 46 1 6.04 0.0 0.0
93 47 1 4.5 5.0 0.0
94 47 1 6.04 5.0 0.0
95 48 1 4.5 10.0 0.0
96 48 1 6.04 10.0 0.0
97 49 1 4.5 15.0 0.0
98 49 1 6.04 15.0 0.0
99 50 1 4.5 20.0 0.0
100 50 1 6.04 20.0 0.0
101 51 1 5.0 0.0 0.0
102 51 1 6.54 0.0 0.0
103 52 1 5.0 5.0 0.0
104 52 1 6.54 5.0 0.0
105 53 1 5.0 10.0 0.0
106 53 1 6.54 10.0 0.0
107 54 1 5.0 15.0 0.0
108 54 1 6.54 15.0 0.0
109 55 1 5.0 20.0 0.0
110 55 1 6.54 20.0 0.0
111 56 1 5.5 0.0 0.0
112 56 1 7.04 0.0 0.0
113 57 1 5.5 5.0 0.0
114 57 1 7.04 5.0 0.0
115 58 1 5.5 10.0 0.0
116 58 1 7.04 10.0 0.0
117 59 1 5.5 15.0 0.0
118 59 1 7.04 15.0 0.0
119 60 1 5.5 20.0 0.0
120 60 1 7.04 20.0 0.0
121 61 1 6.0 0.0 0.0
122 61 1 7.54 0.0 0.0
123 62 1 6.0 5.0 0.0
124 62 1 7.54 5.0 0.0
125 63 1 6.0 10.0 0.0
126 63 1 7.54 10.0 0.0
127 64 1 6.0 15.0 0.0
128 64 1 7.54 15.0 0.0
129 65 1 6.0 20.0 0.0
130 65 1 7.54 20.0 0.0
131 66 1 6.5 0.0 0.0
132 66 1 8.04 0.0 0.0
133 67 1 6.5 5.0 0.0
134 67 1 8.04 5.0 0.0
135 68 1 6.5 10.0 0.0
136 68 1 8.04 10.0 0.0
137 69 1 6.5 15.0 0.0
138 69 1 8.04 15.0 0.0
139 70 1 6.5 20.0 0.0
140 70 1 8.04 20.0 0.0
141 71 1 7.0 0.0 0.0
142 71 1 8.54 0.0 0.0
143 72 1 7.0 5.0 0.0
144 72 1 8.54 5.0 0.0
145 73 1 7.0 10.0 0.0
146 73 1 8.54 10.0 0.0
147 74 1 7.0 15.0 0.0
148 74 1 8.54 15.0 0.0
149 75 1 7.0 20.0 0.0
150 75 1 8.54 20.0 0.0
151 76 1 7.5 0.0 0.0
152 76 1 9.04 0.0 0.0
153 77 1 7.5 5.0 0.0
154 77 1 9.04 5.0 0.0
155 78 1 7.5 10.0 0.0
156 78 1 9.04 10.0 0.0
157 79 1 7.5 15.0 0.0
158 79 1 9.04 15.0 0.0
159 80 1 7.5 20.0 0.0
160 80 1 9.04 20.0 0.0
161 81 1 8.0 0.0 0.0
162 81 1 9.54 0.0 0.0
163 82 1 8.0 5.0 0.0
164 82 1 9.54 5.0 0.0
165 83 1 8.0 10.0 0.0
166 83 1 9.54 10.0 0.0
167 84 1 8.0 15.0 0.0
168 84 1 9.54 15.0 0.0
169 85 1 8.0 20.0 0.0
170 85 1 9.54 20.0 0.0
171 86 1 8.5 0.0 0.0
172 86 1 10.04 0.0 0.0
173 87 1 8.5 5.0 0.0
174 87 1 10.04 5.0 0.0
175 88 1 8.5 10.0 0.0
176 88 1 10.04 10.0 0.0
177 89 1 8.5 15.0 0.0
178 89 1 10.04 15.0 0.0
179 90 1 8.5 20.0 0.0
180 90 1 10.04 20.0 0.0
181 91 1 9.0 0.0 0.0
182 91 1 10.54 0.0 0.0
183 92 1 9.0 5.0 0.0
184 92 1 10.54 5.0 0.0
185 93 1 9.0 10.0 0.0
186 93 1 10.54 10.0 0.0
187 94 1 9.0 15.0 0.0
188 94 1 10.54 15.0 0.0
189 95 1 9.0 20.0 0.0
190 95 1 10.54 20.0 0.0
191 96 1 9.5 0.0 0.0
192 96 1 11.04 0.0 0.0
193 97 1 9.5 5.0 0.0
194 97 1 11.04 5.0 0.0
195 98 1 9.5 10.0 0.0
196 98 1 11.04 10.0 0.0
197 99 1 9.5 15.0 0.0
198 99 1 11.04 15.0 0.0
199 100 1 9.5 20.0 0.0
200 100 1 11.04 20.0 0.0
201 101 1 10.0 0.0 0.0
202 101 1 11.54 0.0 0.0
203 102 1 10.0 5.0 0.0
204 102 1 11.54 5.0 0.0
205 103 1 10.0 10.0 0.0
206 103 1 11.54 10.0 0.0
207 104 1 10.0 15.0 0.0
208 104 1 11.54 15.0 0.0
209 105 1 10.0 20.0 0.0
210 105 1 11.54 20.0 0.0
211 106 1 10.5 0.0 0.0
212 106 1 12.04 0.0 0.0
213 107 1 10.5 5.0 0.0
214 107 1 12.04 5.0 0.0
215 108 1 10.5 10.0 0.0
216 108 1 12.04 10.0 0.0
217 109 1 10.5 15.0 0.0
218 109 1 12.04 15.0 0.0
219 110 1 10.5 20.0 0.0
220 110 1 12.04 20.0 0.0
221 111 1 11.0 0.0 0.0
222 111 1 12.54 0.0 0.0
223 112 1 11.0 5.0 0.0
224 112 1 12.54 5.0 0.0
225 113 1 11.0 10.0 0.0
226 113 1 12.54 10.0 0.0
227 114 1 11.0 15.0 0.0
228 114 1 12.54 15.0 0.0
229 115 1 11.0 20.0 0.0
230 115 1 12.54 20.0 0.0
231 116 1 11.5 0.0 0.0
232 116 1 13.04 0.0 0.0
233 117 1 11.5 5.0 0.0
234 117 1 13.04 5.0 0.0
235 118 1 11.5 10.0 0.0
236 118 1 13.04 10.0 0.0
237 119 1 11.5 15.0 0.0
238 119 1 13.04 15.0 0.0
239 120 1 11.5 20.0 0.0
240 120 1 13.04 20.0 0.0
241 121 1 12.0 0.0 0.0
242 121 1 13.54 0.0 0.0
243 122 1 12.0 5.0 0.0
244 122 1 13.54 5.0 0.0
245 123 1 12.0 10.0 0.0
246 123 1 13.54 10.0 0.0
247 124 1 12.0 15.0 0.0
248 124 1 13.54 15.0 0.0
249 125 1 12.0 20.0 0.0
250 125 1 13.54 20.0 0.0
251 126 1 12.5 0.0 0.0
252 126 1 14.04 0.0 0.0
253 127 1 12.5 5.0 0.0
254 127 1 14.04 5.0 0.0
255 128 1 12.5 10.0 0.0
256 128 1 14.04 10.0 0.0
257 129 1 12.5 15.0 0.0
258 129 1 14.04 15.0 0.0
259 130 1 12.5 20.0 0.0
260 130 1 14.04 20.0 0.0
261 131 1 13.0 0.0 0.0
262 131 1 14.54 0.0 0.0
263 132 1 13.0 5.0 0.0
264 132 1 14.54 5.0 0.0
265 133 1 13.0 10.0 0.0
266 133 1 14.54 10.0 0.0
267 134 1 13.0 15.0 0.0
268 134 1 14.54 15.0 0.0
269 135 1 13.0 20.0 0.0
270 135 1 14.54 20.0 0.0
271 136 1 13.5 0.0 0.0
272 136 1 15.04 0.0 0.0
273 137 1 13.5 5.0 0.0
274 137 1 15.04 5.0 0.0
275 138 1 13.5 10.0 0.0
276 138 1 15.04 10.0 0.0
277 139 1 13.5 15.0 0.0
278 139 1 15.04 15.0 0.0
279 140 1 13.5 20.0 0.0
280 140 1 15.04 20.0 0.0
281 141 1 14.0 0.0 0.0
282 141 1 15.54 0.0 0.0
283 142 1 14.0 5.0 0.0
284 142 1 15.54 5.0 0.0
285 143 1 14.0 10.0 0.0
286 143 1 15.54 10.0 0.0
287 144 1 14.0 15.0 0.0
288 144 1 15.54 15.0 0.0
289 145 1 14.0 20.0 0.0
290 145 1 15.54 20.0 0.0
291 146 1 14.5 0.0 0.0
292 146 1 16.04 0.0 0.0
293 147 1 14.5 5.0 0.0
294 147 1 16.04 5.0 0.0
295 148 1 14.5 10.0 0.0
296 148 1 16.04 10.0 0.0
297 149 1 14.5 15.0 0.0
298 149 1 16.04 15.0 0.0
299 150 1 14.5 20.0 0.0
300 150 1 16.04 20.0 0.0
301 151 1 15.0 0.0 0.0
302 151 1 16.54 0.0 0.0
303 152 1 15.0 5.0 0.0
304 152 1 16.54 5.0 0.0
305 153 1 15.0 10.0 0.0
306 153 1 16.54 10.0 0.0
307 154 1 15.0 15.0 0.0
308 154 1 16.54 15.0 0.0
309 155 1 15.0 20.0 0.0
310 155 1 16.54 20.0 0.0
311 156 1 15.5 0.0 0.0
312 156 1 17.04 0.0 0.0
313 157 1 15.5 5.0 0.0
314 157 1 17.04 5.0 0.0
315 158 1 15.5 10.0 0.0
316 158 1 17.04 10.0 0.0
317 159 1 15.5 15.0 0.0
318 159 1 17.04 15.0 0.0
319 160 1 15.5 20.0 0.0
320 160 1 17.04 20.0 0.0
321 161 1 16.0 0.0 0.0
322 161 1 17.54 0.0 0.0
323 162 1 16.0 5.0 0.0
324 162 1 17.54 5.0 0.0
325 163 1 16.0 10.0 0.0
326 163 1 17.54 10.0 0.0
327 164 1 16.0 15.0 0.0
328 164 1 17.54 15.0 0.0
329 165 1 16.0 20.0 0.0
330 165 1 17.54 20.0 0.0
331 166 1 16.5 0.0 0.0
332 166 1 18.04 0.0 0.0
333 167 1 16.5 5.0 0.0
334 167 1 18.04 5.0 0.0
335 168 1 16.5 10.0 0.0
336 168 1 18.04 10.0 0.0
337 169 1 16.5 15.0 0.0
338 169 1 18.04 15.0 0.0
339 170 1 16.5 20.0 0.0
340 170 1 18.04 20.0 0.0
341 171 1 17.0 0.0 0.0
342 171 1 18.54 0.0 0.0
343 172 1 17.0 5.0 0.0
344 172 1 18.54 5.0 0.0
345 173 1 17.0 10.0 0.0
346 173 1 18.54 10.0 0.0
347 174 1 17.0 15.0 0.0
348 174 1 18.54 15.0 0.0
349 175 1 17.0 20.0 0.0
350 175 1 18.54 20.0 0.0
351 176 1 17.5 0.0 0.0
352 176 1 19.04 0.0 0.0
353 177 1 17.5 5.0 0.0
354 177 1 19.04 5.0 0.0
355 178 1 17.5 10.0 0.0
356 178 1 19.04 10.0 0.0
357 179 1 17.5 15.0 0.0
358 179 1 19.04 15.0 0.0
359 180 1 17.5 20.0 0.0
360 180 1 19.04 20.0 0.0
361 181 1 18.0 0.0 0.0
362 181 1 19.54 0.0 0.0
363 182 1 18.0 5.0 0.0
364 182 1 19.54 5.0 0.0
365 183 1 18.0 10.0 0.0
366 183 1 19.54 10.0 0.0
367 184 1 18.0 15.0 0.0
368 184 1 19.54 15.0 0.0
369 185 1 18.0 20.0 0.0
370 185 1 19.54 20.0 0.0
371 186 1 18.5 0.0 0.0
372 186 1 20.04 0.0 0.0
373 187 1 18.5 5.0 0.0
374 187 1 20.04 5.0 0.0
375 188 1 18.5 10.0 0.0
376 188 1 20.04 10.0 0.0
377 189 1 18.5 15.0 0.0
378 189 1 20.04 15.0 0.0
379 190 1 18.5 20.0 0.0
380 190 1 20.04 20.0 0.0
381 191 1 19.0 0.0 0.0
382 191 1 20.54 0.0 0.0
383 192 1 19.0 5.0 0.0
384 192 1 20.54 5.0 0.0
385 193 1 19.0 10.0 0.0
386 193 1 20.54 10.0 0.0
387 194 1 19.0 15.0 0.0
388 194 1 20.54 15.0 0.0
389 195 1 19.0 20.0 0.0
390 195 1 20.54 20.0 0.0
391 196 1 19.5 0.0 0.0
392 196 1 21.04 0.0 0.0
393 197 1 19.5 5.0 0.0
394 197 1 21.04 5.0 0.0
395 198 1 19.5 10.0 0.0
396 198 1 21.04 10.0 0.0
397 199 1 19.5 15.0 0.0
398 199 1 21.04 15.0 0.0
399 200 1 19.5 20.0 0.0
400 200 1 21.04 20.0 0.0
401 201 1 20.0 0.0 0.0
402 201 1 21.54 0.0 0.0
403 202 1 20.0 5.0 0.0
404 202 1 21.54 5.0 0.0
405 203 1 20.0 10.0 0.0
406 203 1 21.54 10.0 0.0
407 204 1 20.0 15.0 0.0
408 204 1 21.54 15.0 0.0
409 205 1 20.0 20.0 0.0
410 205 1 21.54 20.0 0.0
411 206 1 20.5 0.0 0.0
412 206 1 22.04 0.0 0.0
413 207 1 20.5 5.0 0.0
414 207 1 22.04 5.0 0.0
415 208 1 20.5 10.0 0.0
416 208 1 22.04 10.0 0.0
417 209 1 20.5 15.0 0.0
418 209 1 22.04 15.0 0.0
419 210 1 20.5 20.0 0.0
420 210 1 22.04 20.0 0.0
421 211 1 21.0 0.0 0.0
422 211 1 22.54 0.0 0.0
423 212 1 21.0 5.0 0.0
424 212 1 22.54 5.0 0.0
425 213 1 21.0 10.0 0.0
426 213 1 22.54 10.0 0.0
427 214 1 21.0 15.0 0.0
428 214 1 22.54 15.0 0.0
429 215 1 21.0 20.0 0.0
430 215 1 22.54 20.0 0.0
431 216 1 21.5 0.0 0.0
432 216 1 23.04 0.0 0.0
433 217 1 21.5 5.0 0.0
434 217 1 23.04 5.0 0.0
435 218 1 21.5 10.0 0.0
436 218 1 23.04 10.0 0.0
437 219 1 21.5 15.0 0.0
438 219 1 23.04 15.0 0.0
439 220 1 21.5 20.0 0.0
440 220 1 23.04 20.0 0.0
441 221 1 22.0 0.0 0.0
442 221 1 23.54 0.0 0.0
443 222 1 22.0 5.0 0.0
444 222 1 23.54 5.0 0.0
445 223 1 22.0 10.0 0.0
446 223 1 23.54 10.0 0.0
447 224 1 22.0 15.0 0.0
448 224 1 23.54 15.0 0.0
449 225 1 22.0 20.0 0.0
450 225 1 23.54 20.0 0.0
451 226 1 22.5 0.0 0.0
452 226 1 24.04 0.0 0.0
453 227 1 22.5 5.0 0.0
454 227 1 24.04 5.0 0.0
455 228 1 22.5 10.0 0.0
456 228 1 24.04 10.0 0.0
457 229 1 22.5 15.0 0.0
458 229 1 24.04 15.0 0.0
459 230 1 22.5 20.0 0.0
460 230 1 24.04 20.0 0.0
461 231 1 23.0 0.0 0.0
462 231 1 24.54 0.0 0.0
463 232 1 23.0 5.0 0.0
464 232 1 24.54 5.0 0.0
465 233 1 23.0 10.0 0.0
466 233 1 24.54 10.0 0.0
467 234 1 23.0 15.0 0.0
468 234 1 24.54 15.0 0.0
469 235 1 23.0 20.0 0.0
470 235 1 24.54 20.0 0.0

Bonds

1 1 1 2
2 1 3 4
3 1 5 6
4 1 7 8
5 1 9 10
6 1 11 12
7 1 13 14
8 1 15 16
9 1 17 18
10 1 19 20
11 1 21 22
12 1 23 24
13 1 25 26
14 1 27 28
15 1 29 30
16 1 31 32
17 1 33 34
18 1 35 36
19 1 37 38
20 1 39 40
21 1 41 42
22 1 43 44
23 1 45 46
24 1 47 48
25 1 49 50
26 1 51 52
27 1 53 54
28 1 55 56
29 1 57 58
30 1 59 60
31 1 61 62
32 1 63 64
33 1 65 66
34 1 67 68
35 1 69 70
36 1 71 72
37 1 73 74
38 1 75 76
39 1 77 78
40 1 79 80
41 1 81 82
42 1 83 84
43 1 85 86
44 1 87 88
45 1 89 90
46 1 91 92
47 1 93 94
48 1 95 96
49 1 97 98
50 1 99 100
51 1 101 102
52 1 103 104
53 1 105 106
54 1 107 108
55 1 109 110
56 1 111 112
57 1 113 114
58 1 115 116
59 1 117 118
60 1 119 120
61 1 121 122
62 1 123 124
63 1 125 126
64 1 127 128
65 1 129 130
66 1 131 132
67 1 133 134
68 1 135 136
69 1 137 138
70 1 139 140
71 1 141 142
72 1 143 144
73 1 145 146
74 1 147 148
75 1 149 150
76 1 151 152
77 1 153 154
78 1 155 156
79 1 157 158
80 1 159 160
81 1 161 162
82 1 163 164
83 1 165 166
84 1 167 168
85 1 169 170
86 1 171 172
87 1 173 174
88 1 175 176
89 1 177 178
90 1 179 180
91 1 181 182
92 1 183 184
93 1 185 186
94 1 187 188
95 1 189 190
96 1 191 192
97 1 193 194
98 1 195 196
99 1 197 198
100 1 199 200
101 1 201 202
102 1 203 204
103 1 205 206
104 1 207 208
105 1 209 210
106 1 211 212
107 1 213 214
108 1 215 216
109 1 217 218
110 1 219 220
111 1 221 222
112 1 223 224
113 1 225 226
114 1 227 228
115 1 229 230
116 1 231 232
117 1 233 234
118 1 235 236
119 1 237 238
120 1 239 240
121 1 241 242
122 1 243 244
123 1 245 246
124 1 247 248
125 1 249 250
126 1 251 252
127 1 253 254
128 1 255 256
129 1 257 258
130 1 259 260
131 1 261 262
132 1 263 264
133 1 265 266
134 1 267 268
135 1 269 270
136 1 271 272
137 1 273 274
138 1 275 276
139 1 277 278
140 1 279 280
141 1 281 282
142 1 283 284
143 1 285 286
144 1 287 288
145 1 289 290
146 1 291 292
147 1 293 294
148 1 295 296
149 1 297 298
150 1 299 300
151 1 301 302
152 1 303 304
153 1 305 306
154 1 307 308
155 1 309 310
156 1 311 312
157 1 313 314
158 1 315 316
159 1 317 318
160 1 319 320
161 1 321 322
162 1 323 324
163 1 325 326
164 1 327 328
165 1 329 330
166 1 331 332
167 1 333 334
168 1 335 336
169 1 337 338
170 1 339 340
171 1 341 342
172 1 343 344
173 1 345 346
174 1 347 348
175 1 349 350
176 1 351 352
177 1 353 354
178 1 355 356
179 1 357 358
180 1 359 360
181 1 361 362
182 1 363 364
183 1 365 366
184 1 367 368
185 1 369 370
186 1 371 372
187 1 373 374
188 1 375 376
189 1 377 378
190 1 379 380
191 1 381 382
192 1 383 384
193 1 385 386
194 1 387 388
195 1 389 390
196 1 391 392
197 1 393 394
198 1 395 396
199 1 397 398
200 1 399 400
201 1 401 402
202 1 403 404
203 1 405 406
204 1 407 408
205 1 409 410
206 1 411 412
207 1 413 414
208 1 415 416
209 1 417 418
210 1 419 420
211 1 421 422
212 1 423 424
213 1 425 426
214 1 427 428
215 1 429 430
216 1 431 432
217 1 433 434
218 1 435 436
219 1 437 438
220 1 439 440
221 1 441 442
222 1 443 444
223 1 445 446
224 1 447 448
225 1 449 450
226 1 451 452
227 1 453 454
228 1 455 456
229 1 457 458
230 1 459 460
231 1 461 462
232 1 463 464
233 1 465 466
234 1 467 468
235 1 469 470



==> anc/fig-10-and-12/Sat-Liq/system.in <==
#settings
units              real
atom_style         bond
neigh_modify       delay 0 every 1

#atom and FF definitions
read_data          "system.data"
pair_style         lj/cut 14.0
pair_coeff         1 1 0.195 3.75
bond_style         harmonic
bond_coeff         1 240 1.54
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction

#output bond length
compute            bondlenlocal all bond/local dist engtrans engvib engrot
compute            bondlen all reduce ave c_bondlenlocal[1]
compute            bondtrans all reduce sum c_bondlenlocal[2]
compute            bondvib all reduce sum c_bondlenlocal[3]
compute            bondrot all reduce sum c_bondlenlocal[4]

#run settings
timestep           0.5
variable           mytime equal step*dt
thermo             200
velocity           all create 256 4928459 mom yes rot yes


#get rid of overlapping atoms
run                0
fix                overlap1 all nvt temp 256 256 100.0
pair_style         soft 5.0
pair_coeff         * * 0.0 5.0
variable           prefactor equal ramp(1.0,20.0)
fix                overlap2 all adapt 1 pair soft a * * v_prefactor
run                200000
unfix              overlap2
#reset force field
pair_style         lj/cut 14.0
special_bonds      lj 1.0E-50 0.0 0.0 # necessary for RDF to show bonded interaction
include "system.in.settings"
#melt crystalline benzene
unfix              overlap1
run                0
velocity           all create 1000 4928459 mom yes rot yes
fix                overlap3 all nvt temp 1000 1000 100.0
run                400000
unfix              overlap3
#reset velocity
velocity           all create 256 4928459 mom yes rot yes


#equilibrate via NVT with Langevin thermostat
log                log.nvt.langevin
reset_timestep     0
fix                1 all langevin 256 256 100.0 54324 tally yes zero yes
fix                2 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.langevin mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               1 all custom 20 traj.dump.nvt.langevin id mol type x y z ix iy iz xu yu zu
run                20000
unfix              1
unfix              2
uncompute          RDF
unfix              RDFout
undump             1

#print restart dump of atom coordinates
log                log.lammps append
reset_timestep     0
velocity           all zero linear
thermo_style       one
dump               2 all custom 1 system.restart.dump id mol type x y z vx vy vz ix iy iz
run                0
undump             2

# fix momentum to 0
fix                100 all momentum 1 linear 1 1 1 rescale

#run

#NVE
log                log.nve
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
velocity           all scale 267
fix                3 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nve mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               3 all custom 20 traj.dump.nve id mol type x y z ix iy iz xu yu zu
run                20000
unfix              3
uncompute          RDF
unfix              RDFout
undump             3

#NVT with Nose-Hoover thermostat chain
log                log.nvt.tchain3
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                4 all nvt temp 256 256 100.0
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.tchain3 mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               4 all custom 20 traj.dump.nvt.tchain3 id mol type x y z ix iy iz xu yu zu
run                20000
unfix              4
uncompute          RDF
unfix              RDFout
undump             4

#NVT with Berendsen thermostat
log                log.nvt.berendsen
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                6 all temp/berendsen 256.0 256.0 100.0
fix                7 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.berendsen mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               6 all custom 20 traj.dump.nvt.berendsen id mol type x y z ix iy iz xu yu zu
run                20000
unfix              6
unfix              7
uncompute          RDF
unfix              RDFout
undump             6

#NVT with CSVR thermostat
log                log.nvt.csvr
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                8 all temp/csvr 256.0 256.0 100.0 54324
fix                9 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.csvr mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               7 all custom 20 traj.dump.nvt.csvr id mol type x y z ix iy iz xu yu zu
run                20000
unfix              8
unfix              9
uncompute          RDF
unfix              RDFout
undump             7

#NVT with velocity rescaling thermostat
log                log.nvt.velocityrescaling
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
fix                10 all temp/rescale 1 256.0 256.0 0.000000001 1.0
fix                11 all nve
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.velocityrescaling mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               8 all custom 20 traj.dump.nvt.velocityrescaling id mol type x y z ix iy iz xu yu zu
run                20000
unfix              10
unfix              11
uncompute          RDF
unfix              RDFout
undump             8

#NVT with velocity rescaling thermostat
log                log.nvt.gaussian
reset_timestep     0
read_dump          system.restart.dump 0 x y z vx vy vz ix iy iz
velocity           all scale 256.0
fix                12 all nvk
compute            RDF all rdf 500
fix                RDFout all ave/time 1 100000000 200000000 c_RDF[*] file rdf.nvt.gaussian mode vector
thermo_style       custom v_mytime temp etotal epair ebond ke c_bondlen c_bondtrans c_bondvib c_bondrot
run                200000000
dump               9 all custom 20 traj.dump.nvt.gaussian id mol type x y z ix iy iz xu yu zu
run                20000
unfix              12
uncompute          RDF
unfix              RDFout
undump             9



==> anc/fig-11-and-13/berendsen-flexible-13/MOFwithBenzene.key <==
parameters     ./Schmid2007TinkerV7SeparateAtomTypesPointCharges
verbose
archive
a-axis 25.9457
b-axis 25.9457
c-axis 25.9457
alpha  90.00
beta   90.00
gamma  90.00
vdw-cutoff 12.0
ewald
#neighbor-list
thermostat BERENDSEN
#inactive 231



==> anc/fig-11-and-13/berendsen-flexible-13/MOFwithBenzene.xyz <==
   544  Benzene
    25.945700   25.945700   25.945700   90.000000   90.000000   90.000000
     1  C    -12.949691  -12.372892   -7.738284     2     2     6     7
     2  C    -12.934488  -10.982593   -7.737159     2     1     3     8
     3  C    -11.749596  -10.297069   -7.913865     2     2     4     9
     4  C    -10.629214  -11.002468   -8.355083     2     3     5    10
     5  C    -10.643968  -12.384111   -8.359562     2     4     6    11
     6  C    -11.759500  -13.080794   -7.910089     2     1     5    12
     7  H    -13.905193  -12.927247   -7.724293     5     1
     8  H    -13.891391  -10.417311   -7.725850     5     2
     9  H    -11.708922   -9.195718   -7.805652     5     3
    10  H     -9.707854  -10.461609   -8.628916     5     4
    11  H     -9.724883  -12.940111   -8.625536     5     5
    12  H    -11.736529  -14.176581   -7.806527     5     6
    13  C      0.023141    0.599961   -7.738706     2    14    18    19
    14  C      0.038385    1.990243   -7.737589     2    13    15    20
    15  C      1.223226    2.675768   -7.914262     2    14    16    21
    16  C      2.343668    1.970384   -8.355480     2    15    17    22
    17  C      2.328895    0.588708   -8.359934     2    16    18    23
    18  C      1.213352   -0.107944   -7.910496     2    13    17    24
    19  H     -0.932328    0.045654   -7.723986     5    13
    20  H     -0.918526    2.555494   -7.725549     5    14
    21  H      1.263920    3.777041   -7.805297     5    15
    22  H      3.265127    2.511304   -8.628642     5    16
    23  H      3.248115    0.032663   -8.625235     5    17
    24  H      1.236306   -1.203657   -7.806138     5    18
    25  C      0.097204    0.603937    0.864438     2    26    30    31
    26  C      0.097193    1.990538    0.864438     2    25    27    32
    27  C      1.297984    2.683896    0.864351     2    26    28    33
    28  C      2.498795    1.990572    0.864201     2    27    29    34
    29  C      2.498815    0.603858    0.864200     2    28    30    35
    30  C      1.297998   -0.089443    0.864348     2    25    29    36
    31  H     -0.857638    0.052826    0.865023     5    25
    32  H     -0.857637    2.541677    0.865025     5    26
    33  H      1.298012    3.786405    0.864910     5    27
    34  H      3.453166    2.542401    0.864595     5    28
    35  H      3.453188    0.052005    0.864599     5    29
    36  H      1.298065   -1.191952    0.864906     5    30
    37  C     -0.449870    0.552331    9.243206     2    38    42    43
    38  C     -0.362369    1.972451    9.261310     2    37    39    44
    39  C      0.889840    2.535403    9.625097     2    38    40    45
    40  C      1.780030    1.805541   10.375907     2    39    41    46
    41  C      1.717653    0.427383   10.311997     2    40    42    47
    42  C      0.743883   -0.180412    9.506624     2    37    41    48
    43  H     -1.447302    0.048648    9.439784     5    37
    44  H     -1.280865    2.631968    9.465870     5    38
    45  H      1.016105    3.628021    9.482536     5    39
    46  H      2.590810    2.249664   11.015483     5    40
    47  H      2.416381   -0.121653   10.981724     5    41
    48  H      0.693730   -1.287895    9.347504     5    42
    49  C      0.098174  -12.369055   -7.781287     2    50    54    55
    50  C      0.098162  -10.982290   -7.781350     2    49    51    56
    51  C      1.298930  -10.288749   -7.780393     2    50    52    57
    52  C      2.499449  -10.982394   -7.781094     2    51    53    58
    53  C      2.499477  -12.369064   -7.781133     2    52    54    59
    54  C      1.298929  -13.062648   -7.780304     2    49    53    60
    55  H     -0.856681  -12.920246   -7.783252     5    49
    56  H     -0.856681  -10.431063   -7.783326     5    50
    57  H      1.299142   -9.186177   -7.781306     5    51
    58  H      3.453897  -10.431096   -7.783671     5    52
    59  H      3.453942  -12.920366   -7.783999     5    53
    60  H      1.299101  -14.165211   -7.781195     5    54
    61  C      0.097622  -12.368975    0.864412     2    62    66    67
    62  C      0.097605  -10.982320    0.864404     2    61    63    68
    63  C      1.298372  -10.288841    0.864046     2    62    64    69
    64  C      2.499170  -10.982298    0.863753     2    63    65    70
    65  C      2.499204  -12.369100    0.863756     2    64    66    71
    66  C      1.298379  -13.062509    0.864060     2    61    65    72
    67  H     -0.857314  -12.920008    0.864825     5    61
    68  H     -0.857315  -10.431244    0.864826     5    62
    69  H      1.298062   -9.186348    0.864312     5    63
    70  H      3.454106  -10.431123    0.864206     5    64
    71  H      3.454193  -12.920194    0.864164     5    65
    72  H      1.297966  -14.164985    0.864277     5    66
    73  C      0.079226  -12.369952    9.508433     2    74    78    79
    74  C      0.079428  -10.981509    9.508581     2    73    75    80
    75  C      1.276547  -10.284566    9.518650     2    74    76    81
    76  C      2.468235  -10.983416    9.561137     2    75    77    82
    77  C      2.467919  -12.369161    9.561191     2    76    78    83
    78  C      1.276038  -13.067320    9.518375     2    73    77    84
    79  H     -0.872399  -12.923618    9.509913     5    73
    80  H     -0.872170  -10.427725    9.510018     5    74
    81  H      1.289762   -9.181402    9.510627     5    75
    82  H      3.415578  -10.428193    9.598952     5    76
    83  H      3.414525  -12.925549    9.599910     5    77
    84  H      1.289243  -14.170424    9.510309     5    78
    85  C    -12.874681    0.603793   -7.781262     2    86    90    91
    86  C    -12.874691    1.990560   -7.781325     2    85    87    92
    87  C    -11.673921    2.684098   -7.780372     2    86    88    93
    88  C    -10.473405    1.990453   -7.781068     2    87    89    94
    89  C    -10.473375    0.603787   -7.781106     2    88    90    95
    90  C    -11.673923   -0.089799   -7.780282     2    85    89    96
    91  H    -13.829542    0.052610   -7.783263     5    85
    92  H    -13.829534    2.541786   -7.783344     5    86
    93  H    -11.673696    3.786665   -7.781351     5    87
    94  H     -9.518950    2.541739   -7.783700     5    88
    95  H     -9.518897    0.052504   -7.784020     5    89
    96  H    -11.673737   -1.192360   -7.781227     5    90
    97  C    -12.875225    0.603876    0.864386     2    98   102   103
    98  C    -12.875241    1.990528    0.864379     2    97    99   104
    99  C    -11.674474    2.684004    0.864019     2    98   100   105
   100  C    -10.473673    1.990551    0.863729     2    99   101   106
   101  C    -10.473638    0.603751    0.863731     2   100   102   107
   102  C    -11.674466   -0.089656    0.864030     2    97   101   108
   103  H    -13.830164    0.052844    0.864871     5    97
   104  H    -13.830160    2.541607    0.864876     5    98
   105  H    -11.674799    3.786497    0.864331     5    99
   106  H     -9.518750    2.541739    0.864225     5   100
   107  H     -9.518658    0.052648    0.864179     5   101
   108  H    -11.674895   -1.192136    0.864288     5   102
   109  C    -12.893615    0.602898    9.508433     2   110   114   115
   110  C    -12.893409    1.991340    9.508581     2   109   111   116
   111  C    -11.696290    2.688279    9.518659     2   110   112   117
   112  C    -10.504600    1.989434    9.561138     2   111   113   118
   113  C    -10.504915    0.603689    9.561196     2   112   114   119
   114  C    -11.696800   -0.094472    9.518386     2   109   113   120
   115  H    -13.845264    0.049251    9.509869     5   109
   116  H    -13.845017    2.545122    9.509977     5   110
   117  H    -11.683113    3.791444    9.510660     5   111
   118  H     -9.557293    2.544693    9.598965     5   112
   119  H     -9.558330    0.047283    9.599930     5   113
   120  H    -11.683634   -1.197583    9.510336     5   114
   121  C      4.256326    2.075874    8.716712   170   122   126   454
   122  C      5.104249    2.777583    7.868741   169   121   123   127
   123  C      5.952181    2.075863    7.020787   170   122   124   453
   124  C      5.952180    0.688595    7.020797   170   123   125   459
   125  C      5.104247   -0.013115    7.868758   169   124   126   140
   126  C      4.256326    0.688606    8.716721   170   121   125   460
   127  C      5.104237    4.267701    7.868723   168   122   128   447
   128  O      5.903411    4.865701    7.069520   167   127   129
   129  Zn     6.228055    6.744821    6.744846   166   128   130   445   446
   130  O      8.107175    7.069471    7.069493   167   129   131
   131  C      8.705185    7.868653    7.868679   168   130   132   434
   132  C     10.195303    7.868647    7.868666   169   131   133   137
   133  C     10.897011    7.020702    7.020717   170   132   134   500
   134  C     12.284279    7.020701    7.020708   170   133   135   499
   135  C     12.985999    7.868646    7.868649   169   134   136   138
   136  C     12.284289    8.716591    8.716598   170   135   137   498
   137  C     10.897022    8.716591    8.716606   170   132   136   497
   138  C     14.476118    7.868650    7.868646   168   135   139   448
   139  O     15.074122    7.069462    7.069462   167   138   283
   140  C      5.104233   -1.503234    7.868756   168   125   141   398
   141  O      5.903416   -2.101242    7.069568   167   140   142
   142  Zn     6.228056   -3.980365    6.744908   166   141   166   381   392
   143  Zn     3.980357   -3.980355    8.992587   166   144   367   392   398
   144  O      2.101235   -4.305032    8.667935   167   143   145
   145  C      1.503236   -5.104230    7.868756   168   144   146   397
   146  C      0.013117   -5.104244    7.868758   169   145   147   151
   147  C     -0.688593   -5.952176    7.020796   170   146   148   472
   148  C     -2.075861   -5.952177    7.020786   170   147   149   484
   149  C     -2.777581   -5.104244    7.868739   169   148   150   152
   150  C     -2.075872   -4.256322    8.716711   170   149   151   483
   151  C     -0.688604   -4.256322    8.716720   170   146   150   471
   152  C     -4.267699   -5.104232    7.868721   168   149   153   399
   153  O     -4.865704   -4.305044    8.667907   167   152   154
   154  Zn    -6.744827   -3.980372    8.992549   166   153   271   337   404
   155  Zn    -8.992505   -6.228073    8.992545   166   156   271   352   396
   156  O     -8.667837   -8.107189    8.667872   167   155   157
   157  C     -7.868649   -8.705181    7.868677   168   156   158   400
   158  C     -7.868643  -10.195298    7.868665   169   157   159   163
   159  C     -7.020697  -10.897006    7.020715   170   158   160   521
   160  C     -7.020696  -12.284275    7.020707   170   159   161   522
   161  C     -7.868641  -12.985995    7.868648   169   160   162   164
   162  C     -8.716586  -12.284285    8.716597   170   161   163   523
   163  C     -8.716587  -10.897018    8.716605   170   158   162   524
   164  C     -7.868645  -14.476113    7.868645   168   161   165   401
   165  O     -8.667837  -15.074114    8.667828   167   164   413
   166  O      5.903393   -4.305019    4.865787   167   142   167
   167  C      5.104204   -5.104204    4.267784   168   166   168   180
   168  O      4.305019   -5.903393    4.865788   167   167   169
   169  Zn     3.980367   -6.228055    6.744909   166   168   170   392   397
   170  O      4.305025   -8.107170    7.069578   167   169   171
   171  C      5.104205   -8.705171    7.868774   168   170   172   394
   172  C      5.104203  -10.195288    7.868771   169   171   173   177
   173  C      5.952133  -10.897005    8.716728   170   172   174   525
   174  C      5.952138  -12.284273    8.716719   170   173   175   526
   175  C      5.104213  -12.985984    7.868752   169   174   176   178
   176  C      4.256279  -12.284267    7.020798   170   175   177   527
   177  C      4.256274  -10.896999    7.020808   170   172   176   528
   178  C      5.104222  -14.476102    7.868737   168   175   179   395
   179  O      4.305035  -15.074100    7.069546   167   178   436
   180  C      5.104194   -5.104195    2.777666   169   167   181   185
   181  C      4.256244   -5.952135    2.075953   170   180   182   469
   182  C      4.256227   -5.952119    0.688685   170   181   183   481
   183  C      5.104161   -5.104163   -0.013031   169   182   184   186
   184  C      5.952117   -4.256230    0.688684   170   183   185   482
   185  C      5.952134   -4.256245    2.075952   170   180   184   470
   186  C      5.104141   -5.104145   -1.503150   168   183   187   199
   187  O      5.903322   -4.304952   -2.101154   167   186   188
   188  Zn     6.227969   -3.980282   -3.980278   166   187   189   201   380
   189  O      8.107090   -4.304941   -4.304939   167   188   190
   190  C      8.705093   -5.104130   -5.104123   168   189   191   402
   191  C     10.195210   -5.104128   -5.104129   169   190   192   196
   192  C     10.896929   -4.256183   -4.256189   170   191   193   505
   193  C     12.284197   -4.256184   -4.256198   170   192   194   506
   194  C     12.985905   -5.104129   -5.104147   169   193   195   197
   195  C     12.284186   -5.952074   -5.952088   170   194   196   507
   196  C     10.896918   -5.952073   -5.952078   170   191   195   508
   197  C     14.476023   -5.104133   -5.104158   168   194   198   403
   198  O     15.074034   -4.304951   -4.304971   167   197   259
   199  O      4.304948   -5.903326   -2.101154   167   186   200
   200  Zn     3.980277   -6.227973   -3.980277   166   199   201   350   368
   201  O      5.104124   -5.104130   -5.104121   165   188   200   202   214
   202  Zn     6.227974   -6.227980   -6.227959   166   201   203   370   402
   203  O      5.903328   -5.903334   -8.107081   167   202   204
   204  C      5.104145   -5.104149   -8.705090   168   203   205   213
   205  C      5.104155   -5.104159  -10.195207   169   204   206   210
   206  C      4.256216   -4.256219  -10.896933   170   205   207   537
   207  C      4.256228   -4.256230  -12.284201   170   206   208   538
   208  C      5.104180   -5.104180  -12.985902   169   207   209   211
   209  C      5.952118   -5.952119  -12.284174   170   208   210   539
   210  C      5.952106   -5.952109  -10.896907   170   205   209   540
   211  C      5.104192   -5.104191  -14.476020   168   208   212   367
   212  O      5.903383   -5.903382  -15.074012   167   211   391
   213  O      4.304955   -4.304959   -8.107095   167   204   214
   214  Zn     3.980285   -3.980290   -6.227977   166   201   213   215   366
   215  O      4.304947   -2.101165   -5.903328   167   214   216
   216  C      5.104132   -1.503159   -5.104141   168   215   217   380
   217  C      5.104140   -0.013039   -5.104155   169   216   218   222
   218  C      5.952089    0.688679   -4.256218   170   217   219   475
   219  C      5.952094    2.075947   -4.256227   170   218   220   463
   220  C      5.104148    2.777658   -5.104173   169   219   221   223
   221  C      4.256204    2.075941   -5.952117   170   220   222   464
   222  C      4.256200    0.688673   -5.952107   170   217   221   476
   223  C      5.104147    4.267776   -5.104177   168   220   224   319
   224  O      4.304957    4.865777   -5.903362   167   223   225
   225  Zn     3.980297    6.744899   -6.228020   166   224   226   230   320
   226  O      4.304958    7.069562   -8.107137   167   225   227
   227  C      5.104138    7.868755   -8.705138   168   226   228   294
   228  O      5.903320    8.667949   -8.107137   167   227   229
   229  Zn     6.227976    8.992602   -6.228016   166   228   230   302   379
   230  O      5.104139    7.868743   -5.104173   165   225   229   231   305
   231  Zn     3.980292    8.992578   -3.980318   166   230   232   308   378
   232  O      2.101169    8.667932   -4.304998   167   231   233
   233  C      1.503169    7.868755   -5.104198   168   232   234   320
   234  C      0.013049    7.868765   -5.104218   169   233   235   239
   235  C     -0.688660    7.020807   -5.952155   170   234   236   461
   236  C     -2.075929    7.020806   -5.952164   170   235   237   473
   237  C     -2.777648    7.868763   -5.104235   169   236   238   240
   238  C     -2.075940    8.716731   -4.256308   170   237   239   474
   239  C     -0.688671    8.716731   -4.256300   170   234   238   462
   240  C     -4.267766    7.868752   -5.104231   168   237   241   321
   241  O     -4.865773    8.667939   -4.305047   167   240   242
   242  Zn    -6.744896    8.992584   -3.980381   166   241   243   293   365
   243  O     -7.868733    7.868731   -5.104226   165   242   244   248   322
   244  Zn    -8.992577    8.992574   -6.228081   166   243   245   317   364
   245  O     -8.667906    8.667903   -8.107199   167   244   246
   246  C     -7.868713    7.868711   -8.705189   168   245   247   415
   247  O     -7.069531    7.069528   -8.107176   167   246   248
   248  Zn    -6.744884    6.744881   -6.228057   166   243   247   249   321
   249  O     -7.069556    4.865762   -5.903408   167   248   250
   250  C     -7.868757    4.267764   -5.104231   168   249   251   323
   251  C     -7.868769    2.777645   -5.104235   169   250   252   256
   252  C     -7.020812    2.075926   -5.952164   170   251   253   485
   253  C     -7.020814    0.688658   -5.952156   170   252   254   487
   254  C     -7.868772   -0.013052   -5.104219   169   253   255   257
   255  C     -8.716738    0.688669   -4.256301   170   254   256   488
   256  C     -8.716737    2.075937   -4.256309   170   251   255   486
   257  C     -7.868762   -1.503171   -5.104199   168   254   258   325
   258  O     -8.667939   -2.101172   -4.304999   167   257   259
   259  Zn    -8.992584   -3.980296   -3.980320   166   198   258   260   351
   260  O     -8.667929   -4.304979   -2.101198   167   259   261
   261  C     -7.868749   -5.104179   -1.503203   168   260   262   340
   262  C     -7.868747   -5.104201   -0.013084   169   261   263   267
   263  C     -8.716707   -4.256284    0.688645   170   262   264   490
   264  C     -8.716696   -4.256294    2.075913   170   263   265   492
   265  C     -7.868722   -5.104222    2.777613   169   264   266   268
   266  C     -7.020770   -5.952149    2.075886   170   265   267   491
   267  C     -7.020783   -5.952139    0.688618   170   262   266   489
   268  C     -7.868701   -5.104220    4.267732   168   265   269   414
   269  O     -7.069497   -5.903398    4.865725   167   268   270
   270  Zn    -6.744819   -6.228050    6.744844   166   269   271   399   400
   271  O     -7.868664   -5.104218    7.868698   165   154   155   270   272
   272  Zn    -8.992524   -3.980374    6.744867   166   271   273   390   414
   273  O     -8.667883   -2.101252    7.069540   167   272   274
   274  C     -7.868701   -1.503247    7.868731   168   273   275   404
   275  C     -7.868712   -0.013127    7.868738   169   274   276   280
   276  C     -8.716660    0.688584    7.020794   170   275   277   478
   277  C     -8.716656    2.075853    7.020784   170   276   278   466
   278  C     -7.868703    2.777570    7.868718   169   277   279   281
   279  C     -7.020766    2.075859    8.716674   170   278   280   467
   280  C     -7.020771    0.688590    8.716684   170   275   279   479
   281  C     -7.868684    4.267689    7.868694   168   278   282   405
   282  O     -8.667859    4.865688    7.069492   167   281   283
   283  Zn    -8.992498    6.744809    6.744806   166   139   282   284   412
   284  O     -8.667868    7.069497    4.865684   167   283   285
   285  C     -7.868694    7.868697    4.267681   168   284   286   411
   286  C     -7.868725    7.868727    2.777563   169   285   287   291
   287  C     -7.020794    8.716686    2.075848   170   286   288   465
   288  C     -7.020812    8.716702    0.688579   170   287   289   477
   289  C     -7.868759    7.868760   -0.013135   169   288   290   292
   290  C     -8.716701    7.020813    0.688580   170   289   291   480
   291  C     -8.716685    7.020796    2.075849   170   286   290   468
   292  C     -7.868758    7.868758   -1.503255   168   289   293   324
   293  O     -7.069566    8.667939   -2.101259   167   242   292
   294  C      5.104146    7.868746  -10.195256   169   227   295   299
   295  C      4.256224    7.020779  -10.896970   170   294   296   544
   296  C      4.256241    7.020764  -12.284238   170   295   297   543
   297  C      5.104181    7.868714  -12.985951   169   296   298   300
   298  C      5.952100    8.716684  -12.284236   170   297   299   542
   299  C      5.952083    8.716700  -10.896968   170   294   298   541
   300  C      5.104204    7.868695  -14.476069   168   297   301   318
   301  O      4.305021    7.069504  -15.074073   167   300   432
   302  O      8.107099    8.667961   -5.903361   167   229   303
   303  C      8.705106    7.868773   -5.104179   168   302   304   309
   304  O      8.107109    7.069575   -4.304998   167   303   305
   305  Zn     6.227995    6.744901   -3.980337   166   230   304   306   319
   306  O      5.903359    7.069559   -2.101214   167   305   307
   307  C      5.104178    7.868744   -1.503201   168   306   308   442
   308  O      4.304976    8.667924   -2.101196   167   231   307
   309  C     10.195223    7.868776   -5.104182   169   303   310   314
   310  C     10.896940    7.020815   -4.256256   170   309   311   501
   311  C     12.284208    7.020811   -4.256266   170   310   312   502
   312  C     12.985918    7.868768   -5.104202   169   311   313   315
   313  C     12.284201    8.716732   -5.952124   170   312   314   503
   314  C     10.896933    8.716736   -5.952114   170   309   313   504
   315  C     14.476037    7.868758   -5.104217   168   312   316   317
   316  O     15.074039    7.069568   -4.305032   167   315   322
   317  O     15.074040    8.667935   -5.903413   167   244   315
   318  O      5.903402    8.667870  -15.074071   167   300   433
   319  O      5.903338    4.865780   -4.304994   167   223   305
   320  O      2.101175    7.069566   -5.903380   167   225   233
   321  O     -4.865765    7.069551   -5.903408   167   240   248
   322  Zn    -8.992586    6.744894   -3.980380   166   243   316   323   324
   323  O     -8.667943    4.865771   -4.305046   167   250   322
   324  O     -8.667940    7.069565   -2.101258   167   292   322
   325  O     -7.069572   -2.101178   -5.903380   167   257   326
   326  Zn    -6.744904   -3.980299   -6.228021   166   325   338   341   351
   327  Zn    -8.992606   -6.227979   -6.228019   166   328   351   355   403
   328  O     -8.667952   -5.903322   -8.107140   167   327   329
   329  C     -7.868759   -5.104140   -8.705140   168   328   330   338
   330  C     -7.868749   -5.104146  -10.195258   169   329   331   335
   331  C     -8.716702   -5.952082  -10.896971   170   330   332   529
   332  C     -8.716685   -5.952099  -12.284239   170   331   333   530
   333  C     -7.868714   -5.104179  -12.985953   169   332   334   336
   334  C     -7.020764   -4.256239  -12.284238   170   333   335   531
   335  C     -7.020781   -4.256223  -10.896970   170   330   334   532
   336  C     -7.868694   -5.104201  -14.476071   168   333   337   352
   337  O     -7.069503   -4.305017  -15.074074   167   154   336
   338  O     -7.069565   -4.304959   -8.107138   167   326   329
   339  Zn    -6.744906   -6.227997   -3.980339   166   340   351   353   356
   340  O     -7.069564   -5.903361   -2.101216   167   261   339
   341  O     -4.865782   -4.304958   -5.903362   167   326   342
   342  C     -4.267781   -5.104149   -5.104177   168   341   343   356
   343  C     -2.777663   -5.104150   -5.104173   169   342   344   348
   344  C     -2.075953   -5.952096   -4.256226   170   343   345   494
   345  C     -0.688685   -5.952092   -4.256217   170   344   346   496
   346  C      0.013034   -5.104142   -5.104154   169   345   347   349
   347  C     -0.688678   -4.256202   -5.952106   170   346   348   495
   348  C     -2.075946   -4.256206   -5.952116   170   343   347   493
   349  C      1.503153   -5.104135   -5.104141   168   346   350   366
   350  O      2.101154   -5.903318   -4.304946   167   200   349
   351  O     -7.868748   -5.104142   -5.104174   165   259   326   327   339
   352  O     -8.667869   -5.903399  -15.074074   167   155   336
   353  O     -7.069579   -8.107112   -4.305001   167   339   354
   354  C     -7.868776   -8.705108   -5.104181   168   353   355   357
   355  O     -8.667964   -8.107102   -5.903365   167   327   354
   356  O     -4.865785   -5.903340   -4.304995   167   339   342
   357  C     -7.868779  -10.195226   -5.104185   169   354   358   362
   358  C     -7.020818  -10.896942   -4.256258   170   357   359   517
   359  C     -7.020814  -12.284210   -4.256268   170   358   360   518
   360  C     -7.868770  -12.985921   -5.104204   169   359   361   363
   361  C     -8.716734  -12.284204   -5.952127   170   360   362   519
   362  C     -8.716739  -10.896936   -5.952117   170   357   361   520
   363  C     -7.868760  -14.476039   -5.104219   168   360   364   365
   364  O     -8.667938  -15.074043   -5.903414   167   244   363
   365  O     -7.069570  -15.074041   -4.305034   167   242   363
   366  O      2.101161   -4.304951   -5.903327   167   214   349
   367  O      4.305009   -4.305008  -15.074033   167   143   211
   368  O      4.304934   -8.107095   -4.304938   167   200   369
   369  C      5.104123   -8.705098   -5.104122   168   368   370   371
   370  O      5.903315   -8.107098   -5.903306   167   202   369
   371  C      5.104121  -10.195216   -5.104128   169   369   372   376
   372  C      5.952066  -10.896923   -5.952077   170   371   373   513
   373  C      5.952067  -12.284191   -5.952086   170   372   374   514
   374  C      5.104123  -12.985910   -5.104145   169   373   375   377
   375  C      4.256178  -12.284202   -4.256196   170   374   376   515
   376  C      4.256176  -10.896934   -4.256187   170   371   375   516
   377  C      5.104127  -14.476028   -5.104155   168   374   378   379
   378  O      4.304946  -15.074040   -4.304969   167   231   377
   379  O      5.903314  -15.074022   -5.903349   167   229   377
   380  O      5.903314   -2.101160   -4.304947   167   188   216
   381  O      8.107172   -4.305023    7.069577   167   142   382
   382  C      8.705173   -5.104202    7.868772   168   381   383   393
   383  C     10.195290   -5.104200    7.868770   169   382   384   388
   384  C     10.897007   -5.952130    8.716727   170   383   385   512
   385  C     12.284275   -5.952134    8.716717   170   384   386   511
   386  C     12.985986   -5.104209    7.868750   169   385   387   389
   387  C     12.284268   -4.256275    7.020796   170   386   388   510
   388  C     10.897000   -4.256271    7.020806   170   383   387   509
   389  C     14.476104   -5.104218    7.868735   168   386   390   396
   390  O     15.074102   -4.305030    7.069544   167   272   389
   391  Zn     6.228049   -6.228046    8.992611   166   212   392   393   394
   392  O      5.104208   -5.104206    7.868752   165   142   143   169   391
   393  O      8.107171   -5.903386    8.667963   167   382   391
   394  O      5.903389   -8.107169    8.667964   167   171   391
   395  O      5.903415  -15.074110    8.667913   167   178   433
   396  O     15.074112   -5.903411    8.667911   167   155   389
   397  O      2.101244   -5.903413    7.069569   167   145   169
   398  O      4.305035   -2.101233    8.667936   167   140   143
   399  O     -4.865698   -5.903406    7.069519   167   152   270
   400  O     -7.069468   -8.107170    7.069491   167   157   270
   401  O     -7.069457  -15.074118    7.069461   167   164   410
   402  O      8.107092   -5.903322   -5.903306   167   190   202
   403  O     15.074018   -5.903318   -5.903352   167   197   327
   404  O     -7.069503   -2.101249    8.667908   167   154   274
   405  O     -7.069491    4.865694    8.667873   167   281   406
   406  Zn    -6.744813    6.744817    8.992506   166   405   407   412   422
   407  O     -4.865690    7.069495    8.667873   167   406   408
   408  C     -4.267685    7.868688    7.868694   168   407   409   424
   409  O     -4.865684    8.667863    7.069491   167   408   410
   410  Zn    -6.744805    8.992502    6.744805   166   401   409   411   412
   411  O     -7.069493    8.667871    4.865683   167   285   410
   412  O     -7.868650    7.868654    7.868646   165   283   406   410   413
   413  Zn    -8.992501    8.992506    8.992487   166   165   412   423   448
   414  O     -8.667886   -4.305037    4.865743   167   268   272
   415  C     -7.868699    7.868698  -10.195306   169   246   416   420
   416  C     -8.716637    8.716637  -10.897033   170   415   417   533
   417  C     -8.716625    8.716627  -12.284301   170   416   418   534
   418  C     -7.868675    7.868677  -12.986003   169   417   419   421
   419  C     -7.020736    7.020737  -12.284275   170   418   420   535
   420  C     -7.020748    7.020747  -10.897006   170   415   419   536
   421  C     -7.868667    7.868670  -14.476121   168   418   422   423
   422  O     -7.069477    7.069481  -15.074117   167   406   421
   423  O     -8.667851    8.667855  -15.074130   167   413   421
   424  C     -2.777566    7.868706    7.868718   169   408   425   429
   425  C     -2.075855    7.020769    8.716674   170   424   426   457
   426  C     -0.688586    7.020774    8.716684   170   425   427   451
   427  C      0.013132    7.868715    7.868739   169   426   428   430
   428  C     -0.688580    8.716664    7.020795   170   427   429   452
   429  C     -2.075848    8.716659    7.020784   170   424   428   458
   430  C      1.503252    7.868703    7.868732   168   427   431   435
   431  O      2.101253    7.069505    8.667909   167   430   432
   432  Zn     3.980376    6.744828    8.992550   166   301   431   445   447
   433  Zn     6.228076    8.992507    8.992548   166   318   395   434   445
   434  O      8.107193    8.667840    8.667875   167   131   433
   435  O      2.101256    8.667886    7.069541   167   430   436
   436  Zn     3.980378    8.992526    6.744869   166   179   435   437   445
   437  O      4.305041    8.667887    4.865745   167   436   438
   438  C      5.104224    7.868701    4.267734   168   437   439   446
   439  C      5.104224    7.868721    2.777615   169   438   440   444
   440  C      4.256296    8.716694    2.075915   170   439   441   449
   441  C      4.256284    8.716704    0.688646   170   440   442   455
   442  C      5.104201    7.868743   -0.013082   169   307   441   443
   443  C      5.952139    7.020780    0.688620   170   442   444   456
   444  C      5.952151    7.020769    2.075888   170   439   443   450
   445  O      5.104223    7.868666    7.868700   165   129   432   433   436
   446  O      5.903402    7.069498    4.865727   167   129   438
   447  O      4.305049    4.865706    8.667908   167   127   432
   448  O     15.074119    8.667843    8.667829   167   138   413
   449  H      3.575296    9.397731    2.613080   171   440
   450  H      6.633167    6.339731    2.613032   171   444
   451  H     -0.151436    6.339756    9.397714   171   426
   452  H     -0.151424    9.397691    6.339779   171   428
   453  H      6.633193    2.613013    6.339750   171   123
   454  H      3.575323    2.613033    9.397750   171   121
   455  H      3.575276    9.397749    0.151504   171   441
   456  H      6.633147    6.339751    0.151456   171   443
   457  H     -2.613012    6.339748    9.397696   171   425
   458  H     -2.612999    9.397683    6.339760   171   429
   459  H      6.633192    0.151437    6.339766   171   124
   460  H      3.575321    0.151458    9.397765   171   126
   461  H     -0.151503    6.339774   -6.633164   171   235
   462  H     -0.151523    9.397773   -3.575293   171   239
   463  H      6.633122    2.613104   -3.575212   171   219
   464  H      3.575187    2.613093   -6.633147   171   221
   465  H     -6.339768    9.397706    2.613001   171   287
   466  H     -9.397680    2.613004    6.339760   171   277
   467  H     -6.339745    2.613016    9.397696   171   279
   468  H     -9.397704    6.339771    2.613003   171   291
   469  H      3.575231   -6.633167    2.613108   171   181
   470  H      6.633166   -3.575232    2.613106   171   185
   471  H     -0.151456   -3.575317    9.397765   171   151
   472  H     -0.151435   -6.633188    6.339766   171   147
   473  H     -2.613078    6.339772   -6.633178   171   236
   474  H     -2.613099    9.397772   -3.575308   171   238
   475  H      6.633115    0.151529   -3.575196   171   218
   476  H      3.575181    0.151518   -6.633131   171   222
   477  H     -6.339799    9.397734    0.151426   171   288
   478  H     -9.397688    0.151429    6.339778   171   276
   479  H     -6.339753    0.151440    9.397713   171   280
   480  H     -9.397734    6.339799    0.151428   171   290
   481  H      3.575203   -6.633140    0.151533   171   182
   482  H      6.633138   -3.575206    0.151531   171   184
   483  H     -2.613031   -3.575318    9.397749   171   150
   484  H     -2.613011   -6.633188    6.339749   171   148
   485  H     -6.339778    2.613076   -6.633179   171   252
   486  H     -9.397778    2.613096   -3.575308   171   256
   487  H     -6.339781    0.151500   -6.633165   171   253
   488  H     -9.397780    0.151520   -3.575294   171   255
   489  H     -6.339754   -6.633147    0.151454   171   267
   490  H     -9.397753   -3.575276    0.151502   171   263
   491  H     -6.339732   -6.633165    2.613030   171   266
   492  H     -9.397732   -3.575294    2.613078   171   264
   493  H     -2.613098   -3.575189   -6.633146   171   348
   494  H     -2.613110   -6.633124   -3.575211   171   344
   495  H     -0.151522   -3.575183   -6.633130   171   347
   496  H     -0.151534   -6.633117   -3.575195   171   345
   497  H     10.359872    9.397614    9.397632   171   137
   498  H     12.821446    9.397614    9.397617   171   136
   499  H     12.821427    6.339677    6.339682   171   134
   500  H     10.359851    6.339680    6.339698   171   133
   501  H     10.359788    6.339781   -3.575243   171   310
   502  H     12.821362    6.339773   -3.575260   171   311
   503  H     12.821350    9.397766   -6.633138   171   313
   504  H     10.359774    9.397773   -6.633119   171   314
   505  H     10.359778   -3.575161   -3.575164   171   192
   506  H     12.821355   -3.575162   -3.575179   171   193
   507  H     12.821333   -6.633097   -6.633114   171   195
   508  H     10.359759   -6.633095   -6.633097   171   196
   509  H     10.359843   -3.575261    6.339774   171   388
   510  H     12.821418   -3.575267    6.339756   171   387
   511  H     12.821430   -6.633146    9.397748   171   385
   512  H     10.359854   -6.633137    9.397765   171   384
   513  H      6.633088  -10.359764   -6.633096   171   372
   514  H      6.633091  -12.821338   -6.633112   171   373
   515  H      3.575156  -12.821360   -3.575176   171   375
   516  H      3.575154  -10.359783   -3.575163   171   376
   517  H     -6.339784  -10.359790   -3.575246   171   358
   518  H     -6.339775  -12.821364   -3.575263   171   359
   519  H     -9.397768  -12.821354   -6.633141   171   361
   520  H     -9.397775  -10.359778   -6.633123   171   362
   521  H     -6.339675  -10.359846    6.339696   171   159
   522  H     -6.339673  -12.821423    6.339681   171   160
   523  H     -9.397609  -12.821441    9.397617   171   162
   524  H     -9.397609  -10.359867    9.397630   171   163
   525  H      6.633141  -10.359852    9.397767   171   173
   526  H      6.633150  -12.821428    9.397750   171   174
   527  H      3.575271  -12.821416    6.339758   171   176
   528  H      3.575264  -10.359842    6.339775   171   177
   529  H     -9.397743   -6.633085  -10.359817   171   331
   530  H     -9.397714   -6.633115  -12.821392   171   332
   531  H     -6.339721   -3.575236  -12.821390   171   334
   532  H     -6.339752   -3.575209  -10.359815   171   335
   533  H     -9.397664    9.397663  -10.359889   171   416
   534  H     -9.397644    9.397646  -12.821463   171   417
   535  H     -6.339708    6.339710  -12.821416   171   419
   536  H     -6.339730    6.339729  -10.359840   171   420
   537  H      3.575190   -3.575193  -10.359789   171   206
   538  H      3.575210   -3.575211  -12.821365   171   207
   539  H      6.633146   -6.633146  -12.821316   171   209
   540  H      6.633124   -6.633127  -10.359741   171   210
   541  H      6.633086    9.397741  -10.359813   171   299
   542  H      6.633117    9.397714  -12.821388   171   298
   543  H      3.575238    6.339721  -12.821391   171   296
   544  H      3.575209    6.339750  -10.359815   171   295


==> anc/fig-11-and-13/berendsen-flexible-13/Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm <==

      ##############################
      ##                          ##
      ##  Force Field Definition  ##
      ##                          ##
      ##############################


forcefield              MM3-2000

bondunit                71.94
bond-cubic              -2.55
bond-quartic            3.793125     !! (7/12)*bond-cubic^2
angleunit               0.02191418
angle-cubic             -0.014
angle-quartic           0.000056
angle-pentic            -0.0000007
angle-sextic            0.000000022
strbndunit              2.51118
angangunit              -0.02191418
opbendtype              ALLINGER
opbendunit              0.02191418
opbend-cubic            -0.014
opbend-quartic          0.000056
opbend-pentic           -0.0000007
opbend-sextic           0.000000022
torsionunit             0.5
strtorunit              -5.9975
vdwtype                 MM3-HBOND
radiusrule              ARITHMETIC
radiustype              R-MIN
radiussize              RADIUS
epsilonrule             GEOMETRIC
a-expterm               184000.0
b-expterm               12.0
c-expterm               2.25
vdw-14-scale            1.0
chg-14-scale            1.0
electric                332.0538
dielectric              1.5


      #############################
      ##                         ##
      ##  Literature References  ##
      ##                         ##
      #############################


N. L. Allinger, Y. H. Yuh and J.-H. Lii, "Molecular Mechanics.
The MM3 Force Field for Hydrocarbons. 1", J. Am. Chem. Soc.,
111, 8551-8566 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 2. Vibrational Frequencies and Thermodynamics",
J. Am. Chem. Soc., 111, 8566-8575 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 3. The van der Waals' Potentials and Crystal
Data for Aliphatic and Aromatic Hydrocarbons", J. Am. Chem. Soc.,
111, 8576-8582 (1989)

N. L. Allinger, H. J. Geise, W. Pyckhout, L. A. Paquette and J. C.
Gallucci, "Structures of Norbornane and Dodecahedrane by Molecular
Mechanics Calculations (MM3), X-ray Crystallography, and Electron
Diffraction", J. Am. Chem. Soc., 111, 1106-1114 (1989)  [torsion-stretch]

N. L. Allinger, F. Li and L. Yan, "Molecular Mechanics. The MM3 Force
Field for Alkenes", J. Comput. Chem., 11, 848-867 (1990)

N. L. Allinger, F. Li, L. Yan and J. C. Tai, "Molecular Mechanics
(MM3) Calculations on Conjugated Hydrocarbons", J. Comput. Chem.,
11, 868-895 (1990)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. I", J. Phys. Org. Chem., 7, 591-609 (1994)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. II", J. Comput. Chem., 19, 1001-1016 (1998)

All parameters in this file are from the "MM3 PARAMETERS (2000)",
as provided by Prof. N. L. Allinger, University of Georgia


      #############################
      ##                         ##
      ##  Atom Type Definitions  ##
      ##                         ##
      #############################


atom          1    C     "CSP3 ALKANE"                  6    12.000    4
atom          2    C     "CSP2 ALKENE"                  6    12.000    3
atom          3    C     "CSP2 CARBONYL"                6    12.000    3
atom          4    C     "CSP ALKYNE"                   6    12.000    2
atom          5    H     "EXCEPT ON N,O,S"              1     1.008    1
atom          6    O     "C-O-H, C-O-C, O-O"            8    15.995    2
atom          7    O     "O=C CARBONYL"                 8    15.995    1
atom          8    N     "NSP3"                         7    14.003    3
atom          9    N     "NSP2"                         7    14.003    3
atom         10    N     "NSP"                          7    14.003    1
atom         11    F     "FLUORIDE"                     9    18.998    1
atom         12    Cl    "CHLORIDE"                    17    34.969    1
atom         13    Br    "BROMIDE"                     35    78.918    1
atom         14    I     "IODIDE"                      53   126.900    1
atom         15    S     "-S- SULFIDE"                 16    31.972    2
atom         16    S+    ">S+ SULFONIUM"               16    31.972    2
atom         17    S     ">S=O SULFOXIDE"              16    31.972    3
atom         18    S     ">SO2 SULFONE"                16    31.972    4
atom         19    Si    "SILANE"                      14    27.977    4
atom         20    *     "NOT USED"                     0     0.000    0
atom         21    H     "-OH ALCOHOL"                  1     1.008    1
atom         22    C     "CYCLOPROPANE"                 6    12.000    4
atom         23    H     "NH AMINE/IMINE"               1     1.008    1
atom         24    H     "COOH CARBOXYL"                1     1.008    1
atom         25    P     ">P- PHOSPHINE"               15    30.994    3
atom         26    B     ">B- TRIGONAL"                 5    11.009    3
atom         27    B     ">B< TETRAHEDRAL"              5    11.009    4
atom         28    H     "H-N-C=O AMIDE"                1     1.008    1
atom         29    C*    "RADICAL"                      6    12.000    3
atom         30    C+    "CARBONIUM ION"                6    12.000    3
atom         31    Ge    "GERMANIUM"                   32    73.922    2
atom         32    Sn    "TIN"                         50   117.902    2
atom         33    Pb    "LEAD (IV)"                   82   207.977    4
atom         34    Se    "SELENIUM"                    34    79.917    2
atom         35    Te    "TELLURIUM"                   52   129.907    2
atom         36    D     "DEUTERIUM"                    1     2.014    1
atom         37    N     "-N=C-/PYR (DELOCLZD)"         7    14.003    2
atom         38    C     "CSP2 CYCLOPROPENE"            6    12.000    3
atom         39    N+    "NSP3 AMMONIUM"                7    14.003    4
atom         40    N     "NSP2 PYRROLE"                 7    14.003    3
atom         41    O     "OSP2 FURAN"                   8    15.995    2
atom         42    S     "SSP2 THIOPHENE"              16    31.972    2
atom         43    N     "=N-O AZOXY (LOCAL)"           7    14.003    2
atom         44    H     "SH THIOL"                     1     1.008    1
atom         45    N     "AZIDE (CENTER N)"             7    14.003    2
atom         46    N     "NITRO"                        7    14.003    3
atom         47    O     "CARBOXYLATE ION"              8    15.995    1
atom         48    H     "AMMONIUM"                     1     1.008    1
atom         49    O     "EPOXY"                        8    15.995    2
atom         50    C     "BENZENE (LOCALIZED)"          6    12.000    3
atom         51    He    "HELIUM"                       2     4.003    0
atom         52    Ne    "NEON"                        10    20.179    0
atom         53    Ar    "ARGON"                       18    39.948    0
atom         54    Kr    "KRYPTON"                     36    83.800    0
atom         55    Xe    "XENON"                       54   131.300    0
atom         56    C     "CSP3 CYCLOBUTANE"             6    12.000    4
atom         57    C     "CSP2 CYCLOBUTENE"             6    12.000    3
atom         58    C     "C=O CYCLOBUTANONE"            6    12.000    3
atom         59    Mg    "MAGNESIUM"                   12    24.301    2
atom         60    P     "PHOSPHORUS (V)"              15    30.994    4
atom         61    Fe    "IRON (II)"                   26    55.847    2
atom         62    Fe    "IRON (III)"                  26    55.847    3
atom         63    Ni    "NICKEL (II)"                 28    58.710    2
atom         64    Ni    "NICKEL (III)"                28    58.710    3
atom         65    Co    "COBALT (II)"                 27    58.933    2
atom         66    Co    "COBALT (III)"                27    58.933    3
atom         67    C     "C=O CYCLOPROPANONE"           6    12.000    3
atom         68    C     "ALLENE CSP =C="               6    12.000    2
atom         69    O     "AMINE OXIDE OXYGEN"           8    15.995    1
atom         70    O     "KETONIUM OXYGEN"              8    15.995    1
atom         71    C     "KETONIUM CARBON"              6    12.000    2
atom         72    N     "=N- IMINE (LOCALZD)"          7    14.003    2
atom         73    H     "H-O ENOL/PHENOL"              1     1.008    1
atom         74    S     "S=C"                         16    31.972    1
atom         75    O     "O-H, O-C (CARBOXYL)"          8    15.995    2
atom         76    O     "O=C-C=O"                      8    15.995    1
atom         77    O     "O=C-O-H (ACID)"               8    15.995    1
atom         78    O     "O=C-O-C (ESTER)"              8    15.995    1
atom         79    O     "O=C-N< (AMIDE)"               8    15.995    1
atom         80    O     "O=C-X (HALIDE)"               8    15.995    1
atom         81    O     "O=C-C=C<"                     8    15.995    1
atom         82    O     "O=C-O-C=O"                    8    15.995    1
atom         83    O     "O=C(OH)(OH)"                  8    15.995    1
atom         84    O     "O=C(OH)(OC)"                  8    15.995    1
atom         85    O     "O=C(OH)(N<)"                  8    15.995    1
atom         86    O     "O=C(OH)(X)"                   8    15.995    1
atom         87    O     "O=C(OH)(C=C<)"                8    15.995    1
atom         88    O     "O=C(OH)(O-C=O)"               8    15.995    1
atom         89    O     "O=C(O-C)(OC)"                 8    15.995    1
atom         90    O     "O=C(O-C)(N<)"                 8    15.995    1
atom         91    O     "O=C(O-C)(X)"                  8    15.995    1
atom         92    O     "O=C(O-C)(C=C<)"               8    15.995    1
atom         93    O     "O=C(O-C)(O-C=O)"              8    15.995    1
atom         94    O     "O=C(N<)(N<)"                  8    15.995    1
atom         95    O     "O=C(N<)(X)"                   8    15.995    1
atom         96    O     "O=C(N<)(C=C<)"                8    15.995    1
atom         97    O     "O=C(N<)(O-C=O)"               8    15.995    1
atom         98    O     "O=C(X)(X)"                    8    15.995    1
atom         99    O     "O=C(X)(C=C<)"                 8    15.995    1
atom        100    O     "O=C(X)(O-C=O)"                8    15.995    1
atom        101    O     "O=C(C=C)(C=C)"                8    15.995    1
atom        102    O     "O=C(C=C)(O-C=O)"              8    15.995    1
atom        103    O     "O=C(O-C=O)(O-C=O)"            8    15.995    1
atom        104    S     "-S-S- DISULFIDE"             16    31.972    2
atom        105    S     "-S- POLYSULFIDE"             16    31.972    2
atom        106    C     "=C=O KETENE"                  6    12.000    2
atom        107    N     "-N=N- AZO (LOCAL)"            7    14.003    2
atom        108    N     "=N-OH OXIME"                  7    14.003    2
atom        109    N     "-N= AZOXY (LOCAL)"            7    14.003    2
atom        110    N+    "-N(+)= IMMINIUM"              7    14.003    2
atom        111    N+    "-N(+)= PYRIDINIUM"            7    14.003    2
atom        112    *     "NOT USED"                     0     0.000    0
atom        113    CH    "C FERROCENE-H"                6    12.000    3
atom        114    CP    "C FERROCENE-C"                6    12.000    3
atom        115    O     "O=C(C=O)(C=O)"                8    15.995    1
atom        116    O     "O=C(C=O)(OH)"                 8    15.995    1
atom        117    O     "O=C(C=O)(OC)"                 8    15.995    1
atom        118    O     "O=C(C=O)(N<)"                 8    15.995    1
atom        119    O     "O=C(C=O)(X)"                  8    15.995    1
atom        120    O     "O=C(C=O)(C=C<)"               8    15.995    1
atom        121    O     "O=C(C=O)(O-C=O)"              8    15.995    1
atom        122    *     "NOT USED"                     0     0.000    0
atom        123    *     "NOT USED"                     0     0.000    0
atom        124    H     "H-C ACETYLENE"                1     1.008    1
atom        125    Ca    "CALCIUM"                     20    39.963    0
atom        126    Sr    "STRONTIUM"                   38    87.906    0
atom        127    Ba    "BARIUM"                      56   135.905    0
atom        128    La    "LANTHANUM"                   57   138.906    0
atom        129    Ce    "CERIUM"                      58   139.905    0
atom        130    Pr    "PRAESEODYMIUM"               59   140.907    0
atom        131    Nd    "NEODYMIUM"                   60   141.908    0
atom        132    Pm    "PROMETHIUM"                  61   145.000    0
atom        133    Sm    "SAMARIUM"                    62   151.920    0
atom        134    Eu    "EUROPIUM"                    63   152.921    0
atom        135    Gd    "GADOLINIUM"                  64   157.924    0
atom        136    Tb    "TERBIUM"                     65   159.925    0
atom        137    Dy    "DYSPROSIUM"                  66   163.929    0
atom        138    Ho    "HOLMIUM"                     67   164.930    0
atom        139    Er    "ERBIUM"                      68   165.930    0
atom        140    Tm    "THULIUM"                     69   168.934    0
atom        141    Yb    "YTTERBIUM"                   70   173.939    0
atom        142    Lu    "LUTETIUM"                    71   174.941    0
atom        143    N     "=N-O AXOXY (DELOC)"           7    14.003    2
atom        144    N     "-N= AZOXY (DELOC)"            7    14.003    2
atom        145    O     ">N-OH HYDROXYAMINE"           8    15.995    2
atom        146    N     ">N-OH HYDROXYAMINE"           7    14.003    3
atom        147    *     "NOT USED"                     0     0.000    0
atom        148    O     "-O- ANHYDRIDE (LOCL)"         8    15.995    2
atom        149    O     "-O- ANHYDRIDE (DELO)"         8    15.995    2
atom        150    N     "NSP3 HYDRAZINE"               7    14.003    3
atom        151    N     "NSP2 AMIDE (DELOC)"           7    14.003    3
atom        152    *     "NOT USED"                     0     0.000    0
atom        153    P     ">P=O PHOSPHATE"              15    30.994    4
atom        154    S     ">SO2 SULFONAMIDE"            16    31.972    4
atom        155    N     "NSP3 SULFONAMIDE"             7    14.003    3
atom        156    *     "NOT USED"                     0     0.000    0
atom        157    *     "NOT USED"                     0     0.000    0
atom        158    *     "NOT USED"                     0     0.000    0
atom        159    O     "O-P=O PHOSPHATE"              8    15.995    2
atom        160    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        161    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        162    C     "C=O NUCLEIC ACID"             6    12.000    3
atom        163    Li    "LITHIUM"                      3     6.941    1
atom        164    N     "NSP3 LI-AMIDE"                7    14.003    3


      ################################
      ##                            ##
      ##  Van der Waals Parameters  ##
      ##                            ##
      ################################


vdw           1               2.0400     0.0270
vdw           2               1.9600     0.0560
vdw           3               1.9400     0.0560
vdw           4               1.9400     0.0560
vdw           5               1.6200     0.0200      0.923
vdw           6               1.8200     0.0590
vdw           7               1.8200     0.0590
vdw           8               1.9300     0.0430
vdw           9               1.9300     0.0430
vdw          10               1.9300     0.0430
vdw          11               1.7100     0.0750
vdw          12               2.0700     0.2400
vdw          13               2.2200     0.3200
vdw          14               2.3600     0.4240
vdw          15               2.1500     0.2020
vdw          16               2.1500     0.2020
vdw          17               2.1500     0.2020
vdw          18               2.1500     0.2020
vdw          19               2.2900     0.1400
vdw          20               0.0000     0.0000
vdw          21               1.6000     0.0160      0.923
vdw          22               1.9400     0.0450
vdw          23               1.6000     0.0180      0.923
vdw          24               0.9000     0.0150      0.923
vdw          25               2.2200     0.1680
vdw          26               2.1500     0.0140
vdw          27               2.1500     0.0140
vdw          28               1.6000     0.0150      0.923
vdw          29               1.9400     0.0300
vdw          30               1.9400     0.0560
vdw          31               2.4400     0.2000
vdw          32               2.5900     0.2700
vdw          33               2.7400     0.3400
vdw          34               2.2900     0.2760
vdw          35               2.4400     0.3680
vdw          36               1.6170     0.0200      0.923
vdw          37               1.9300     0.0430
vdw          38               1.9600     0.0560
vdw          39               1.9300     0.0430
vdw          40               1.9300     0.0430
vdw          41               1.8200     0.0590
vdw          42               2.1500     0.2020
vdw          43               1.9300     0.0430
vdw          44               1.6200     0.0200      0.923
vdw          45               1.9300     0.0430
vdw          46               1.9300     0.0430
vdw          47               1.8200     0.0590
vdw          48               1.6000     0.0340      0.923
vdw          49               1.8200     0.0590
vdw          50               1.9600     0.0560
vdw          51               1.5300     0.0260
vdw          52               1.6000     0.0900
vdw          53               1.9900     0.2680
vdw          54               2.1500     0.3580
vdw          55               2.2800     0.4950
vdw          56               2.0400     0.0270
vdw          57               1.9600     0.0560
vdw          58               1.9400     0.0560
vdw          59               2.2000     0.0150
vdw          60               2.2000     0.1680
vdw          61               2.2000     0.0200
vdw          62               2.2000     0.0200
vdw          63               2.2000     0.0200
vdw          64               2.2000     0.0200
vdw          65               2.2000     0.0200
vdw          66               2.2000     0.0200
vdw          67               1.9400     0.0560
vdw          68               1.9400     0.0560
vdw          69               1.8200     0.0590
vdw          70               1.8200     0.0590
vdw          71               1.9400     0.0560
vdw          72               1.9300     0.0430
vdw          73               1.6000     0.0150      0.923
vdw          74               2.1500     0.2020
vdw          75               1.8200     0.0590
vdw          76               1.8200     0.0590
vdw          77               1.8200     0.0590
vdw          78               1.8200     0.0590
vdw          79               1.8200     0.0590
vdw          80               1.8200     0.0590
vdw          81               1.8200     0.0590
vdw          82               1.8200     0.0590
vdw          83               1.8200     0.0590
vdw          84               1.8200     0.0590
vdw          85               1.8200     0.0590
vdw          86               1.8200     0.0590
vdw          87               1.8200     0.0590
vdw          88               1.8200     0.0590
vdw          89               1.8200     0.0590
vdw          90               1.8200     0.0590
vdw          91               1.8200     0.0590
vdw          92               1.8200     0.0590
vdw          93               1.8200     0.0590
vdw          94               1.8200     0.0590
vdw          95               1.8200     0.0590
vdw          96               1.8200     0.0590
vdw          97               1.8200     0.0590
vdw          98               1.8200     0.0590
vdw          99               1.8200     0.0590
vdw         100               1.8200     0.0590
vdw         101               1.8200     0.0590
vdw         102               1.8200     0.0590
vdw         103               1.8200     0.0590
vdw         104               2.1500     0.2020
vdw         105               2.1500     0.2020
vdw         106               1.9400     0.0560
vdw         107               1.9300     0.0430
vdw         108               1.9300     0.0430
vdw         109               1.9300     0.0430
vdw         110               1.9400     0.0440
vdw         111               1.9300     0.0430
vdw         112               0.0000     0.0000
vdw         113               1.9600     0.0560
vdw         114               1.9600     0.0560
vdw         115               1.8200     0.0590
vdw         116               1.8200     0.0590
vdw         117               1.8200     0.0590
vdw         118               1.8200     0.0590
vdw         119               1.8200     0.0590
vdw         120               1.8200     0.0590
vdw         121               1.8200     0.0590
vdw         122               0.0000     0.0000
vdw         123               0.0000     0.0000
vdw         124               1.6200     0.0200      0.923
vdw         125               2.8100     0.1340
vdw         126               3.0000     0.1850
vdw         127               3.0700     0.2330
vdw         128               2.7800     0.3120
vdw         129               2.7400     0.3400
vdw         130               2.7300     0.3490
vdw         131               2.7300     0.3490
vdw         132               2.7200     0.3580
vdw         133               2.7100     0.3650
vdw         134               2.9400     0.2710
vdw         135               2.7100     0.3650
vdw         136               2.7000     0.3720
vdw         137               2.6900     0.3790
vdw         138               2.6700     0.3930
vdw         139               2.6700     0.3930
vdw         140               2.6700     0.3930
vdw         141               2.7900     0.2980
vdw         142               2.6500     0.4070
vdw         143               1.9300     0.0430
vdw         144               1.9300     0.0430
vdw         145               1.8200     0.0590
vdw         146               1.9300     0.0430
vdw         147               0.0000     0.0000
vdw         148               1.8200     0.0600
vdw         149               1.8200     0.0600
vdw         150               1.9300     0.0430
vdw         151               1.9300     0.0430
vdw         152               0.0000     0.0000
vdw         153               2.2200     0.1680
vdw         154               2.1500     0.2020
vdw         155               1.9300     0.0430
vdw         159               1.8200     0.0590
vdw         160               1.9600     0.0560
vdw         161               1.9600     0.0560
vdw         162               1.9400     0.0560
vdw         163               2.5500     0.0070
vdw         164               1.9300     0.0430


      #####################################
      ##                                 ##
      ##  Van der Waals Pair Parameters  ##
      ##                                 ##
      #####################################


vdwpr         1    5          3.5600     0.0230
vdwpr         1   36          3.5570     0.0230
vdwpr        19  113          2.4500    15.0000
vdwpr        19  114          2.4500    15.0000
vdwpr        31  113          2.5000    15.0000
vdwpr        31  114          2.5000    15.0000
vdwpr        32  113          2.7100    15.0000
vdwpr        32  114          2.7100    15.0000
vdwpr        33  113          2.7800    15.0000
vdwpr        33  114          2.7800    15.0000
vdwpr        61  113          2.0600    15.0000
vdwpr        61  114          2.0600    15.0000
vdwpr        63  113          2.2000    15.0000
vdwpr        63  114          2.2000    15.0000
vdwpr        65  113          2.1200    15.0000
vdwpr        65  114          2.1200    15.0000
vdwpr       113  125          2.6100    15.0000
vdwpr       113  126          2.7500    15.0000
vdwpr       113  127          2.9000    15.0000
vdwpr       113  133          2.7900    15.0000
vdwpr       113  134          2.7900    15.0000
vdwpr       113  141          2.6200    15.0000
vdwpr       114  125          2.6100    15.0000
vdwpr       114  126          2.7500    15.0000
vdwpr       114  127          2.9000    15.0000
vdwpr       114  133          2.7900    15.0000
vdwpr       114  134          2.7900    15.0000
vdwpr       114  141          2.6200    15.0000


      ###################################
      ##                               ##
      ##  Hydrogen Bonding Parameters  ##
      ##                               ##
      ###################################


hbond         2   21          2.6500     0.5500
hbond         2   23          3.0000     0.1000
hbond         2   28          2.6200     0.8600
hbond         2   44          2.8300     0.2000
hbond         2   73          3.0000     0.7500
hbond         2  124          2.9600     0.2500
hbond         4   21          2.6000     0.5100
hbond         4   23          2.8700     0.2600
hbond         4   28          2.5400     0.9300
hbond         4  124          2.8200     0.3400
hbond         6   21          2.1100     3.0000
hbond         6   23          2.3800     1.3000
hbond         6   24          2.1400     3.3000
hbond         6   28          2.0300     5.1400
hbond         6   44          2.6800     0.1500
hbond         6   48          1.7200    13.8000
hbond         6   73          2.2500     3.1500
hbond         6  124          2.3000     1.7000
hbond         7   21          2.0700     2.5500
hbond         7   23          2.3900     1.1000
hbond         7   24          2.0500     3.0000
hbond         7   28          2.0700     4.4400
hbond         7   48          2.0000     6.0000
hbond         7   73          2.0300     5.1000
hbond         7  124          2.3300     1.3900
hbond         8   21          2.1500     4.7000
hbond         8   23          2.4000     2.2800
hbond         8   24          2.2200     2.1000
hbond         8   28          2.1300     7.7800
hbond         8   48          1.6870    22.4220
hbond         8   73          2.2200     1.5000
hbond         8  124          2.3000     3.5300
hbond        11   21          2.0500     0.4500
hbond        11   23          2.0500     0.3000
hbond        11   24          2.0500     0.9000
hbond        11   28          2.0500     0.6000
hbond        11   73          2.0500     0.6000
hbond        12   21          2.8000     1.1000
hbond        12   23          3.1400     0.4400
hbond        12   24          2.4300     0.9000
hbond        12   28          2.7700     1.8200
hbond        12   73          2.4300     0.6000
hbond        12  124          3.0900     0.6700
hbond        13   21          2.5800     1.2000
hbond        13   23          2.5800     0.3000
hbond        13   24          2.5800     0.9000
hbond        13   28          2.5800     0.6000
hbond        13   73          2.5800     0.6000
hbond        14   21          2.7200     0.9000
hbond        14   23          2.7200     0.6000
hbond        14   24          2.7200     0.6000
hbond        14   28          2.7200     0.3000
hbond        14   73          2.7200     0.3000
hbond        15   21          2.6800     1.3500
hbond        15   23          2.5100     0.3000
hbond        15   24          2.5100     0.6000
hbond        15   28          2.5100     0.3000
hbond        15   44          2.9400     0.7000
hbond        15   73          2.5100     0.3000
hbond        17   21          2.5500     0.6000
hbond        17   23          2.5500     0.1500
hbond        17   24          2.5500     0.3000
hbond        17   28          2.5500     0.3000
hbond        17   73          2.5500     0.3000
hbond        21   22          2.4000     1.0600
hbond        21   37          1.7400     3.7200
hbond        21   47          2.0700     5.0000
hbond        21   50          2.6500     0.5500
hbond        21   79          1.9500     3.4600
hbond        22   23          2.6900     0.4270
hbond        22   28          2.3700     1.7560
hbond        22  124          2.6300     0.6580
hbond        23   37          2.2500     0.6750
hbond        23   47          2.3100     2.4300
hbond        23   50          3.0000     0.1000
hbond        23   79          2.1900     1.5900
hbond        23  150          2.4000     2.2800
hbond        24   37          2.2200     2.1000
hbond        24   75          2.1400     1.4500
hbond        24   77          1.8300     4.9500
hbond        28   37          2.2200     1.5000
hbond        28   47          2.0500     8.2800
hbond        28   50          3.0000     0.7500
hbond        28   79          1.9600     5.2400
hbond        37   73          2.2200     1.5000
hbond        44   50          2.8300     0.2000
hbond        47   48          1.7900    32.1000
hbond        47  124          2.2100     3.7600
hbond        50   73          3.0000     0.7500
hbond        79  124          2.1100     2.2800


      ##################################
      ##                              ##
      ##  Bond Stretching Parameters  ##
      ##                              ##
      ##################################


bond          1    1           4.490     1.5247
bond          1    2           6.300     1.4990
bond          1    3           4.800     1.5090
bond          1    4           5.500     1.4700
bond          1    5           4.740     1.1120
bond          1    6           5.700     1.4130
bond          1    8           5.300     1.4480
bond          1    9           5.210     1.4460
bond          1   11           5.900     1.3900
bond          1   12           3.100     1.7910
bond          1   13           2.300     1.9440
bond          1   14           2.150     2.1660
bond          1   15           3.000     1.8050
bond          1   16           3.213     1.8160
bond          1   17           2.950     1.8000
bond          1   18           3.100     1.7720
bond          1   19           3.050     1.8760
bond          1   22           5.000     1.5110
bond          1   25           2.940     1.8430
bond          1   26           4.5014    1.5769
bond          1   29           5.200     1.4990
bond          1   31           2.720     1.9490
bond          1   32           2.124     2.1470
bond          1   33           1.900     2.2420
bond          1   34           2.680     1.9480
bond          1   35           2.700     2.1400
bond          1   36           4.740     1.1070
bond          1   37           5.000     1.4340
bond          1   38           4.400     1.4970
bond          1   39           4.2741    1.5110
bond          1   40           4.230     1.4900
bond          1   41           5.400     1.4200
bond          1   43           5.200     1.4830
bond          1   46           5.500     1.4950
bond          1   50           6.300     1.4990
bond          1   56           4.490     1.5247
bond          1   57           6.300     1.4990
bond          1   70           7.400     1.4890
bond          1   71           4.800     1.5030
bond          1   72           5.000     1.4390
bond          1   75           5.700     1.4130
bond          1  109           4.480     1.4530
bond          1  110           6.420     1.4700
bond          1  111           5.500     1.4750
bond          1  114           6.300     1.5120
bond          1  145           5.850     1.3680
bond          1  146           4.800     1.4140
bond          1  150           3.800     1.4429
bond          1  153           3.300     1.8050
bond          1  154           3.104     1.7759
bond          1  155           4.4543    1.4540
bond          1  159           4.400     1.4240
#bond          2    2           7.500     1.3320
bond          2    3           8.500     1.3540
bond          2    4          11.200     1.3120
bond          2    5           5.150     1.1010
bond          2    6           6.000     1.3536
bond          2    8           6.320     1.3690
bond          2    9           5.960     1.4100
bond          2   11           5.500     1.3535
bond          2   12           2.800     1.7270
bond          2   13           2.500     1.8900
bond          2   14           2.480     2.0750
bond          2   18           2.800     1.7720
bond          2   19           3.000     1.8540
bond          2   22           5.700     1.4600
bond          2   25           2.910     1.8280
bond          2   26           3.4602    1.5500
bond          2   31           3.580     1.9350
bond          2   36           5.150     1.0960
bond          2   37           9.000     1.2710
bond          2   38           9.600     1.3360
bond          2   39          11.090     1.2600
bond          2   40          11.090     1.2660
bond          2   41          12.200     1.2180
bond          2   42           7.171     1.5370
bond          2   43           4.000     1.2050
bond          2   46           5.050     1.4730
bond          2   50           5.280     1.4340
bond          2   56           6.300     1.4990
bond          2   57           7.500     1.3330
bond          2   72           9.000     1.2700
bond          2  106          11.900     1.3108
bond          2  108           8.7016    1.2836
bond          2  110          10.000     1.2800
bond          2  111           8.300     1.2739
bond          2  143           3.800     0.8270
bond          2  144           5.200     1.3950
bond          3    3          11.250     1.2170
bond          3    5           4.370     1.1180
bond          3    6           6.000     1.3538
bond          3    7          10.100     1.2080
bond          3    9           6.700     1.3770
bond          3   11           4.200     1.3810
bond          3   12           2.880     1.8160
bond          3   13           2.800     1.9900
bond          3   14           2.600     2.2280
bond          3   22           4.400     1.4470
bond          3   36           4.370     1.1130
bond          3   47           7.035     1.2760
bond          3   56           4.800     1.5090
bond          3   57           9.600     1.3510
bond          3   75           6.000     1.3538
bond          3   76          10.800     1.2090
bond          3   77           9.800     1.2140
bond          3   78           9.800     1.2140
bond          3   80          11.650     1.2040
bond          3   81           9.640     1.2080
bond          3   82          10.600     1.1980
bond          3  101           9.000     1.2130
bond          3  102           9.600     1.2040
bond          3  120          10.800     1.2090
bond          3  148           4.300     1.4050
bond          4    4          15.250     1.2100
bond          4   10          17.330     1.1580
bond          4   57          11.200     1.3120
bond          4  124           5.970     1.0800
bond          5   16           3.800     1.3460
bond          5   17           3.170     1.3720
bond          5   18           3.800     1.3460
bond          5   19           2.650     1.4830
bond          5   22           5.080     1.0860
bond          5   25           3.065     1.4200
bond          5   29           5.220     1.1010
bond          5   31           2.550     1.5290
bond          5   32           2.229     1.6960
bond          5   33           1.894     1.7750
bond          5   34           3.170     1.4720
bond          5   35           2.850     1.6700
bond          5   38           4.600     1.0720
bond          5   50           5.150     1.1010
bond          5   56           4.740     1.1120
bond          5   57           5.150     1.1010
bond          5   71           5.100     1.0920
bond          5  113           5.150     1.1010
bond          5  153           3.280     1.3980
bond          5  154           3.7259    1.3512
bond          6    6           3.950     1.4480
bond          6   19           5.050     1.6360
bond          6   21           7.630     0.9470
bond          6   24           7.150     0.9717
bond          6   25           2.900     1.6150
bond          6   26           4.6192    1.3619
bond          6   56           2.800     1.4150
bond          6   57           6.000     1.3550
bond          6   73           7.200     0.9720
bond          6  153           5.300     1.5990
bond          7   17           7.100     1.4870
bond          7   18           9.420     1.4420
bond          7   43          10.800     1.2680
bond          7   46           7.500     1.2225
bond          7   58          10.150     1.2020
bond          7   67          11.420     1.1960
bond          7  106          10.500     1.1650
bond          7  153           8.900     1.4870
bond          7  154           8.6767    1.4625
bond          8   23           6.420     1.0150
bond          8   50           6.320     1.3780
bond          8   56           5.300     1.4480
bond          9   18           6.100     1.6600
bond          9   28           6.770     1.0280
bond          9   30           6.830     1.3250
bond         15   15           2.620     2.0190
bond         15   44           3.870     1.3420
bond         19   19           1.650     2.3240
bond         19   22           3.500     1.8370
bond         19   56           1.300     1.8810
bond         21  145           7.500     0.9740
bond         21  159           7.780     0.9479
bond         22   22           5.000     1.4850
bond         22   31           2.700     1.9110
bond         22   38           4.400     1.4880
bond         22   46           4.350     1.4775
bond         22   56           4.400     1.5050
bond         23   37           5.700     1.0280
bond         23   40           6.500     1.0300
bond         23   43           5.520     1.0400
bond         23   72           5.970     1.0190
bond         23  107           5.350     1.0330
bond         23  109           5.950     1.0280
bond         23  110           6.520     1.0175
bond         23  111           6.520     1.0130
bond         23  146           6.150     1.0210
bond         23  150           6.360     1.0214
bond         23  155           6.3778    1.0196
bond         24   75           7.150     0.9737
bond         31   31           1.450     2.4040
bond         33   33           2.050     1.9440
bond         37   37           9.500     1.2500
bond         37   40          11.000     1.2300
bond         37   43          10.720     1.2570
bond         38   38           9.600     1.3030
bond         39   39          10.720     1.2480
bond         39   40          11.000     1.2300
bond         39   48           6.1402    1.0530
bond         39   69           4.600     1.3650
bond         41   73           7.200     0.9600
bond         41  108           4.320     1.4042
bond         42   44           3.890     1.3360
bond         43   69           8.800     1.2690
bond         43  109           7.100     1.2620
bond         50   50           6.560     1.3887
bond         56   56           4.490     1.5000
bond         57   57           7.500     1.3320
bond         58   78          10.500     1.1678
bond         58   79           7.000     1.2100
bond         69  143           9.000     1.2820
bond         70   71           8.500     1.2500
bond        143  144           8.800     1.2630
bond        145  146           4.500     1.4050
bond        150  150           3.000     1.5490
bond        153  159           5.700     1.6000
bond        154  155           3.9438    1.6965


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (5-Ring)  ##
      ##                                       ##
      ###########################################


bond5         1    1           4.490     1.5258
bond5         1    2           6.300     1.5120
bond5         1    3           4.800     1.5140
bond5         1    6           5.700     1.4160
bond5         1    8           5.300     1.4530
bond5         1    9           5.210     1.4700
bond5         1   15           3.000     1.8080
bond5         1   18           3.100     1.7800
bond5         1   19           2.850     1.8840
bond5         1   22           5.000     1.5100
bond5         1   31           2.950     1.9440
bond5         1   37           3.950     1.4700
bond5         1   40           4.230     1.4900
bond5         1   56           4.490     1.5258
bond5         1   57           6.300     1.5100
bond5         1   75           5.700     1.4160
bond5         2    2           7.700     1.3340
bond5         2    3           9.600     1.3510
bond5         2    6           6.000     1.3550
bond5         2   18           2.800     1.7720
bond5         2   19           3.000     1.8560
bond5         2   37          10.000     1.2580
bond5         2   40           9.700     1.2680
bond5         2   41          11.600     1.2250
bond5         2   42           7.171     1.5970
bond5         3    3           9.600     1.3340
bond5         3    6           5.800     1.3550
bond5         3    9           6.830     1.3770
bond5         3   57           9.600     1.3510
bond5         3   75           5.800     1.3550
bond5         3  148           3.600     1.3800
bond5         3  149           3.600     1.3800
bond5         6    6           3.950     1.4550
bond5         6   56           3.000     1.4180
bond5        15   15           2.620     2.0150
bond5        19   19           1.650     2.3360
bond5        22   22           4.400     1.5010
bond5        37   37           9.600     1.2500
bond5        37   40           9.600     1.2200
bond5        37   41          11.600     1.2680
bond5        37   42           7.471     1.4150
bond5        57   57           7.500     1.3320
bond5       113  113           7.500     1.3970
bond5       114  114           7.500     1.4170


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (4-Ring)  ##
      ##                                       ##
      ###########################################


bond4         6   56           5.700     1.4250
bond4         6   58           5.800     1.4178
bond4         8   56           5.300     1.4540
bond4         9   56           5.960     1.4930
bond4         9   58           6.830     1.3770
bond4        15   56           3.000     1.8140
bond4        19   56           3.000     1.8840
bond4        22   22           5.000     1.5520
bond4        22   56           4.400     1.5260
bond4        56   56           4.490     1.5371
bond4        56   57           6.300     1.5190
bond4        56   58           4.560     1.5430
bond4        56   75           5.700     1.4250
bond4        57   57           7.500     1.3380
bond4        57   58           9.600     1.3510
bond4        58   58           9.600     1.3340
bond4        58   75           5.800     1.4178


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (3-Ring)  ##
      ##                                       ##
      ###########################################


bond3        19   22           3.500     1.8250
bond3        22   22           5.000     1.5030
bond3        22   38           5.000     1.5030
bond3        22   49           5.360     1.4350
bond3        22   59           5.000     1.5030
bond3        22   67           4.200     1.4860


      ################################################
      ##                                            ##
      ##  Electronegativity Bond Length Parameters  ##
      ##                                            ##
      ################################################


electneg      1    1    3               -0.0070
electneg      1    1    6               -0.0070
electneg      1    1    8               -0.0050
electneg      1    1    9               -0.0150
electneg      1    1   11               -0.0225
electneg      1    1   12               -0.0085
electneg      1    1   13               -0.0120
electneg      1    1   14               -0.0050
electneg      1    1   15               -0.0010
electneg      1    1   17               -0.0100
electneg      1    1   19                0.0090
electneg      1    1   25                0.0000
electneg      1    1   26                0.0009
electneg      1    1   34                0.0030
electneg      1    1   35                0.0030
electneg      1    1   39               -0.0037
electneg      1    1   46               -0.0060
electneg      1    1   47                0.0110
electneg      1    1   70               -0.0300
electneg      1    1   71                0.0400
electneg      1    1  155               -0.0145
electneg      2    1   15               -0.0100
electneg      2    1   19                0.0130
electneg      3    1   39               -0.0340
electneg      4    1    4                0.0050
electneg      5    1    3               -0.0050
electneg      5    1    4               -0.0015
electneg      5    1    6               -0.0028
electneg      5    1    8               -0.0011
electneg      5    1   10               -0.0055
electneg      5    1   11               -0.0076
electneg      5    1   12               -0.0075
electneg      5    1   14               -0.0050
electneg      5    1   15               -0.0001
electneg      5    1   17               -0.0025
electneg      5    1   18               -0.0030
electneg      5    1   25               -0.0030
electneg      5    1   26                0.0016
electneg      5    1   39                0.0010
electneg      5    1   43               -0.0080
electneg      5    1   46               -0.0058
electneg      5    1   70               -0.0100
electneg      5    1   71               -0.0060
electneg      5    1   72                0.0068
electneg      5    1   75               -0.0035
electneg      5    1  109               -0.0020
electneg      5    1  146               -0.0070
electneg      5    1  153                0.0000
electneg      5    1  154               -0.0114
electneg      5    1  155               -0.0081
electneg      5    1  159               -0.0028
electneg      6    1   71               -0.0160
electneg     11    1    1                0.0100
electneg     11    1   11               -0.0305
electneg     11    1   12               -0.0200
electneg     11    1   13               -0.0040
electneg     12    1    1                0.0055
electneg     12    1   11               -0.0300
electneg     12    1   12               -0.0200
electneg     14    1    2                0.0090
electneg     14    1    5               -0.0090
electneg     19    1   19               -0.0040
electneg     25    1    1                0.0025
electneg     26    1    1               -0.0033
electneg     36    1    3               -0.0050
electneg     39    1   47               -0.0680
electneg     70    1    1                0.0150
electneg     71    1    6                0.0190
electneg    110    1    1                0.0154
electneg    111    1    1                0.0154
electneg      1    2   72               -0.0070
electneg      1    2  108               -0.0081
electneg      2    2   11               -0.0055
electneg      2    2   19                0.0110
electneg      2    2   31                0.0020
electneg      2    2  108               -0.0011
electneg      5    2   11               -0.0070
electneg      5    2   41               -0.0050
electneg      5    2  108                0.0117
electneg    108    2    2                0.0012
electneg    108    2    5               -0.0011
electneg      1    3   11               -0.0060
electneg      1    3   12               -0.0011
electneg      1    3   13                0.0038
electneg      1    3   14               -0.0194
electneg      1    3   47                0.0240
electneg      1    3   75               -0.0220
electneg      2    3    3               -0.0180
electneg      5    3   11               -0.0071
electneg      5    3   12               -0.0151
electneg      5    3   13               -0.0035
electneg      5    3   47                0.0190
electneg     11    3    1                0.0134
electneg     11    3   80               -0.0332
electneg     12    3    1                0.0122
electneg     12    3   80               -0.0316
electneg     13    3    1                0.0106
electneg     13    3   80               -0.0265
electneg     14    3    1                0.0095
electneg     14    3   80               -0.0199
electneg     47    3   39               -0.0630
electneg     75    3    5               -0.0220
electneg     80    3    5                0.0063
electneg     80    3   11               -0.0184
electneg     80    3   12               -0.0176
electneg     80    3   13               -0.0203
electneg     80    3   14               -0.0080
electneg    124    4   10                0.0010
electneg      1    6    3                0.0220
electneg      1    6    2                0.0068
electneg      1    6    6                0.0070
electneg      1    6   21                0.0150
electneg      6    6   21                0.0060
electneg     19    6   19                0.0020
electneg     19    6   21                0.0220
electneg     21    6    6                0.0170
electneg     21    6   26                0.0002
electneg     56    6   58               -0.0460
electneg      1    8   23                0.0060
electneg      2    8   23                0.0100
electneg     56    8   23                0.0060
electneg      1    9   28                0.0010
electneg     58    9   28               -0.0050
electneg      1   15   15                0.0100
electneg      1   15   44                0.0200
electneg     15   15   44                0.0230
electneg     44   15   15               -0.0050
electneg      1   17    5                0.0050
electneg      7   17    5                0.0080
electneg      1   19    6               -0.0190
electneg      1   19   19                0.0090
electneg      5   19    6               -0.0010
electneg      5   19   19                0.0030
electneg      6   19    6               -0.0100
electneg     19   19    5                0.0040
electneg     19   19   19               -0.0020
electneg     22   22   19                0.0080
electneg     22   22   46               -0.0400
electneg     22   22   49               -0.0200
electneg     22   22   67                0.0330
electneg      1   25    5                0.0070
electneg      6   26    1                0.0007
electneg      5   31    1                0.0080
electneg      5   31   31                0.0060
electneg      5   31   56                0.0000
electneg      1   34    5                0.0090
electneg      1   35    5                0.0070
electneg      1   39    1               -0.0096
electneg     48   39    1               -0.0061
electneg      1   41  108                0.0142
electneg      2   41    2                0.0120
electneg      2   41   73                0.0210
electneg      2   41  108                0.0326
electneg     73   41  108                0.0317
electneg    108   41    2                0.0060
electneg    108   41   73                0.0068
electneg      2   42   44                0.0200
electneg      5   56    8               -0.0030
electneg      5   56   58               -0.0060
electneg      5   56   75               -0.0022
electneg      9   56    9               -0.0200
electneg     56   56    6               -0.0070
electneg     56   56    8                0.0001
electneg     56   56    9                0.0140
electneg     56   56   15               -0.0100
electneg     56   56   19                0.0140
electneg     56   56   58               -0.0140
electneg     56   56   75               -0.0070
electneg     56   58    6                0.0040
electneg     56   58    9               -0.0380
electneg     56   58   75                0.0040
electneg      1   71   70               -0.0400
electneg     70   71    1                0.0060
electneg      1   75    3                0.0220
electneg      3   75   24                0.0150
electneg     56   75   58               -0.0460
electneg      2  108    1                0.0030
electneg      2  108    2                0.0030
electneg     41  108    1                0.0175
electneg    146  145    1                0.0080
electneg      1  146    1                0.0130
electneg    145  146    1                0.0300
electneg    150  150    1               -0.0050
electneg      1  153  159               -0.0110
electneg      5  153  159               -0.0110
electneg      7  153    5               -0.0030
electneg      7  153  159               -0.0160
electneg    159  153  159               -0.0150
electneg      7  154    1                0.0048
electneg    155  154    1                0.0121
electneg      1  155    1                0.0023
electneg     23  155    1                0.0008
electneg    154  155    1               -0.0266
electneg     21  159  159                0.0000


      ################################
      ##                            ##
      ##  Angle Bending Parameters  ##
      ##                            ##
      ################################


angle         1    1    1      0.670     109.50     110.20     111.00
angle         1    1    2      0.540     110.60     109.80     110.60
angle         1    1    3      0.800     110.60     110.60     110.60
angle         1    1    4      0.960     108.80     109.70     110.00
angle         1    1    5      0.590     109.80     109.31     110.70
angle         1    1    6      0.830     107.50     107.00     107.90
angle         1    1    8      0.780     109.47     108.00     111.00
angle         1    1    9      0.750     109.48     111.30     111.80
angle         1    1   11      0.920     107.30     108.30     107.40
angle         1    1   12      0.800     106.20     106.40     108.00
angle         1    1   13      0.740     108.20
angle         1    1   14      0.650     106.00     107.20     107.00
angle         1    1   15      0.740     108.00     109.50     110.10
angle         1    1   16      0.420     107.80
angle         1    1   17      0.650     107.50     104.70     106.00
angle         1    1   18      0.870     103.00
angle         1    1   19      0.400     109.00     112.70     111.50
angle         1    1   22      0.350     114.40     112.60     114.40
angle         1    1   25      0.600     107.50     109.60     108.00
angle         1    1   26      0.379     110.92
angle         1    1   29      0.450     110.00
angle         1    1   31      0.450     109.30
angle         1    1   32      0.560     110.20
angle         1    1   33      0.300     110.20
angle         1    1   34      0.500     108.20
angle         1    1   35      0.500     108.20
angle         1    1   36      0.590     110.10     109.31     110.70
angle         1    1   37      0.500     110.74
angle         1    1   39      0.543     103.50     109.299    100.90
angle         1    1   41      0.900     107.50
angle         1    1   43      0.450     104.50
angle         1    1   46      1.000     106.00     106.50     106.80
angle         1    1   50      0.540     110.60
angle         1    1   56      0.670     109.50     109.90     111.00
angle         1    1   57      0.540     110.60     110.60     110.60
angle         1    1   70      1.080     104.10
angle         1    1   71      0.360     109.00     111.00     101.60
angle         1    1  109      0.500     108.50
angle         1    1  110      0.455     105.00
angle         1    1  111      0.980     108.64     108.64     108.64
angle         1    1  150      0.780     109.14     109.14     109.14
angle         1    1  153      0.500     109.50
angle         1    1  154      1.238     108.154
angle         1    1  159      0.830     109.50
angle         2    1    2      0.450     113.20     115.50     113.00
angle         2    1    3      0.470     109.47     110.51     110.20
angle         2    1    4      0.570     109.47     110.51     110.20
angle         2    1    5      0.550     109.50     109.31     110.40
angle         2    1    6      0.700     107.00
angle         2    1    8      1.045     110.74
angle         2    1    9      0.500     109.80
angle         2    1   11      0.760     109.00
angle         2    1   12      0.650     109.50
angle         2    1   14      0.695     109.30
angle         2    1   15      0.650     107.80     107.80     113.90
angle         2    1   16      0.420     107.80
angle         2    1   19      0.500     109.50     105.00     109.50
angle         2    1   22      0.450     112.40
angle         2    1   36      0.550     109.50     109.31     110.40
angle         2    1   37      0.380     110.51
angle         2    1   39      1.045     110.74
angle         2    1   43      0.380     110.51
angle         3    1    3      0.470     109.47     110.51     110.20
angle         3    1    5      0.540     109.49     109.49     109.49
angle         3    1    6      0.700     109.50
angle         3    1    8      1.045     110.74
angle         3    1    9      0.850     109.50     110.60     112.30
angle         3    1   11      0.760     109.20
angle         3    1   12      0.650     109.80
angle         3    1   13      0.750     109.10
angle         3    1   14      0.600     108.90
angle         3    1   15      0.420     107.80
angle         3    1   16      0.420     107.80
angle         3    1   36      0.540     109.49
angle         3    1   39      1.045     110.74
angle         4    1    4      0.470     109.47     110.51     110.20
angle         4    1    5      0.680     109.39     109.41     108.80
angle         4    1    6      0.900     109.00     109.00     109.00
angle         4    1   11      1.280     110.70     110.70     110.70
angle         4    1   75      0.800     107.50
angle         5    1    5      0.550     107.60     107.80     109.47
angle         5    1    6      0.820     110.00     108.90     108.70
angle         5    1    8      0.820     109.30
angle         5    1    9      0.760     111.00     111.00     111.00
angle         5    1   11      0.720     108.50     109.30     107.00
angle         5    1   12      0.750     105.66     106.30     107.05
angle         5    1   13      0.510     106.50
angle         5    1   14      0.620     102.80     102.80     107.80
angle         5    1   15      0.740     110.80     110.80     108.00
angle         5    1   16      0.300     108.20
angle         5    1   17      0.715     105.00     105.00     107.70
angle         5    1   18      0.690     106.00
angle         5    1   19      0.540     109.50     110.00     108.90
angle         5    1   22      0.590     109.41     109.41     109.41
angle         5    1   25      0.570     111.00     108.40     108.60
angle         5    1   26      0.498     109.939
angle         5    1   29      0.580     110.00
angle         5    1   31      0.420     111.00     111.90     110.00
angle         5    1   32      0.350     112.00
angle         5    1   33      0.100     109.50
angle         5    1   34      0.330     110.50
angle         5    1   35      0.330     110.50
angle         5    1   36      0.550     107.60     107.80     109.47
angle         5    1   37      0.803     107.50
angle         5    1   39      0.900     104.70
angle         5    1   40      0.360     109.40
angle         5    1   41      0.920     110.00     108.90     108.70
angle         5    1   43      0.800     107.50
angle         5    1   46      0.760     109.00
angle         5    1   50      0.550     109.50     109.31     110.40
angle         5    1   56      0.590     110.10     109.31     110.70
angle         5    1   57      0.490     109.50     109.31     110.40
angle         5    1   70      1.010     101.00     100.70     102.80
angle         5    1   71      0.590     109.00     106.20     106.70
angle         5    1  109      0.835     108.50
angle         5    1  110      0.900     105.50
angle         5    1  111      0.950     104.50
angle         5    1  145      0.925     106.50     106.50     106.50
angle         5    1  146      0.900     107.00     107.00     107.00
angle         5    1  150      0.850     109.38     109.38     109.08
angle         5    1  153      0.520     109.60
angle         5    1  159      0.920     108.70     108.70     108.70
angle         6    1    6      0.540     103.10     101.20     107.00
angle         6    1   12      0.670     108.50
angle         6    1   22      0.830     107.50
angle         6    1   50      0.700     107.00
angle         6    1   71      1.200     104.10
angle         8    1    8      1.045     110.74
angle         8    1   22      0.600     109.50
angle         8    1   39      1.045     110.74
angle         9    1   15      0.580     107.00     108.00     114.80
angle         9    1   36      0.760     111.00
angle        11    1   11      1.950     106.10     108.00     108.60
angle        11    1   12      0.750     110.40
angle        11    1   13      0.720     109.40
angle        12    1   12      0.760     108.10     109.50     109.70
angle        12    1   13      0.720     110.70
angle        13    1   13      0.690     109.70
angle        14    1   14      0.695     104.80
angle        15    1   15      0.420     110.00
angle        19    1   19      0.350     109.50     119.50     117.00
angle        22    1   22      0.480     112.60     114.00       0.00
angle        22    1   37      0.380     110.20
angle        22    1   43      0.380     110.20
angle        36    1   36      0.550     107.60     107.80     109.47
angle        37    1   37      0.950     109.00
angle        46    1   46      0.640     109.50
angle        50    1   50      0.450     113.20     115.50     113.00
angle        57    1   57      0.450     113.20     115.50     113.00
angle         1    2    1      0.540     117.00
angle         1    2    2      0.470     122.30
angle         1    2    3      0.500     117.00
angle         1    2    4      0.470     116.60
angle         1    2    5      0.490     117.50
angle         1    2    6      0.500     120.00
angle         1    2   19      0.400     120.00
angle         1    2   36      0.490     117.50
angle         1    2   37      0.720     115.10     121.30       0.00
angle         1    2   40      0.450     120.00
angle         1    2   41      0.500     120.00
angle         1    2   42      0.700     120.00
angle         1    2   72      0.720     123.00
angle         1    2  106      0.470     117.40     118.70       0.00
angle         1    2  108      0.870     117.83     118.70       0.00
angle         2    2    2      0.760     122.00     121.70       0.00
angle         2    2    3      0.500     115.50     116.70       0.00
angle         2    2    5      0.490     120.00     120.50       0.00
angle         2    2    6      0.600     121.90
angle         2    2    8      0.600     122.00     125.00       0.00
angle         2    2    9      0.500     118.00
angle         2    2   11      0.810     115.50     119.00       0.00
angle         2    2   12      0.650     118.80
angle         2    2   13      0.450     118.10
angle         2    2   14      0.410     118.80
angle         2    2   18      1.000     116.00
angle         2    2   19      0.320     122.00     122.00       0.00
angle         2    2   22      0.470     127.80
angle         2    2   25      0.380     120.00
angle         2    2   26      0.705     121.457
angle         2    2   31      0.250     119.10
angle         2    2   36      0.490     120.00     120.50       0.00
angle         2    2   37      0.970     121.00     121.00       0.00
angle         2    2   40      0.660     119.00     119.00       0.00
angle         2    2   41      1.050     119.50     120.80       0.00
angle         2    2   42      0.580     117.00     126.00       0.00
angle         2    2   43      1.350     124.20
angle         2    2   46      1.000     115.20
angle         2    2   57      0.760     121.00
angle         2    2  108      1.000     120.59     121.90       0.00
angle         2    2  111      0.750     118.00
angle         2    2  143      0.700     119.70
angle         2    2  144      0.630     120.00
angle         3    2    5      0.500     117.00
angle         3    2   40      0.500     120.00
angle         4    2    5      0.300     119.50
angle         5    2    5      0.450     119.00
angle         5    2    6      0.540     116.40
angle         5    2    8      0.540     117.00
angle         5    2    9      0.300     109.00
angle         5    2   11      0.710     113.00
angle         5    2   12      0.550     112.60
angle         5    2   13      0.560     112.10
angle         5    2   14      0.450     112.60
angle         5    2   18      0.780     106.00
angle         5    2   19      0.525     119.50
angle         5    2   22      0.490     120.00
angle         5    2   31      0.510     120.00
angle         5    2   36      0.450     119.00
angle         5    2   37      0.530     119.00     121.50       0.00
angle         5    2   38      0.360     120.00
angle         5    2   40      0.500     110.00
angle         5    2   41      0.800     108.00
angle         5    2   42      0.400     120.10
angle         5    2   43      0.360     116.50
angle         5    2   46      0.434     116.00
angle         5    2   50      0.490     120.00     120.50       0.00
angle         5    2   57      0.490     120.00     120.50       0.00
angle         5    2   72      0.800     121.70     121.70       0.00
angle         5    2  106      0.370     114.00     121.50       0.00
angle         5    2  108      0.500     115.83     116.78       0.00
angle         5    2  110      0.720     118.10
angle         5    2  111      0.550     110.50
angle         5    2  143      0.400     116.50
angle         8    2    8      0.850     118.50
angle         8    2   22      0.600     119.00
angle         9    2    9      0.400     120.00
angle        11    2  106      0.950     120.20     120.20       0.00
angle        12    2   12      1.570     119.20
angle        12    2   13      1.570     110.70
angle        12    2   41      0.500     105.00
angle        12    2  106      0.570     119.80     114.20       0.00
angle        13    2   41      0.500     104.00
angle        13    2  106      0.530     111.20
angle        14    2   41      0.500     107.00
angle        19    2   19      0.400     120.00
angle        36    2   36      0.450     119.00
angle        37    2   37      1.200     120.00     122.00       0.00
angle        37    2   40      0.400     126.00     126.00       0.00
angle        42    2   42      0.580     117.00
angle         1    3    1      1.250     116.80     116.80     116.80
angle         1    3    2      0.500     116.00
angle         1    3    3      1.000     114.60
angle         1    3    5      0.464     116.10     117.30       0.00
angle         1    3    6      0.650     107.10                         !! JWP
angle         1    3    7      0.850     123.50     123.50       0.00
angle         1    3    9      0.570     114.40
angle         1    3   11      1.950     109.00
angle         1    3   12      1.450     110.20
angle         1    3   13      1.180     109.30
angle         1    3   14      0.970     108.89
angle         1    3   47      0.745     115.90
angle         1    3   75      1.550     110.30
angle         1    3   76      0.720     122.10
angle         1    3   77      0.850     123.50     123.50       0.00   !! JWP
angle         1    3   80      0.320     121.60
angle         1    3   82      0.600     123.00
angle         1    3  148      2.000     109.00
angle         2    3    2      0.850     114.70
angle         2    3    3      0.800     120.00
angle         2    3    5      0.300     111.50
angle         2    3    6      0.700     124.30
angle         2    3    7      1.300     122.00     123.50       0.00
angle         2    3   75      0.700     124.30
angle         2    3   76      1.300     123.40
angle         2    3  102      0.800     126.50
angle         2    3  151      0.695     120.00
angle         3    3    5      0.680     112.40
angle         3    3   36      0.680     110.60
angle         3    3   76      0.750     119.20
angle         3    3  101      0.710     121.60
angle         5    3    5      0.650     115.50
angle         5    3    6      0.550     107.00
angle         5    3    7      0.850     119.20     119.20       0.00
angle         5    3    9      0.440     109.30
angle         5    3   11      1.340     104.00
angle         5    3   12      1.220     105.15
angle         5    3   13      1.120     108.80
angle         5    3   47      0.593     114.90
angle         5    3   56      0.560     120.00
angle         5    3   75      0.550     107.00
angle         5    3   76      0.640     118.90
angle         5    3   80      0.320     110.00
angle         5    3   82      0.800     117.20
angle         5    3  148      1.000     101.00
angle         6    3    7      1.700     121.50     122.50       0.00
angle         7    3    9      1.070     124.80
angle         7    3   22      0.460     122.50
angle         7    3   56      0.850     122.50
angle         9    3    9      0.900     112.50
angle        11    3   80      1.750     120.00
angle        12    3   80      1.240     120.50     119.50       0.00
angle        13    3   80      0.850     120.27     119.07       0.00
angle        14    3   80      0.500     117.40
angle        36    3   76      0.640     120.50
angle        47    3   47      1.432     129.80
angle        75    3   77      1.700     121.50     122.50       0.00
angle        75    3   78      1.700     121.50     122.50       0.00
angle        82    3  148      2.000     119.00
angle       102    3  149      1.300     121.00
angle         1    4    4      0.380     180.00
angle         1    4   10      0.335     180.00
angle         2    4    2      0.400     180.00
angle         2    4    4      0.470     180.00
angle         4    4  124      0.250     180.00
angle        10    4   50      0.128     180.00
angle         1    6    1      0.820     107.20
angle         1    6    2      0.770     108.50
angle         1    6    3      1.250     112.80
angle         1    6    6      1.058     103.30
angle         1    6   19      0.630     117.10
angle         1    6   21      0.750     106.80
angle         1    6   25      0.770     116.00
angle         1    6   56      0.690     108.90
angle         1    6  153      1.380     119.60
angle         2    6   21      0.360     109.00
angle         2    6   25      0.800     118.00
angle         2    6   73      0.350     108.00
angle         3    6    3      0.770     106.80
angle         3    6   24      0.690     107.70
angle         3    6   56      1.250     110.80
angle         6    6   21      0.852      99.50
angle        19    6   19      0.250     142.90
angle        19    6   21      0.510     117.50
angle        21    6   21      0.630     105.00
angle        21    6   26      0.485     110.607
angle        21    6  153      0.380     110.20
angle         1    8    1      0.720     107.20     108.20       0.00
angle         1    8    2      0.598     106.80     103.30       0.00
angle         1    8   23      0.600     108.10     110.90       0.00
angle         1    8   50      0.598     102.50     103.00       0.00
angle         2    8   23      0.587     110.50     109.50       0.00
angle        23    8   23      0.605     106.40     107.10       0.00
angle        23    8   50      0.587     109.00     108.50       0.00
angle        23    8   56      0.600     108.10     110.90       0.00
angle         1    9    1      0.760     122.50
angle         1    9    2      0.630     119.90
angle         1    9    3      1.620     121.10
angle         1    9   18      0.300     110.00
angle         1    9   28      0.190     122.40
angle         1    9   30      0.730     120.40
angle         1    9   56      0.420     111.20
angle         1    9   58      0.600     110.00
angle         2    9    2      0.400     107.00
angle         2    9    3      0.600     115.00
angle         2    9   28      0.500     110.00
angle         3    9    3      0.900     124.00
angle         3    9   28      0.580     118.50
angle        18    9   28      0.300     122.00
angle        28    9   28      0.410     123.00
angle        28    9   30      0.580     120.50
angle        28    9   56      1.150     118.30
angle        28    9   58      1.000     119.20
angle         1   15    1      0.840      95.90
angle         1   15   15      1.000     101.80
angle         1   15   44      0.650      96.00
angle        15   15   44      0.773      92.20
angle        44   15   44      0.730      92.90
angle         1   16    1      0.500      94.30
angle         1   16    5      0.400      94.00
angle         1   17    1      1.200      94.40
angle         1   17    5      0.860      90.00
angle         1   17    7      0.800     105.60     107.80       0.00
angle         5   17    7      0.860     109.60
angle         1   18    1      0.850     101.60
angle         1   18    2      1.800     102.00
angle         1   18    5      0.740     106.00
angle         1   18    7      1.100     106.90
angle         1   18    9      0.800     103.00
angle         2   18    2      1.980     102.10
angle         2   18    7      1.970     108.10
angle         5   18    7      0.560     101.50
angle         5   18    9      0.600      98.00
angle         7   18    7      1.485     119.50
angle         7   18    9      1.700     108.00
angle         1   19    1      0.480     109.50     110.40     109.20
angle         1   19    2      0.400     110.20     110.20     108.50
angle         1   19    5      0.400     109.30     107.00     111.00
angle         1   19    6      0.550     108.00     108.90     108.00
angle         1   19   19      0.450     109.00
angle         1   19   22      0.530     110.20
angle         1   19   56      0.530     109.50
angle         2   19    2      0.600     104.50
angle         2   19    5      0.550     109.50
angle         2   19    6      0.500     109.50
angle         2   19   19      0.400     110.20
angle         5   19    5      0.460     106.50     108.70     109.50
angle         5   19    6      0.670     109.50     109.00     109.50
angle         5   19   19      0.350     109.40
angle         5   19   22      0.460     110.20
angle         5   19   56      0.450     109.30     107.00     111.00
angle         6   19    6      0.600     112.00     113.50     112.00
angle        19   19   19      0.250     118.00     110.80     111.20
angle        56   19   56      0.480     124.50
angle         1   22    1      0.670     120.00
angle         1   22    5      0.600     117.10
angle         1   22   22      0.600     112.00     116.30       0.00
angle         1   22   49      0.560     115.00
angle         2   22    2      0.450     120.00
angle         2   22    5      0.360     128.50
angle         2   22   22      0.600     122.00
angle         2   22   49      0.560     115.00
angle         3   22    5      0.360     123.50     123.50     123.50
angle         5   22    5      0.250     116.50
angle         5   22   19      0.240     124.50
angle         5   22   22      0.650     116.80     114.20       0.00
angle         5   22   31      0.400     119.00
angle         5   22   38      0.360     124.50     119.70       0.00
angle         5   22   46      0.050     112.50
angle         5   22   49      0.430     113.00
angle         5   22   56      0.360     113.00
angle         5   22   67      0.360     117.40
angle        19   22   22      0.530     118.00
angle        22   22   22      0.360     119.50     112.50       0.00
angle        22   22   31      0.500     117.00
angle        22   22   46      1.200     114.60     114.60       0.00
angle         1   25    1      0.770      95.60      98.10       0.00
angle         1   25    2      0.480      92.50
angle         1   25    5      0.705      94.70      96.40       0.00
angle         2   25    2      0.480      95.00
angle         5   25    5      0.680      92.20      93.50       0.00
angle         6   25    6      0.450      99.50
angle         1   26    6      0.456     122.371
angle         2   26    6      0.604     126.986
angle         6   26    6      0.730     119.86
angle         1   29    1      0.500     119.00
angle         1   29    5      0.420     118.00
angle         5   29    5      0.420     117.00     120.00       0.00
angle         9   30    9      0.400     120.00
angle         1   31    1      0.500     109.50     109.80     110.50
angle         1   31    2      0.500     110.90
angle         1   31    5      0.390     110.20     110.50     111.50
angle         1   31   31      0.350     111.50
angle         2   31    2      0.500     109.50
angle         2   31    5      0.390     110.10
angle         2   31   31      0.500     109.50
angle         5   31    5      0.423     107.50     108.50     109.50
angle         5   31   22      0.400     108.80
angle         5   31   31      0.350     114.50
angle         5   31   56      0.510     105.20
angle        31   31   31      0.300     112.50
angle         1   32    1      0.320     107.00
angle         1   32    5      0.227     110.50
angle         5   32    5      0.132     109.50
angle         1   33    1      0.100     109.50
angle         1   33    5      0.100     109.50
angle         1   33   33      0.100     109.50
angle         5   33    5      0.100     109.50
angle         1   34    1      0.650      94.80
angle         1   34    5      0.430      94.50
angle         1   35    1      0.650      95.05
angle         1   35    5      0.430      94.60
angle         1   37    2      0.720     109.00
angle         1   37   37      0.690     106.50
angle         1   37   43      0.570      99.10
angle         2   37    2      1.200     112.60
angle         2   37   23      0.670     109.80
angle         2   37   37      1.300     107.50
angle         2   37   40      0.430     115.00
angle        23   37   37      0.900     106.40
angle         1   38   22      0.450     117.20
angle         2   38   22      0.550     137.00
angle         5   38   22      0.360     146.00
angle         5   38   38      0.360     146.00
angle         1   39    1      0.719     107.114    110.00     112.00
angle         1   39   48      0.521     105.949    107.425    108.524
angle         1   39   69      0.885     109.70
angle        48   39   48      0.609     106.367    106.966    108.563
angle         1   40    2      0.490     120.50
angle         2   40    2      0.430     124.00     124.00       0.00
angle         2   40   23      0.490     118.50
angle         2   40   37      0.430     124.00     124.00       0.00
angle        23   40   37      0.490     116.00
angle         1   41    2      1.000     109.10
angle         1   41  108      0.900     110.51
angle         2   41    2      0.950     112.00
angle         2   41   73      0.850     107.00
angle         2   41  108      0.900     110.85
angle        73   41  108      1.000     101.884
angle         2   42    2      0.680      98.50
angle         2   42   44      0.750      94.00
angle         1   43    7      0.570     120.40
angle         1   43   37      0.380     114.00
angle         1   43   69      0.920     117.00
angle         1   43  109      0.970     118.00
angle         2   43    2      1.250     117.30
angle         2   43   69      1.730     117.00
angle         7   43   37      0.380     125.00
angle        23   43   69      0.780     108.00
angle        23   43  109      0.915     106.00
angle        69   43  109      1.820     124.20
angle         1   46    7      1.000     115.90
angle         2   46    7      1.420     116.10
angle         7   46    7      1.000     127.70
angle         7   46   22      1.020     114.50
angle         1   50   50      0.470     122.30
angle         2   50   50      0.760     121.70
angle         4   50   50      0.430     121.20     123.30       0.00
angle         5   50   50      0.490     120.00     120.50       0.00
angle         8   50   50      0.600     123.00
angle         1   56    1      0.670     109.50     109.90     111.00
angle         1   56    5      0.590     110.10     109.31     110.70
angle         1   56    6      0.770     109.30     107.60     108.40
angle         1   56    9      1.030     110.70
angle         1   56   22      0.670       0.00     111.20       0.00
angle         1   56   56      0.670     109.50     113.00       0.00
angle         1   56   58      0.500     110.30
angle         1   56   75      0.770     109.30     107.60     108.40
angle         3   56    5      0.540     109.49     109.49     109.49
angle         3   56   56      0.650     109.50
angle         5   56    5      0.550     107.60     107.80     109.47
angle         5   56    6      0.450     108.70     108.70     108.70
angle         5   56    8      0.820     109.30
angle         5   56    9      0.760     111.00
angle         5   56   15      0.740     111.50     111.50       0.00
angle         5   56   19      0.680     110.00     110.00       0.00
angle         5   56   22      0.360     112.00     112.00       0.00
angle         5   56   31      0.400     110.20
angle         5   56   56      0.590     110.10     109.31       0.00
angle         5   56   57      0.490     110.00     109.81     110.90
angle         5   56   58      0.630     110.49
angle         5   56   75      0.450     108.70
angle         6   56    9      0.560     110.50
angle         6   56   56      1.080     109.10
angle         8   56   56      0.780     109.47     108.00     111.00
angle        19   56   56      0.480     111.00
angle        31   56   56      0.460     110.00
angle        56   56   56      0.670     109.50     109.70     111.00
angle        57   56   57      0.540     113.20     108.00     113.00
angle         1   57   56      0.540     115.20
angle         1   57   57      0.470     122.30
angle         2   57   56      0.760     127.80
angle         2   57   57      0.760     127.20
angle         5   57   56      0.490     117.50
angle         5   57   57      0.490     120.00     120.50       0.00
angle        57   57   57      0.760     121.70
angle         6   58    7      1.000     126.00
angle         7   58   56      0.550     135.10
angle         9   58   79      1.050     125.80
angle        56   58   79      0.650     125.00
angle        75   58   78      1.000     126.00
angle         7   67   22      0.460     143.60
angle         1   70   71      0.730     113.90
angle         1   71    1      0.320     107.70
angle         1   71    5      0.080     116.90
angle         1   71   70      1.090     113.50     120.10       0.00
angle         5   71    5      0.400     124.50
angle         5   71   70      0.220     111.70     120.10       0.00
angle         1   72    2      0.720     109.60
angle         1   75    3      1.250     112.80
angle         3   75    3      0.770     106.80
angle         3   75   24      0.690     107.70
angle         3   75   56      1.250     110.80
angle         2  106    7      0.700     180.00
angle        23  107  107      0.900     106.20
angle         2  108   41      1.500     107.973
angle         1  109   43      1.200     105.20
angle        23  109   43      1.150     101.50
angle         1  110    1      0.900     117.50
angle         1  110    2      0.450     124.00
angle         1  110   23      0.750     116.70
angle         2  110   23      0.450     119.40
angle         1  111    2      0.800     119.00
angle         2  111    2      0.900     120.00
angle         2  111   23      0.750     109.80
angle         5  113  113      0.400     126.00
angle         1  114  114      0.470     126.00
angle         2  143    2      1.250     119.10
angle         2  143   69      1.730     121.70
angle         2  143  144      1.150     114.00
angle        69  143  144      1.880     136.00
angle         2  144  143      0.800     102.00
angle         1  145  146      1.100     107.50
angle        21  145  146      0.925     104.00
angle         1  146    1      0.460      98.50
angle         1  146   23      0.700     104.50
angle         1  146  145      1.275     102.50     104.50       0.00
angle        23  146   23      0.780     103.00
angle        23  146  145      0.725     101.50     103.50       0.00
angle         3  148    3      0.830     110.00
angle         1  150    1      1.100     106.98
angle         1  150   23      0.700     102.35
angle         1  150  150      0.800     102.47     103.66       0.00
angle        23  150   23      0.650     102.90
angle        23  150  150      0.870     104.58     105.85       0.00
angle         1  153    1      0.400     109.20
angle         1  153    5      0.500     105.50
angle         1  153    6      0.360     107.20
angle         1  153    7      0.800     117.50
angle         1  153  159      0.550     104.70
angle         5  153    5      0.420     104.50
angle         5  153    6      0.640     101.20     103.00       0.00
angle         5  153    7      0.830     116.70     116.40     119.30
angle         5  153  159      0.700     102.00
angle         6  153    6      1.100     102.90     103.60       0.00
angle         6  153    7      0.940     117.20     116.30     118.30
angle         7  153  159      1.180     116.20     115.40     116.80
angle       159  153  159      0.900     103.50     103.80       0.00
angle         1  154    7      0.747     108.728
angle         1  154  155      0.580     102.092
angle         5  154    7      0.734     107.614
angle         5  154  155      0.914     100.776
angle         7  154    7      0.660     122.966    123.785      0.00
angle         7  154  155      1.662     107.883    108.139      0.00
angle         1  155    1      1.296     111.163
angle         1  155   23      0.567     109.505
angle         1  155  154      1.190     109.551    112.917      0.00
angle        23  155   23      0.608     109.688
angle        23  155  154      0.579     103.248    107.770      0.00
angle         1  159  153      0.900     118.80
angle        21  159  153      0.380     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (5-Ring)  ##
      ##                                     ##
      #########################################


angle5        1    1    1      0.670     109.50     109.90     111.00
angle5        1    1    2      0.540     110.20     110.20     110.60
angle5        1    1    3      0.800     111.10     111.10     111.10
angle5        1    1    6      0.770     109.30     108.40     108.40
angle5        1    1    8      0.780     109.47     108.00     109.70
angle5        1    1    9      0.750     109.48     111.90     108.50
angle5        1    1   15      0.740     108.00     109.50     110.10
angle5        1    1   18      0.870     109.80
angle5        1    1   19      0.550     107.20
angle5        1    1   22      0.600       0.00       0.00     112.00
angle5        1    1   31      0.680     105.50
angle5        1    1   37      0.380     110.74
angle5        1    1   56      0.670     109.50     109.90     111.00
angle5        1    1   57      0.540     110.20     110.20     110.60
angle5        2    1    2      0.540     113.20     110.00     114.50
angle5        2    1   19      0.500     109.00
angle5        2    1   37      0.380     110.51
angle5        6    1    6      0.560     106.60
angle5       15    1   15      0.420     110.00
angle5       22    1   22      0.500       0.00       0.00     112.00
angle5       37    1   37      0.950     109.00
angle5       41    1   41      0.560     106.60
angle5       57    1   57      0.540     113.20     110.00     113.00
angle5        1    2    1      0.540     115.20
angle5        1    2    2      0.470     122.50
angle5        1    2   37      0.550     115.10     125.00       0.00
angle5        2    2    2      0.550     121.20     121.50       0.00
angle5        2    2    6      0.600     120.00
angle5        2    2   19      0.825     120.50
angle5        2    2   37      0.550     120.00     122.50       0.00
angle5        2    2   40      0.550     122.50     120.10       0.00
angle5        2    2   41      1.150     120.00     116.60       0.00
angle5        2    2   42      1.200     116.30
angle5       37    2   37      0.900     120.00     120.00       0.00
angle5       37    2   40      0.550     124.00     124.00       0.00
angle5       37    2   41      0.800     122.00
angle5       37    2   42      1.200     121.10
angle5        1    3    1      1.250     112.70
angle5        1    3    6      1.150     111.00
angle5        1    3    9      0.620     114.40
angle5        1    3   75      1.150     111.00
angle5        1    3  148      2.000     109.00
angle5        2    3  149      2.000     113.00
angle5        1    6    1      0.790     107.30
angle5        1    6    2      0.770     110.80
angle5        1    6    3      1.550     111.20
angle5        1    6    6      1.058     101.00
angle5        1    6   56      0.800     113.00
angle5        2    6   56      1.900     113.00
angle5        3    6    3      0.770     106.80
angle5        1    8    1      0.720     114.00     112.00       0.00
angle5        1    9    1      0.760     117.10
angle5        1    9    3      1.680     121.10
angle5        1    9   56      0.650     109.00
angle5        1   15    1      0.840      96.90
angle5        1   15   15      1.000     103.20
angle5        1   18    1      0.850     105.00
angle5        1   19    1      0.650     102.80     103.80      99.50
angle5        1   19    2      0.800      98.20
angle5       19   19   19      0.320     106.00
angle5        1   22    1      0.670     120.00
angle5        1   22   22      0.600     112.00     117.00       0.00
angle5       22   22   22      0.550     122.00     108.50       0.00
angle5       22   22   56      0.600       0.00     111.60       0.00
angle5        1   31    1      0.570     100.00
angle5        1   37    2      0.550     108.00
angle5        1   37   37      0.690     106.50
angle5        2   37    2      0.550     118.00
angle5        2   37   37      0.700     116.00
angle5        2   37   40      0.430     114.00
angle5        2   37   41      1.150     114.00
angle5        2   37   42      1.200     121.00
angle5       37   37   42      1.200     123.00
angle5        2   40    2      0.550     126.10     126.10       0.00
angle5        2   40   37      0.430     123.00
angle5        1   41    2      1.000     109.10
angle5        2   41    2      1.150     116.40
angle5        2   41   37      1.150     119.00
angle5       37   41   37      1.000     120.00
angle5        2   42    2      1.200      98.40
angle5        2   42   37      1.200     108.50
angle5       37   42   37      1.200     117.90
angle5        1   56    9      0.450     104.00
angle5        1   56   15      0.740     109.20     109.20       0.00
angle5        1   56   56      0.670     109.50     109.90     111.00
angle5        6   56    9      1.400     101.00
angle5       56   56   56      0.670     109.50     109.90     111.00
angle5        1   57    1      0.540     115.20
angle5        1   57   57      0.470     122.50
angle5       57   57   57      0.550     121.50
angle5        1   75    3      1.550     111.20
angle5        3   75    3      0.770     106.80
angle5      113  113  113      0.600     108.00
angle5      114  114  114      0.600     108.00
angle5        3  148    3      1.600     109.00
angle5        3  149    3      1.600     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (4-Ring)  ##
      ##                                     ##
      #########################################


angle4        1    1    9      0.550     106.50
angle4        1    3    9      0.660     113.00
angle4       56    6   56      0.424     107.00
angle4       56    6   58      1.100      99.30
angle4       56    8   56      0.580     107.20     108.20       0.00
angle4        1    9    3      0.600     119.85
angle4       56    9   56      0.760     122.50
angle4       56    9   58      0.430     121.10
angle4       56   15   56      0.470      94.30
angle4       56   19   56      0.175     109.50     109.50     109.50
angle4       22   22   22      0.700      96.50      96.50       0.00
angle4       22   22   56      0.200       0.00     112.00       0.00
angle4       56   31   56      0.490       0.00
angle4       37   37   56      0.690     106.50
angle4       43   37   56      0.480       0.00
angle4       56   39   56      0.380       0.00
angle4       37   43   56      0.350       0.00
angle4        6   56   56      0.340     109.30     109.20     108.40
angle4        8   56   56      0.300     109.47     108.00     111.00
angle4        9   56   56      0.870     109.50
angle4       15   56   56      0.500     100.50     100.50     100.50
angle4       19   56   56      0.105     109.00     111.50     112.80
angle4       22   56   56      0.200       0.00     114.00     114.00
angle4       31   56   56      0.640       0.00
angle4       37   56   56      0.380     110.74
angle4       39   56   56      0.450       0.00
angle4       43   56   56      0.380     105.14
angle4       56   56   56      0.192     109.50     110.30     110.60
angle4       56   56   57      0.230     114.00
angle4       56   56   58      0.900     101.30     101.30     101.30
angle4       56   56   75      0.340     108.40     108.40     109.00
angle4       57   56   57      0.200     109.47     109.51     109.50
angle4       56   57   56      0.140     115.20
angle4       56   57   57      0.140     124.00     123.00       0.00
angle4       57   57   57      0.250     122.00
angle4        6   58   56      0.600     112.50
angle4        9   58   56      0.550     109.70
angle4       56   58   56      0.900     113.70
angle4       56   58   75      0.600     112.50
angle4       56   75   58      1.100      99.30


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (3-Ring)  ##
      ##                                     ##
      #########################################


angle3       22   19   22      0.125      50.20
angle3       19   22   22      0.700      65.00
angle3       22   22   22      0.850      55.00      60.00      60.00
angle3       22   22   38      0.450      48.00
angle3       22   22   49      0.560      59.30
angle3       22   22   67      0.800      56.60
angle3       38   22   38      0.450      53.00
angle3       22   38   22      0.400      67.00
angle3       22   38   38      0.550      80.00
angle3       22   49   22      0.620      61.40
angle3       22   67   22      1.250      66.80


      ################################################
      ##                                            ##
      ##  Angle Bending Parameters (Square Planar)  ##
      ##                                            ##
      ################################################


#angle        1   59    1      0.200    180.000
#angle        1   59    1      1.500     90.000
#angle        1   59    5      0.200    180.000
#angle        1   59    5      1.500     90.000
#angle        1   59   40      0.500    180.000
#angle        1   59   40      1.500     90.000
#angle       40   59   40      0.500    180.000
#angle       40   59   40      1.500     90.000
#angle        1   62    1      0.200    180.000
#angle        1   62    1      1.500     90.000
#angle        1   62    5      0.200    180.000
#angle        1   62    5      1.500     90.000
#angle        1   62   40      0.500    180.000
#angle        1   62   40      1.500     90.000
#angle       40   62   40      0.500    180.000
#angle       40   62   40      1.500     90.000
#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.500     90.000
#angle        1   64    5      0.200    180.000
#angle        1   64    5      1.500     90.000
#angle        1   64   40      0.500    180.000
#angle        1   64   40      1.500     90.000
#angle       40   64   40      0.500    180.000
#angle       40   64   40      1.500     90.000


      #####################################################
      ##                                                 ##
      ##  Angle Bending Parameters (Trigonal Bipyramid)  ##
      ##                                                 ##
      #####################################################


#angle        1   60    1      0.200    180.000
#angle        1   60    1      0.200    120.000
#angle        1   60    1      1.500     90.000
#angle        1   60    5      0.200    180.000
#angle        1   60    5      0.200    120.000
#angle        1   60    5      1.500     90.000
#angle        5   60    6      0.200    120.000
#angle        5   60    6      1.500     90.000
#angle        5   60    8      0.200    120.000
#angle        5   60    8      1.500     90.000
#angle        1   60   11      0.200    180.000
#angle        1   60   11      0.200    120.000
#angle        1   60   11      1.500     90.000
#angle        5   60   11      0.200    180.000
#angle        5   60   11      0.200    120.000
#angle        5   60   11      1.500     90.000
#angle       11   60   11      0.200    180.000
#angle       11   60   11      0.200    120.000
#angle       11   60   11      1.500     90.000


      #################################################
      ##                                             ##
      ##  Angle Bending Parameters (Square Pyramid)  ##
      ##                                             ##
      #################################################


#angle        1   60    1      0.200    152.000
#angle        1   60    1      0.200    104.000
#angle        1   60    1      1.500     86.000
#angle        1   60    5      0.200    152.000
#angle        1   60    5      0.200    104.000
#angle        1   60    5      1.500     86.000
#angle        1   60   11      0.200    152.000
#angle        1   60   11      0.200    104.000
#angle        1   60   11      1.500     86.000
#angle        5   60   11      0.200    152.000
#angle        5   60   11      0.200    104.000
#angle        5   60   11      1.500     86.000
#angle       11   60   11      0.200    152.000
#angle       11   60   11      0.200    104.000
#angle       11   60   11      1.500     86.000


      #######################################################
      ##                                                   ##
      ##  Angle Bending Parameters (Octahedral Bipyramid)  ##
      ##                                                   ##
      #######################################################


#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.200     90.000
#angle        1   64    5      0.300    180.000
#angle        1   64    5      1.300     90.000
#angle        1   64   11      0.400    180.000
#angle        1   60   11      1.400     90.000
#angle        5   64   11      0.500    180.000
#angle        5   64   11      1.500     90.000
#angle       11   64   11      0.600    180.000
#angle       11   64   11      1.600     90.000


      ###############################
      ##                           ##
      ##  Stretch-Bend Parameters  ##
      ##                           ##
      ###############################


   #########################################################
   ##                                                     ##
   ##         Actual MM3 Stretch-Bend Parameters          ##
   ##                                                     ##
   ##                 X       R-X-R     R-X-H     H-X-H   ##
   ##                                                     ##
   ##   strbnd        C       0.130     0.080     0.000   ##
   ##   strbnd        N       0.050     0.030     0.000   ##
   ##   strbnd        O       0.100     0.090     0.000   ##
   ##   strbnd        Si      0.100     0.060     0.000   ##
   ##   strbnd        P       0.100     0.060     0.000   ##
   ##   strbnd        PO4     0.100     0.100     0.000   ##
   ##   strbnd        S      -0.040     0.010     0.000   ##
   ##   strbnd      3rd Row   0.450     0.000     0.000   ##
   ##   strbnd4       C       0.050     0.080     0.000   ##
   ##   strbnd4       N       0.100     0.030     0.000   ##
   ##   strbnd4       O       0.260     0.090     0.000   ##
   ##   strbnd4       S       0.290     0.010     0.000   ##
   ##   strbnd5       C       0.130     0.080     0.000   ##
   ##   strbnd5       N       0.100     0.030     0.000   ##
   ##   strbnd5       O       0.500     0.090     0.000   ##
   ##   strbnd5       S       0.280     0.010     0.000   ##
   ##                                                     ##
   ##   these force constants are used to couple both     ##
   ##   bond lengths deviations to the angle deviation    ##
   ##                                                     ##
   #########################################################


strbnd        1    1    1      0.130      0.130
strbnd        1    1    2      0.130      0.130
strbnd        1    1    3      0.130      0.130
strbnd        1    1    4      0.130      0.130
strbnd        1    1    5      0.080      0.080
strbnd        1    1    6      0.130      0.130
strbnd        1    1    8      0.130      0.130
strbnd        1    1    9      0.130      0.130
strbnd        1    1   11      0.130      0.130
strbnd        1    1   12      0.130      0.130
strbnd        1    1   13      0.130      0.130
strbnd        1    1   14      0.130      0.130
strbnd        1    1   15      0.130      0.130
strbnd        1    1   16      0.130      0.130
strbnd        1    1   17      0.130      0.130
strbnd        1    1   18      0.130      0.130
strbnd        1    1   19      0.130      0.130
strbnd        1    1   22      0.130      0.130
strbnd        1    1   25      0.130      0.130
strbnd        1    1   26      0.130      0.130
strbnd        1    1   29      0.130      0.130
strbnd        1    1   31      0.130      0.130
strbnd        1    1   32      0.130      0.130
strbnd        1    1   33      0.130      0.130
strbnd        1    1   34      0.130      0.130
strbnd        1    1   35      0.130      0.130
strbnd        1    1   36      0.080      0.080
strbnd        1    1   37      0.130      0.130
strbnd        1    1   39      0.130      0.130
strbnd        1    1   41      0.130      0.130
strbnd        1    1   43      0.130      0.130
strbnd        1    1   46      0.130      0.130
strbnd        1    1   50      0.130      0.130
strbnd        1    1   56      0.130      0.130
strbnd        1    1   57      0.130      0.130
strbnd        1    1   70      0.130      0.130
strbnd        1    1   71      0.130      0.130
strbnd        1    1  109      0.130      0.130
strbnd        1    1  110      0.130      0.130
strbnd        1    1  111      0.130      0.130
strbnd        1    1  150      0.130      0.130
strbnd        1    1  153      0.130      0.130
strbnd        1    1  154      0.130      0.130
strbnd        1    1  159      0.130      0.130
strbnd        2    1    2      0.130      0.130
strbnd        2    1    3      0.130      0.130
strbnd        2    1    4      0.130      0.130
strbnd        2    1    5      0.080      0.080
strbnd        2    1    6      0.130      0.130
strbnd        2    1    8      0.130      0.130
strbnd        2    1    9      0.130      0.130
strbnd        2    1   11      0.130      0.130
strbnd        2    1   12      0.130      0.130
strbnd        2    1   14      0.130      0.130
strbnd        2    1   15      0.130      0.130
strbnd        2    1   16      0.130      0.130
strbnd        2    1   19      0.130      0.130
strbnd        2    1   22      0.130      0.130
strbnd        2    1   36      0.080      0.080
strbnd        2    1   37      0.130      0.130
strbnd        2    1   39      0.130      0.130
strbnd        2    1   43      0.130      0.130
strbnd        3    1    3      0.130      0.130
strbnd        3    1    5      0.080      0.080
strbnd        3    1    6      0.130      0.130
strbnd        3    1    8      0.130      0.130
strbnd        3    1    9      0.130      0.130
strbnd        3    1   11      0.130      0.130
strbnd        3    1   12      0.130      0.130
strbnd        3    1   13      0.130      0.130
strbnd        3    1   14      0.130      0.130
strbnd        3    1   15      0.130      0.130
strbnd        3    1   16      0.130      0.130
strbnd        3    1   36      0.080      0.080
strbnd        3    1   39      0.130      0.130
strbnd        4    1    4      0.130      0.130
strbnd        4    1    5      0.080      0.080
strbnd        4    1    6      0.130      0.130
strbnd        4    1   11      0.130      0.130
strbnd        4    1   75      0.130      0.130
strbnd        5    1    6      0.080      0.080
strbnd        5    1    8      0.080      0.080
strbnd        5    1    9      0.080      0.080
strbnd        5    1   11      0.080      0.080
strbnd        5    1   12      0.080      0.080
strbnd        5    1   13      0.080      0.080
strbnd        5    1   14      0.080      0.080
strbnd        5    1   15      0.080      0.080
strbnd        5    1   16      0.080      0.080
strbnd        5    1   17      0.080      0.080
strbnd        5    1   18      0.080      0.080
strbnd        5    1   19      0.080      0.080
strbnd        5    1   22      0.080      0.080
strbnd        5    1   25      0.080      0.080
strbnd        5    1   26      0.080      0.080
strbnd        5    1   29      0.080      0.080
strbnd        5    1   31      0.080      0.080
strbnd        5    1   32      0.080      0.080
strbnd        5    1   33      0.080      0.080
strbnd        5    1   34      0.080      0.080
strbnd        5    1   35      0.080      0.080
strbnd        5    1   37      0.080      0.080
strbnd        5    1   39      0.080      0.080
strbnd        5    1   40      0.080      0.080
strbnd        5    1   41      0.080      0.080
strbnd        5    1   43      0.080      0.080
strbnd        5    1   46      0.080      0.080
strbnd        5    1   50      0.080      0.080
strbnd        5    1   56      0.080      0.080
strbnd        5    1   57      0.080      0.080
strbnd        5    1   70      0.080      0.080
strbnd        5    1   71      0.080      0.080
strbnd        5    1  109      0.080      0.080
strbnd        5    1  110      0.080      0.080
strbnd        5    1  111      0.080      0.080
strbnd        5    1  145      0.080      0.080
strbnd        5    1  146      0.080      0.080
strbnd        5    1  150      0.080      0.080
strbnd        5    1  153      0.080      0.080
strbnd        5    1  159      0.080      0.080
strbnd        6    1    6      0.130      0.130
strbnd        6    1   12      0.130      0.130
strbnd        6    1   22      0.130      0.130
strbnd        6    1   50      0.130      0.130
strbnd        6    1   71      0.130      0.130
strbnd        8    1    8      0.130      0.130
strbnd        8    1   22      0.130      0.130
strbnd        8    1   39      0.130      0.130
strbnd        9    1   15      0.130      0.130
strbnd        9    1   36      0.080      0.080
strbnd       11    1   11      0.130      0.130
strbnd       11    1   12      0.130      0.130
strbnd       11    1   13      0.130      0.130
strbnd       12    1   12      0.130      0.130
strbnd       12    1   13      0.130      0.130
strbnd       13    1   13      0.130      0.130
strbnd       14    1   14      0.130      0.130
strbnd       15    1   15      0.130      0.130
strbnd       19    1   19      0.130      0.130
strbnd       22    1   22      0.130      0.130
strbnd       22    1   37      0.130      0.130
strbnd       22    1   43      0.130      0.130
strbnd       37    1   37      0.130      0.130
strbnd       41    1   41      0.130      0.130
strbnd       46    1   46      0.130      0.130
strbnd       50    1   50      0.130      0.130
strbnd       57    1   57      0.130      0.130
strbnd        1    2    1      0.130      0.130
strbnd        1    2    2      0.130      0.130
strbnd        1    2    3      0.130      0.130
strbnd        1    2    4      0.130      0.130
strbnd        1    2    5      0.080      0.080
strbnd        1    2    6      0.130      0.130
strbnd        1    2   19      0.130      0.130
strbnd        1    2   36      0.080      0.080
strbnd        1    2   37      0.130      0.130
strbnd        1    2   40      0.130      0.130
strbnd        1    2   41      0.130      0.130
strbnd        1    2   42      0.130      0.130
strbnd        1    2   72      0.130      0.130
strbnd        1    2  106      0.130      0.130
strbnd        1    2  108      0.130      0.130
strbnd        2    2    2      0.130      0.130
strbnd        2    2    3      0.130      0.130
strbnd        2    2    5      0.080      0.080
strbnd        2    2    6      0.130      0.130
strbnd        2    2    8      0.130      0.130
strbnd        2    2    9      0.130      0.130
strbnd        2    2   11      0.130      0.130
strbnd        2    2   12      0.130      0.130
strbnd        2    2   13      0.130      0.130
strbnd        2    2   14      0.130      0.130
strbnd        2    2   18      0.130      0.130
strbnd        2    2   19      0.130      0.130
strbnd        2    2   22      0.130      0.130
strbnd        2    2   25      0.130      0.130
strbnd        2    2   26      0.130      0.130
strbnd        2    2   31      0.130      0.130
strbnd        2    2   36      0.080      0.080
strbnd        2    2   37      0.130      0.130
strbnd        2    2   40      0.130      0.130
strbnd        2    2   41      0.130      0.130
strbnd        2    2   42      0.130      0.130
strbnd        2    2   43      0.130      0.130
strbnd        2    2   46      0.130      0.130
strbnd        2    2   57      0.130      0.130
strbnd        2    2  108      0.130      0.130
strbnd        2    2  111      0.130      0.130
strbnd        2    2  143      0.130      0.130
strbnd        2    2  144      0.130      0.130
strbnd        3    2    5      0.080      0.080
strbnd        3    2   40      0.130      0.130
strbnd        4    2    5      0.080      0.080
strbnd        5    2    6      0.080      0.080
strbnd        5    2    8      0.080      0.080
strbnd        5    2    9      0.080      0.080
strbnd        5    2   11      0.080      0.080
strbnd        5    2   12      0.080      0.080
strbnd        5    2   13      0.080      0.080
strbnd        5    2   14      0.080      0.080
strbnd        5    2   18      0.080      0.080
strbnd        5    2   19      0.080      0.080
strbnd        5    2   22      0.080      0.080
strbnd        5    2   31      0.080      0.080
strbnd        5    2   37      0.080      0.080
strbnd        5    2   38      0.080      0.080
strbnd        5    2   40      0.080      0.080
strbnd        5    2   41      0.080      0.080
strbnd        5    2   42      0.080      0.080
strbnd        5    2   43      0.080      0.080
strbnd        5    2   46      0.080      0.080
strbnd        5    2   50      0.080      0.080
strbnd        5    2   57      0.080      0.080
strbnd        5    2   72      0.080      0.080
strbnd        5    2  106      0.080      0.080
strbnd        5    2  108      0.080      0.080
strbnd        5    2  110      0.080      0.080
strbnd        5    2  111      0.080      0.080
strbnd        5    2  143      0.080      0.080
strbnd        8    2    8      0.130      0.130
strbnd        8    2   22      0.130      0.130
strbnd        9    2    9      0.130      0.130
strbnd       11    2  106      0.130      0.130
strbnd       12    2   12      0.130      0.130
strbnd       12    2   13      0.130      0.130
strbnd       12    2   41      0.130      0.130
strbnd       12    2  106      0.130      0.130
strbnd       13    2   41      0.130      0.130
strbnd       13    2  106      0.130      0.130
strbnd       14    2   41      0.130      0.130
strbnd       19    2   19      0.130      0.130
strbnd       37    2   37      0.130      0.130
strbnd       37    2   40      0.130      0.130
strbnd       37    2   41      0.130      0.130
strbnd       37    2   42      0.130      0.130
strbnd       42    2   42      0.130      0.130
strbnd        1    3    1      0.130      0.130
strbnd        1    3    2      0.130      0.130
strbnd        1    3    3      0.130      0.130
strbnd        1    3    5      0.080      0.080
strbnd        1    3    6      0.130      0.130
strbnd        1    3    7      0.130      0.130
strbnd        1    3    9      0.130      0.130
strbnd        1    3   11      0.130      0.130
strbnd        1    3   12      0.130      0.130
strbnd        1    3   13      0.130      0.130
strbnd        1    3   14      0.130      0.130
strbnd        1    3   47      0.130      0.130
strbnd        1    3   75      0.130      0.130
strbnd        1    3   76      0.130      0.130
strbnd        1    3   77      0.130      0.130
strbnd        1    3   80      0.130      0.130
strbnd        1    3   82      0.130      0.130
strbnd        1    3  148      0.130      0.130
strbnd        2    3    2      0.130      0.130
strbnd        2    3    3      0.130      0.130
strbnd        2    3    5      0.080      0.080
strbnd        2    3    6      0.130      0.130
strbnd        2    3    7      0.130      0.130
strbnd        2    3   75      0.130      0.130
strbnd        2    3   76      0.130      0.130
strbnd        2    3  102      0.130      0.130
strbnd        2    3  149      0.130      0.130
strbnd        2    3  151      0.130      0.130
strbnd        3    3    5      0.080      0.080
strbnd        3    3   36      0.080      0.080
strbnd        3    3   76      0.130      0.130
strbnd        3    3  101      0.130      0.130
strbnd        5    3    6      0.080      0.080
strbnd        5    3    7      0.080      0.080
strbnd        5    3    9      0.080      0.080
strbnd        5    3   11      0.080      0.080
strbnd        5    3   12      0.080      0.080
strbnd        5    3   13      0.080      0.080
strbnd        5    3   47      0.080      0.080
strbnd        5    3   56      0.080      0.080
strbnd        5    3   75      0.080      0.080
strbnd        5    3   76      0.080      0.080
strbnd        5    3   80      0.080      0.080
strbnd        5    3   82      0.080      0.080
strbnd        5    3  148      0.080      0.080
strbnd        6    3    7      0.130      0.130
strbnd        7    3    9      0.130      0.130
strbnd        7    3   22      0.130      0.130
strbnd        7    3   56      0.130      0.130
strbnd        9    3    9      0.130      0.130
strbnd       11    3   80      0.130      0.130
strbnd       12    3   80      0.130      0.130
strbnd       13    3   80      0.130      0.130
strbnd       14    3   80      0.130      0.130
strbnd       36    3   76      0.080      0.080
strbnd       47    3   47      0.130      0.130
strbnd       75    3   77      0.130      0.130
strbnd       75    3   78      0.130      0.130
strbnd       82    3  148      0.130      0.130
strbnd      102    3  149      0.130      0.130
strbnd        1    4    4      0.130      0.130
strbnd        1    4   10      0.130      0.130
strbnd        2    4    2      0.130      0.130
strbnd        2    4    4      0.130      0.130
strbnd        4    4  124      0.080      0.080
strbnd       10    4   50      0.130      0.130
strbnd        1    6    1      0.100      0.100
strbnd        1    6    2      0.100      0.100
strbnd        1    6    3      0.100      0.100
strbnd        1    6    6      0.100      0.100
strbnd        1    6   19      0.100      0.100
strbnd        1    6   21      0.090      0.090
strbnd        1    6   25      0.100      0.100
strbnd        1    6   56      0.100      0.100
strbnd        1    6  153      0.100      0.100
strbnd        2    6   21      0.090      0.090
strbnd        2    6   25      0.100      0.100
strbnd        2    6   56      0.100      0.100
strbnd        2    6   73      0.090      0.090
strbnd        3    6    3      0.100      0.100
strbnd        3    6   24      0.090      0.090
strbnd        3    6   56      0.100      0.100
strbnd        6    6   21      0.090      0.090
strbnd       19    6   19      0.100      0.100
strbnd       19    6   21      0.090      0.090
strbnd       21    6   26      0.090      0.090
strbnd       21    6  153      0.090      0.090
strbnd       56    6   56      0.100      0.100
strbnd       56    6   58      0.100      0.100
strbnd        1    8    1      0.050      0.050
strbnd        1    8    2      0.050      0.050
strbnd        1    8   23      0.030      0.030
strbnd        1    8   50      0.050      0.050
strbnd        2    8   23      0.030      0.030
strbnd       23    8   50      0.030      0.030
strbnd       23    8   56      0.030      0.030
strbnd       56    8   56      0.050      0.050
strbnd        1    9    1      0.050      0.050
strbnd        1    9    2      0.050      0.050
strbnd        1    9    3      0.050      0.050
strbnd        1    9   18      0.050      0.050
strbnd        1    9   28      0.030      0.030
strbnd        1    9   30      0.050      0.050
strbnd        1    9   56      0.050      0.050
strbnd        1    9   58      0.050      0.050
strbnd        2    9    2      0.050      0.050
strbnd        2    9    3      0.050      0.050
strbnd        2    9   28      0.030      0.030
strbnd        3    9    3      0.050      0.050
strbnd        3    9   28      0.030      0.030
strbnd       18    9   28      0.030      0.030
strbnd       28    9   30      0.030      0.030
strbnd       28    9   56      0.030      0.030
strbnd       28    9   58      0.030      0.030
strbnd       56    9   56      0.050      0.050
strbnd       56    9   58      0.050      0.050
strbnd        1   15    1     -0.040     -0.040
strbnd        1   15   15     -0.040     -0.040
strbnd        1   15   44      0.010      0.010
strbnd       15   15   44      0.010      0.010
strbnd       56   15   56     -0.040     -0.040
strbnd        1   16    1     -0.040     -0.040
strbnd        1   16    5      0.010      0.010
strbnd        1   17    1     -0.040     -0.040
strbnd        1   17    5      0.010      0.010
strbnd        1   17    7     -0.040     -0.040
strbnd        5   17    7      0.010      0.010
strbnd        1   18    1     -0.040     -0.040
strbnd        1   18    2     -0.040     -0.040
strbnd        1   18    5      0.010      0.010
strbnd        1   18    7     -0.040     -0.040
strbnd        1   18    9     -0.040     -0.040
strbnd        2   18    2     -0.040     -0.040
strbnd        2   18    7     -0.040     -0.040
strbnd        5   18    7      0.010      0.010
strbnd        5   18    9      0.010      0.010
strbnd        7   18    7     -0.040     -0.040
strbnd        7   18    9     -0.040     -0.040
strbnd        1   19    1      0.100      0.100
strbnd        1   19    2      0.100      0.100
strbnd        1   19    5      0.060      0.060
strbnd        1   19    6      0.100      0.100
strbnd        1   19   19      0.100      0.100
strbnd        1   19   22      0.100      0.100
strbnd        1   19   56      0.100      0.100
strbnd        2   19    2      0.100      0.100
strbnd        2   19    5      0.060      0.060
strbnd        2   19    6      0.100      0.100
strbnd        2   19   19      0.100      0.100
strbnd        5   19    6      0.060      0.060
strbnd        5   19   19      0.060      0.060
strbnd        5   19   22      0.060      0.060
strbnd        5   19   56      0.060      0.060
strbnd        6   19    6      0.100      0.100
strbnd       19   19   19      0.100      0.100
strbnd       22   19   22      0.100      0.100
strbnd       56   19   56      0.100      0.100
strbnd        1   22    1      0.130      0.130
strbnd        1   22    5      0.080      0.080
strbnd        1   22   22      0.130      0.130
strbnd        1   22   49      0.130      0.130
strbnd        2   22    2      0.130      0.130
strbnd        2   22    5      0.080      0.080
strbnd        2   22   22      0.130      0.130
strbnd        2   22   49      0.130      0.130
strbnd        3   22    5      0.080      0.080
strbnd        5   22   19      0.080      0.080
strbnd        5   22   22      0.080      0.080
strbnd        5   22   31      0.080      0.080
strbnd        5   22   38      0.080      0.080
strbnd        5   22   46      0.080      0.080
strbnd        5   22   49      0.080      0.080
strbnd        5   22   56      0.080      0.080
strbnd        5   22   67      0.080      0.080
strbnd       19   22   22      0.130      0.130
strbnd       22   22   22      0.130      0.130
strbnd       22   22   31      0.130      0.130
strbnd       22   22   38      0.130      0.130
strbnd       22   22   46      0.130      0.130
strbnd       22   22   49      0.130      0.130
strbnd       22   22   56      0.130      0.130
strbnd       22   22   67      0.130      0.130
strbnd       38   22   38      0.130      0.130
strbnd        1   25    1      0.100      0.100
strbnd        1   25    2      0.100      0.100
strbnd        1   25    5      0.060      0.060
strbnd        2   25    2      0.100      0.100
strbnd        6   25    6      0.100      0.100
strbnd        1   29    1      0.130      0.130
strbnd        1   29    5      0.080      0.080
strbnd        9   30    9      0.130      0.130
strbnd        1   31    1      0.450      0.450
strbnd        1   31    2      0.450      0.450
strbnd        1   31   31      0.450      0.450
strbnd        2   31    2      0.450      0.450
strbnd        2   31   31      0.450      0.450
strbnd       31   31   31      0.450      0.450
strbnd       56   31   56      0.450      0.450
strbnd        1   34    1      0.450      0.450
strbnd        1   37    2      0.050      0.050
strbnd        1   37   37      0.050      0.050
strbnd        1   37   43      0.050      0.050
strbnd        2   37    2      0.050      0.050
strbnd        2   37   23      0.030      0.030
strbnd        2   37   37      0.050      0.050
strbnd        2   37   40      0.050      0.050
strbnd        2   37   41      0.050      0.050
strbnd        2   37   42      0.050      0.050
strbnd       23   37   37      0.030      0.030
strbnd       37   37   42      0.050      0.050
strbnd       37   37   56      0.050      0.050
strbnd       43   37   56      0.050      0.050
strbnd        1   38   22      0.130      0.130
strbnd        2   38   22      0.130      0.130
strbnd        5   38   22      0.080      0.080
strbnd        5   38   38      0.080      0.080
strbnd       22   38   22      0.130      0.130
strbnd       22   38   38      0.130      0.130
strbnd        1   39    1      0.050      0.050
strbnd        1   39   48      0.030      0.030
strbnd        1   39   69      0.050      0.050
strbnd       56   39   56      0.050      0.050
strbnd        1   40    2      0.100      0.100
strbnd        2   40    2      0.100      0.100
strbnd        2   40   23      0.030      0.030
strbnd        2   40   37      0.100      0.100
strbnd       23   40   37      0.030      0.030
strbnd        1   41    2      0.500      0.500
strbnd        1   41  108      0.500      0.500
strbnd        2   41    2      0.500      0.500
strbnd        2   41   37      0.500      0.500
strbnd        2   41   73      0.090      0.090
strbnd        2   41  108      0.500      0.500
strbnd       37   41   37      0.500      0.500
strbnd       73   41  108      0.090      0.090
strbnd        2   42    2      0.280      0.280
strbnd        2   42   37      0.280      0.280
strbnd        2   42   44      0.010      0.010
strbnd       37   42   37      0.280      0.280
strbnd        1   43    7      0.050      0.050
strbnd        1   43   37      0.050      0.050
strbnd        1   43   69      0.050      0.050
strbnd        1   43  109      0.050      0.050
strbnd        2   43    2      0.050      0.050
strbnd        2   43   69      0.050      0.050
strbnd        7   43   37      0.050      0.050
strbnd       23   43   69      0.030      0.030
strbnd       23   43  109      0.030      0.030
strbnd       37   43   56      0.050      0.050
strbnd       69   43  109      0.050      0.050
strbnd        1   46    7      0.050      0.050
strbnd        2   46    7      0.050      0.050
strbnd        7   46    7      0.050      0.050
strbnd        7   46   22      0.050      0.050
strbnd       22   49   22      0.100      0.100
strbnd        1   50   50      0.130      0.130
strbnd        2   50   50      0.130      0.130
strbnd        4   50   50      0.130      0.130
strbnd        5   50   50      0.080      0.080
strbnd        8   50   50      0.130      0.130
strbnd        1   56    1      0.050      0.050
strbnd        1   56    5      0.080      0.080
strbnd        1   56    6      0.050      0.050
strbnd        1   56    9      0.050      0.050
strbnd        1   56   15      0.050      0.050
strbnd        1   56   22      0.050      0.050
strbnd        1   56   56      0.050      0.050
strbnd        1   56   58      0.050      0.050
strbnd        1   56   75      0.050      0.050
strbnd        3   56    5      0.080      0.080
strbnd        3   56   56      0.050      0.050
strbnd        5   56    6      0.080      0.080
strbnd        5   56    8      0.080      0.080
strbnd        5   56    9      0.080      0.080
strbnd        5   56   15      0.080      0.080
strbnd        5   56   19      0.080      0.080
strbnd        5   56   22      0.080      0.080
strbnd        5   56   31      0.080      0.080
strbnd        5   56   56      0.080      0.080
strbnd        5   56   57      0.080      0.080
strbnd        5   56   58      0.080      0.080
strbnd        5   56   75      0.080      0.080
strbnd        6   56    9      0.050      0.050
strbnd        6   56   56      0.050      0.050
strbnd        8   56   56      0.050      0.050
strbnd        9   56   56      0.050      0.050
strbnd       15   56   56      0.050      0.050
strbnd       19   56   56      0.050      0.050
strbnd       22   56   56      0.050      0.050
strbnd       31   56   56      0.050      0.050
strbnd       37   56   56      0.050      0.050
strbnd       39   56   56      0.050      0.050
strbnd       43   56   56      0.050      0.050
strbnd       56   56   56      0.050      0.050
strbnd       56   56   57      0.050      0.050
strbnd       56   56   58      0.050      0.050
strbnd       56   56   75      0.050      0.050
strbnd       57   56   57      0.050      0.050
strbnd        1   57    1      0.050      0.050
strbnd        1   57   56      0.050      0.050
strbnd        1   57   57      0.050      0.050
strbnd        2   57   56      0.050      0.050
strbnd        2   57   57      0.050      0.050
strbnd        5   57   56      0.080      0.080
strbnd        5   57   57      0.080      0.080
strbnd       56   57   56      0.050      0.050
strbnd       56   57   57      0.050      0.050
strbnd       57   57   57      0.050      0.050
strbnd        6   58    7      0.050      0.050
strbnd        6   58   56      0.050      0.050
strbnd        7   58   56      0.050      0.050
strbnd        9   58   56      0.050      0.050
strbnd        9   58   79      0.050      0.050
strbnd       56   58   56      0.050      0.050
strbnd       56   58   75      0.050      0.050
strbnd       56   58   79      0.050      0.050
strbnd       75   58   78      0.050      0.050
strbnd        7   67   22      0.130      0.130
strbnd       22   67   22      0.130      0.130
strbnd        1   71    1      0.130      0.130
strbnd        1   71    5      0.080      0.080
strbnd        1   71   70      0.130      0.130
strbnd        5   71   70      0.080      0.080
strbnd        1   72    2      0.050      0.050
strbnd        1   75    3      0.100      0.100
strbnd        3   75    3      0.100      0.100
strbnd        3   75   24      0.090      0.090
strbnd        3   75   56      0.100      0.100
strbnd       56   75   58      0.100      0.100
strbnd        2  106    7      0.130      0.130
strbnd       23  107  107      0.030      0.030
strbnd        2  108   41      0.050      0.050
strbnd        1  109   43      0.050      0.050
strbnd       23  109   43      0.030      0.030
strbnd        1  110    1      0.050      0.050
strbnd        1  110    2      0.050      0.050
strbnd        1  110   23      0.030      0.030
strbnd        2  110   23      0.030      0.030
strbnd        1  111    2      0.050      0.050
strbnd        2  111    2      0.050      0.050
strbnd        2  111   23      0.030      0.030
strbnd        5  113  113      0.080      0.080
strbnd      113  113  113      0.130      0.130
strbnd        1  114  114      0.130      0.130
strbnd      114  114  114      0.130      0.130
strbnd        2  143    2      0.050      0.050
strbnd        2  143   69      0.050      0.050
strbnd        2  143  144      0.050      0.050
strbnd       69  143  144      0.050      0.050
strbnd        2  144  143      0.050      0.050
strbnd        1  145  146      0.100      0.100
strbnd       21  145  146      0.090      0.090
strbnd        1  146    1      0.050      0.050
strbnd        1  146   23      0.030      0.030
strbnd        1  146  145      0.050      0.050
strbnd       23  146  145      0.030      0.030
strbnd        3  148    3      0.100      0.100
strbnd        3  149    3      0.100      0.100
strbnd        1  150    1      0.050      0.050
strbnd        1  150   23      0.030      0.030
strbnd        1  150  150      0.050      0.050
strbnd       23  150  150      0.030      0.030
strbnd        1  153    1      0.100      0.100
strbnd        1  153    5      0.060      0.060
strbnd        1  153    6      0.100      0.100
strbnd        1  153    7      0.100      0.100
strbnd        1  153  159      0.100      0.100
strbnd        5  153    6      0.060      0.060
strbnd        5  153    7      0.060      0.060
strbnd        5  153  159      0.060      0.060
strbnd        6  153    6      0.100      0.100
strbnd        6  153    7      0.100      0.100
strbnd        7  153  159      0.100      0.100
strbnd      159  153  159      0.100      0.100
strbnd        1  154    7     -0.040     -0.040
strbnd        1  154  155     -0.040     -0.040
strbnd        5  154    7      0.010      0.010
strbnd        5  154  155      0.010      0.010
strbnd        7  154    7     -0.040     -0.040
strbnd        7  154  155     -0.040     -0.040
strbnd        1  155    1      0.050      0.050
strbnd        1  155   23      0.030      0.030
strbnd        1  155  154      0.050      0.050
strbnd       23  155  154      0.030      0.030
strbnd        1  159  153      0.100      0.100
strbnd       21  159  153      0.100      0.100


      ##############################
      ##                          ##
      ##  Angle-Angle Parameters  ##
      ##                          ##
      ##############################


angang        1                0.240      0.300      0.000
angang        2                0.240      0.300      0.000
angang        3                0.240      0.300      0.000
angang        8                0.240      0.300      0.000
angang        9                0.240      0.300      0.000
angang       17                0.240      0.300      0.000
angang       18                0.240      0.300      0.000
angang       19                0.240      0.300      0.000
angang       22                0.240      0.300      0.000
angang       25                0.240      0.300      0.000
angang       26                0.240      0.300      0.000
angang       27                0.240      0.300      0.000
angang       29                0.240      0.300      0.000
angang       30                0.240      0.300      0.000
angang       33                0.240      0.300      0.000
angang       38                0.240      0.300      0.000
angang       39                0.240      0.300      0.000
angang       40                0.240      0.300      0.000
angang       46                0.240      0.300      0.000
angang       50                0.240      0.300      0.000
angang       56                0.240      0.300      0.000
angang       57                0.240      0.300      0.000
angang       58                0.240      0.300      0.000
angang       60                0.240      0.300      0.000
angang       62                0.240      0.300      0.000
angang       64                0.240      0.300      0.000
angang       66                0.240      0.300      0.000
angang       67                0.240      0.300      0.000
angang      113                0.240      0.300      0.000
angang      114                0.240      0.300      0.000
angang      146                0.240      0.300      0.000
angang      150                0.240      0.300      0.000
angang      151                0.240      0.300      0.000
angang      153                0.240      0.300      0.000
angang      154                0.240      0.300      0.000
angang      155                0.240      0.300      0.000
angang      159                0.240      0.300      0.000
angang      160                0.240      0.300      0.000
angang      161                0.240      0.300      0.000
angang      162                0.240      0.300      0.000


      ####################################
      ##                                ##
      ##  Out-of-Plane Bend Parameters  ##
      ##                                ##
      ####################################


opbend        1    2    0    0            0.100
opbend        2    2    0    0            0.200
opbend        3    2    0    0            0.050
opbend        4    2    0    0            0.050
opbend        5    2    0    0            0.110
opbend        6    2    0    0            0.150
opbend        8    2    0    0            0.100
opbend        9    2    0    0            0.100
opbend       11    2    0    0            0.200
opbend       12    2    0    0            0.400
opbend       13    2    0    0            0.100
opbend       18    2    0    0            0.100
opbend       19    2    0    0            0.100
opbend       22    2    0    0            0.100
opbend       25    2    0    0            0.500
opbend       26    2    0    0            0.105
opbend       31    2    0    0            0.100
opbend       36    2    0    0            0.110
opbend       37    2    0    0            0.250
opbend       38    2    0    0            0.100
opbend       40    2    0    0            0.050
opbend       41    2    0    0            0.150
opbend       42    2    0    0            0.500
opbend       43    2    0    0            0.050
opbend       46    2    0    0            0.300
opbend       56    2    0    0            0.110
opbend       57    2    0    0            0.200
opbend       68    2    0    0            0.050
opbend       72    2    0    0            1.500
opbend      108    2    0    0            0.010
opbend      110    2    0    0            0.800
opbend      111    2    0    0            0.250
opbend        1    3    0    0            0.590
opbend        2    3    0    0            0.800
opbend        3    3    0    0            1.000
opbend        4    3    0    0            0.800
opbend        5    3    0    0            1.180
opbend        6    3    0    0            1.700
opbend        7    3    0    0            0.650
opbend        9    3    0    0            1.500
opbend       11    3    0    0            1.600
opbend       12    3    0    0            1.350
opbend       13    3    0    0            1.050
opbend       14    3    0    0            1.300
opbend       22    3    0    0            0.800
opbend       36    3    0    0            1.180
opbend       47    3    0    0            1.439
opbend       56    3    0    0            0.590
opbend       75    3    0    0            1.700
opbend       76    3    0    0            1.200
opbend       77    3    0    0            0.650   !! JWP
opbend       80    3    0    0            1.100
opbend      101    3    0    0            1.300
opbend      148    3    0    0            2.500
opbend      149    3    0    0            2.500
opbend        1    9    0    0            0.010
opbend        2    9    0    0            0.050
opbend        3    9    0    0            0.050
opbend        4    9    0    0            0.050
opbend        6    9    0    0            0.050
opbend        7    9    0    0            0.050
opbend        8    9    0    0            0.050
opbend        9    9    0    0            0.050
opbend       28    9    0    0            0.020
opbend       30    9    0    0            0.050
opbend       56    9    0    0            0.010
opbend       58    9    0    0            0.050
opbend        1   26    0    0            0.116
opbend        2   26    0    0            0.107
opbend        6   26    0    0            0.113
opbend        1   29    0    0            0.130
opbend        5   29    0    0            0.210
opbend        1   30    0    0            0.050
opbend        5   30    0    0            0.050
opbend        9   30    0    0            0.150
opbend        1   37    0    0            0.150
opbend        2   37    0    0            0.150
opbend       23   37    0    0            0.150
opbend       37   37    0    0            0.150
opbend       40   37    0    0            0.150
opbend       43   37    0    0            0.150
opbend        2   38    0    0            0.050
opbend        5   38    0    0            0.050
opbend       22   38    0    0            0.050
opbend       38   38    0    0            0.050
opbend        1   40    0    0            0.050
opbend        2   40    0    0            0.700
opbend       23   40    0    0            0.050
opbend       37   40    0    0            0.150
opbend        1   43    0    0            1.200
opbend        2   43    0    0            0.050
opbend        7   43    0    0            0.050
opbend       23   43    0    0            0.050
opbend       37   43    0    0            0.450
opbend       69   43    0    0            0.050
opbend      109   43    0    0            0.550
opbend        1   46    0    0            1.500
opbend        2   46    0    0            1.800
opbend        7   46    0    0            1.800
opbend       22   46    0    0            0.200
opbend        1   50    0    0            0.100
opbend        5   50    0    0            0.110
opbend       50   50    0    0            0.200
opbend        1   57    0    0            0.110
opbend        2   57    0    0            0.200
opbend        5   57    0    0            0.110
opbend       56   57    0    0            0.110
opbend       57   57    0    0            0.200
opbend        6   58    0    0            0.800
opbend        7   58    0    0            0.850
opbend        9   58    0    0            0.350
opbend       56   58    0    0            0.700
opbend       75   58    0    0            0.800
opbend       78   58    0    0            0.850
opbend       79   58    0    0            1.450
opbend        7   67    0    0            0.650
opbend       22   67    0    0            0.800
opbend        1   71    0    0            2.250
opbend        5   71    0    0            1.180
opbend       70   71    0    0            1.550
opbend        2  110    0    0            0.250
opbend       23  110    0    0            0.050
opbend        2  111    0    0            0.950
opbend       23  111    0    0            0.150
opbend        2  143    0    0            0.950
opbend       69  143    0    0            0.655
opbend      144  143    0    0            0.655


      ############################
      ##                        ##
      ##  Torsional Parameters  ##
      ##                        ##
      ############################


torsion       1    1    1    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion       1    1    1    2      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion       1    1    1    3      0.000 0.0 1   0.400 180.0 2   0.010 0.0 3
torsion       1    1    1    4      0.200 0.0 1  -0.260 180.0 2   0.093 0.0 3
torsion       1    1    1    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1    6      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   11      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1   12     -0.006 0.0 1  -0.463 180.0 2   1.145 0.0 3
torsion       1    1    1   13      0.000 0.0 1  -0.410 180.0 2   1.060 0.0 3
torsion       1    1    1   14     -1.309 0.0 1   0.440 180.0 2   0.597 0.0 3
torsion       1    1    1   15      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1    1   17      1.500 0.0 1  -0.800 180.0 2   0.100 0.0 3
torsion       1    1    1   18     -1.500 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   19      0.000 0.0 1   0.050 180.0 2   0.240 0.0 3
torsion       1    1    1   22     -0.600 0.0 1  -0.400 180.0 2   0.650 0.0 3
torsion       1    1    1   25      0.200 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   26     -1.237 0.0 1   0.781 180.0 2   0.201 0.0 3
torsion       1    1    1   29      0.500 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion       1    1    1   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       1    1    1   32     -0.083 0.0 1  -0.083 180.0 2   0.050 0.0 3
torsion       1    1    1   33      0.000 0.0 1  -0.008 180.0 2   0.110 0.0 3
torsion       1    1    1   34      0.140 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    1   35      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   36      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion       1    1    1   39     -1.168 0.0 1   0.082 180.0 2   0.992 0.0 3
torsion       1    1    1   41      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1    1   43     -1.000 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   46      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       1    1    1   50      0.225 0.0 1   0.410 180.0 2   0.436 0.0 3
torsion       1    1    1   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   70     -0.234 0.0 1  -0.385 180.0 2   0.994 0.0 3
torsion       1    1    1   71      0.050 0.0 1   0.370 180.0 2   0.000 0.0 3
torsion       1    1    1  109     -1.000 0.0 1   0.000 180.0 2  -1.200 0.0 3
torsion       1    1    1  110     -0.400 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       2    1    1    2      1.100 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion       2    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    4      0.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       2    1    1    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1    6      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    8      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    1   15      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1    1   36      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1   39      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    1    4      1.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    1    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    6     -2.000 0.0 1  -1.400 180.0 2   1.000 0.0 3
torsion       3    1    1    8      2.700 0.0 1  -1.600 180.0 2   0.000 0.0 3
torsion       3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   11     -2.500 0.0 1   1.000 180.0 2   0.200 0.0 3
torsion       3    1    1   12      0.300 0.0 1  -1.300 180.0 2   0.300 0.0 3
torsion       3    1    1   13     -0.200 0.0 1  -0.650 180.0 2  -0.200 0.0 3
torsion       3    1    1   14     -0.200 0.0 1  -0.500 180.0 2  -0.200 0.0 3
torsion       3    1    1   15     -2.000 0.0 1  -1.700 180.0 2   0.300 0.0 3
torsion       3    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1    1   25      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       3    1    1   36      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   39      0.000 0.0 1   0.400 180.0 2   0.500 0.0 3
torsion       4    1    1    4      1.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       4    1    1    5      0.000 0.0 1   0.000 180.0 2   0.560 0.0 3
torsion       4    1    1    6      0.000 0.0 1  -0.400 180.0 2   0.180 0.0 3
torsion       5    1    1    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1    9      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   11     -0.460 0.0 1   1.190 180.0 2   0.327 0.0 3
torsion       5    1    1   12      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    1    1   13      0.000 0.0 1   0.000 180.0 2   0.385 0.0 3
torsion       5    1    1   14      0.000 0.0 1   0.000 180.0 2   0.333 0.0 3
torsion       5    1    1   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    1   18      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    1   19      0.000 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion       5    1    1   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5    1    1   25      0.000 0.0 1   0.000 180.0 2   0.305 0.0 3
torsion       5    1    1   26      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    1   29      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    1   31      0.000 0.0 1   0.000 180.0 2   0.185 0.0 3
torsion       5    1    1   32      0.000 0.0 1   0.000 180.0 2  -0.155 0.0 3
torsion       5    1    1   33      0.000 0.0 1   0.000 180.0 2   0.040 0.0 3
torsion       5    1    1   34      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   35      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1   37     -1.000 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion       5    1    1   39      0.000 0.0 1   0.000 180.0 2   0.428 0.0 3
torsion       5    1    1   41     -1.200 0.0 1  -0.900 180.0 2   0.600 0.0 3
torsion       5    1    1   43      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion       5    1    1   46      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1   50      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   57      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   70      0.000 0.0 1   0.000 180.0 2   0.535 0.0 3
torsion       5    1    1   71      0.000 0.0 1   0.000 180.0 2   0.306 0.0 3
torsion       5    1    1  109      0.000 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       5    1    1  111      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  146      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  150      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1  154      0.000 0.0 1   0.000 180.0 2   0.351 0.0 3
torsion       6    1    1    6      0.500 0.0 1  -2.000 180.0 2   1.900 0.0 3
torsion       6    1    1    8      0.000 0.0 1  -1.050 180.0 2   1.850 0.0 3
torsion       6    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   11      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   12      0.000 0.0 1   0.200 180.0 2   0.180 0.0 3
torsion       6    1    1   13      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   15     -0.700 0.0 1   0.800 180.0 2  -0.100 0.0 3
torsion       6    1    1   17     -0.800 0.0 1  -1.200 180.0 2  -0.700 0.0 3
torsion       6    1    1   18     -0.800 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       6    1    1   22      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1    1   39      0.000 0.0 1  -0.600 180.0 2   0.300 0.0 3
torsion       6    1    1   70      4.000 0.0 1  -3.000 180.0 2   1.200 0.0 3
torsion       6    1    1   71      1.000 0.0 1  -1.500 180.0 2   1.000 0.0 3
torsion       8    1    1    8      0.000 0.0 1  -0.900 180.0 2   1.700 0.0 3
torsion       8    1    1    9      1.170 0.0 1  -1.263 180.0 2   2.064 0.0 3
torsion       8    1    1   39      1.000 0.0 1  -3.500 180.0 2   3.000 0.0 3
torsion       9    1    1    9      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       9    1    1   15      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      11    1    1   11      0.000 0.0 1   0.000 180.0 2   0.225 0.0 3
torsion      11    1    1   12      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      11    1    1   13      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      12    1    1   12     -0.700 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      12    1    1   13      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      13    1    1   13      0.900 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    1   17      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    1   39      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion      18    1    1   18      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22    1    1   22      0.500 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion      29    1    1   29      0.210 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      36    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion      37    1    1   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    1   39      4.800 0.0 1  -3.800 180.0 2   0.637 0.0 3
torsion      41    1    1   41      0.000 0.0 1   0.000 180.0 2   1.910 0.0 3
torsion      50    1    1   50      0.800 0.0 1   0.800 180.0 2   2.560 0.0 3
torsion       1    1    2    1      0.100 0.0 1   0.200 180.0 2   0.800 0.0 3
torsion       1    1    2    2     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion       1    1    2    3      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       1    1    2    4     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    2   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    1    2   36      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion       1    1    2  108     -0.951 0.0 1   1.226 180.0 2  -0.108 0.0 3
torsion       2    1    2    1     -0.900 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       2    1    2    2      0.250 0.0 1  -0.650 180.0 2   0.600 0.0 3
torsion       2    1    2    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    2   36      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    1      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       4    1    2    2     -1.900 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    5      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       5    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5    1    2    3      0.000 0.0 1   0.000 180.0 2   0.274 0.0 3
torsion       5    1    2    4      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5    1    2    6      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   39      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2   40      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   41      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   42      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    2   72      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    2  108      0.191 0.0 1   1.049 180.0 2   0.107 0.0 3
torsion       6    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    2    2     -0.500 0.0 1   1.000 180.0 2  -0.985 0.0 3
torsion       6    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    2    2      1.243 0.0 1   1.445 180.0 2  -1.243 0.0 3
torsion      11    1    2    5      0.848 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    2    2      0.500 0.0 1   0.300 180.0 2  -0.500 0.0 3
torsion      12    1    2    5      1.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    2    2     -0.700 0.0 1  -1.400 180.0 2  -1.400 0.0 3
torsion      14    1    2    5      0.000 0.0 1   0.160 180.0 2   0.090 0.0 3
torsion      15    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      15    1    2    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      16    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      19    1    2    2     -0.750 0.0 1   0.000 180.0 2   0.505 0.0 3
torsion      19    1    2    5      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion      22    1    2    1      0.400 0.0 1   0.030 180.0 2   0.500 0.0 3
torsion      22    1    2    2     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion      22    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      36    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion      36    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      37    1    2    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      43    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion      75    1    2    3     -0.724 0.0 1  -0.910 180.0 2   0.416 0.0 3
torsion     109    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion     109    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion     151    1    2    2     -0.328 0.0 1   0.015 180.0 2  -1.199 0.0 3
torsion     151    1    2    5      0.000 0.0 1   0.015 180.0 2   0.100 0.0 3
torsion       1    1    3    1      0.406 0.0 1   0.292 180.0 2   0.014 0.0 3
torsion       1    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.110 0.0 3
torsion       1    1    3    5      0.655 0.0 1   0.266 180.0 2   0.474 0.0 3
torsion       1    1    3    6      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3    7     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion       1    1    3    9      0.700 0.0 1  -1.100 180.0 2   0.300 0.0 3
torsion       1    1    3   11      0.195 0.0 1   0.363 180.0 2   0.143 0.0 3
torsion       1    1    3   12      0.977 0.0 1  -0.330 180.0 2   0.321 0.0 3
torsion       1    1    3   13     -0.550 0.0 1  -0.146 180.0 2   0.686 0.0 3
torsion       1    1    3   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    3   47     13.852 0.0 1   0.048 180.0 2   4.643 0.0 3
torsion       1    1    3   75      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3   77     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3   78     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       2    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    2      2.100 0.0 1   1.200 180.0 2  -0.900 0.0 3
torsion       2    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    6      0.000 0.0 1   0.000 180.0 2  -0.417 0.0 3
torsion       2    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       2    1    3    9      3.410 0.0 1   0.663 180.0 2  -0.150 0.0 3
torsion       3    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       3    1    3    9      3.299 0.0 1  -1.450 180.0 2  -2.300 0.0 3
torsion       5    1    3    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       5    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.140 0.0 3
torsion       5    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    3    5      0.115 0.0 1   0.027 180.0 2   0.285 0.0 3
torsion       5    1    3    6      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3    7     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3    9      0.000 0.0 1   0.000 180.0 2   0.230 0.0 3
torsion       5    1    3   11      0.000 0.0 1   0.000 180.0 2   0.192 0.0 3
torsion       5    1    3   12      0.000 0.0 1   0.000 180.0 2   0.219 0.0 3
torsion       5    1    3   13      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1    3   14      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       5    1    3   47      0.000 0.0 1   0.119 180.0 2   0.322 0.0 3
torsion       5    1    3   75      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1    3   77     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3   78     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3  148      0.250 0.0 1   0.850 180.0 2   0.200 0.0 3
torsion       6    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    6      3.550 0.0 1  -0.020 180.0 2  -2.090 0.0 3
torsion       6    1    3    7      0.500 0.0 1   3.650 180.0 2   0.000 0.0 3
torsion       8    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    7      0.100 0.0 1   0.700 180.0 2   2.100 0.0 3
torsion       9    1    3    9     -0.700 0.0 1   0.700 180.0 2   0.200 0.0 3
torsion       9    1    3   47      0.000 0.0 1   0.800 180.0 2   1.500 0.0 3
torsion      11    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    3    7      0.800 0.0 1   4.400 180.0 2   0.000 0.0 3
torsion      12    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    3    7      0.000 0.0 1   2.500 180.0 2  -0.400 0.0 3
torsion      13    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      13    1    3    7      1.100 0.0 1   1.200 180.0 2  -0.300 0.0 3
torsion      14    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    3    7      0.000 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    7     -1.800 0.0 1   2.400 180.0 2  -0.500 0.0 3
torsion      16    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    3    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion      36    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      36    1    3    7     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion      36    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion      39    1    3    7      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3    9      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3   47      0.546 0.0 1   0.374 180.0 2  -3.393 0.0 3
torsion      39    1    3   75      6.664 0.0 1   9.094 180.0 2  -0.130 0.0 3
torsion      39    1    3   77      0.522 0.0 1  -5.755 180.0 2  -1.737 0.0 3
torsion       1    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       5    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       6    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      75    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    6    1      0.450 0.0 1   0.050 180.0 2   0.757 0.0 3
torsion       1    1    6    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1    1    6    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.355 0.0 3
torsion       1    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       1    1    6   21      0.400 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    6   25     -0.200 0.0 1   4.600 180.0 2   0.450 0.0 3
torsion       1    1    6   56      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1    6  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       2    1    6   21      0.800 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       3    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       3    1    6   21     -1.000 0.0 1  -0.200 180.0 2   0.400 0.0 3
torsion       4    1    6    1      0.100 0.0 1  -1.000 180.0 2   0.900 0.0 3
torsion       4    1    6   21      0.150 0.0 1  -0.750 180.0 2   0.708 0.0 3
torsion       5    1    6    1      0.000 0.0 1   0.000 180.0 2   0.680 0.0 3
torsion       5    1    6    2      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    6    6      0.500 0.0 1   0.000 180.0 2   0.775 0.0 3
torsion       5    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    6   25      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       6    1    6    1      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion       6    1    6    5      0.700 0.0 1  -2.350 180.0 2   0.200 0.0 3
torsion       6    1    6    6      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       6    1    6   21     -1.832 0.0 1  -2.208 180.0 2   0.547 0.0 3
torsion      12    1    6    1      0.500 0.0 1  -0.420 180.0 2   0.000 0.0 3
torsion      22    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion      50    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion      71    1    6   21      0.000 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       1    1    8    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    1    8    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1    8   23      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion       2    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    8    1      0.072 0.0 1  -0.012 180.0 2   0.563 0.0 3
torsion       5    1    8    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    8   23      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion       5    1    8   50      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       8    1    8    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       8    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22    1    8    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1    8   23      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    9    1      0.000 0.0 1   0.000 180.0 2   0.910 0.0 3
torsion       1    1    9    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    9    3     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    9   28      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    9   30      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       1    1    9   56     -0.300 0.0 1   1.100 180.0 2   0.100 0.0 3
torsion       1    1    9   58     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1    9   58      0.000 0.0 1   0.200 180.0 2  -0.300 0.0 3
torsion       3    1    9    1      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       3    1    9    3      2.300 0.0 1  -1.200 180.0 2   0.800 0.0 3
torsion       3    1    9   28      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    9    1      0.000 0.0 1   0.000 180.0 2   0.460 0.0 3
torsion       5    1    9    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    9    3      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       5    1    9   18      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    9   28      0.000 0.0 1   0.000 180.0 2   0.080 0.0 3
torsion       5    1    9   30      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    9   58      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      15    1    9    1      1.200 0.0 1   0.300 180.0 2   1.634 0.0 3
torsion      15    1    9    3     -2.700 0.0 1  -3.400 180.0 2  -1.200 0.0 3
torsion      36    1    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    9   28      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   0.600 0.0 3
torsion       1    1   15   15     -0.200 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   15   44     -0.500 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   15   15     -0.300 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    1   15   44      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       3    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   15   44     -1.500 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    1   15    1      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       5    1   15   15      0.300 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   15   44      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       9    1   15    1      0.734 0.0 1   0.153 180.0 2   0.601 0.0 3
torsion      15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion      15    1   15   15      0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1   15    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       3    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       5    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       1    1   17    1     -0.800 0.0 1   0.000 180.0 2   1.200 0.0 3
torsion       1    1   17    5     -0.800 0.0 1  -0.700 180.0 2   0.100 0.0 3
torsion       1    1   17    7     -1.100 0.0 1  -0.150 180.0 2   0.175 0.0 3
torsion       5    1   17    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   17    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   17    7      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion      15    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   18    1     -0.880 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       1    1   18    7     -0.500 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1   18    1      0.000 0.0 1   0.000 180.0 2   0.315 0.0 3
torsion       5    1   18    2      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       5    1   18    5      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       5    1   18    7      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   18    9      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    2      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    5      0.000 0.0 1   0.000 180.0 2   0.295 0.0 3
torsion       1    1   19    6      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19   19      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    1   19    5      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   19    1      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1   19    2      0.000 0.0 1   0.000 180.0 2   0.117 0.0 3
torsion       5    1   19    5      0.000 0.0 1   0.000 180.0 2   0.177 0.0 3
torsion       5    1   19    6      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1   19   19      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1   19   22      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   19   56      0.000 0.0 1   0.000 180.0 2   0.330 0.0 3
torsion      19    1   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    1   19    5      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   22    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   22    5      0.000 0.0 1   0.000 180.0 2   0.170 0.0 3
torsion       1    1   22   22      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       1    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2    1   22    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   22   22      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   22    1      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5    1   22    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   22   22      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       6    1   22    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1   22   22      0.000 0.0 1   0.000 180.0 2   0.370 0.0 3
torsion       8    1   22    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    1   22   22      0.300 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1   22    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion      22    1   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22    1   22   22     -0.060 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion      37    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      43    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   25    1     -1.430 0.0 1   0.000 180.0 2   0.589 0.0 3
torsion       1    1   25    2     -0.120 0.0 1  -0.250 180.0 2   0.300 0.0 3
torsion       1    1   25    5     -0.447 0.0 1  -2.612 180.0 2   0.560 0.0 3
torsion       5    1   25    1      0.000 0.0 1   0.000 180.0 2   0.410 0.0 3
torsion       5    1   25    2      0.050 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   25    5      0.000 0.0 1   0.000 180.0 2   0.290 0.0 3
torsion       1    1   26    6      0.000 0.0 1   2.916 180.0 2   0.000 0.0 3
torsion       5    1   26    6      0.000 0.0 1   0.000 180.0 2   0.325 0.0 3
torsion       1    1   29    1      0.400 0.0 1   0.150 180.0 2   0.500 0.0 3
torsion       1    1   29    5      0.000 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion       5    1   29    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   29    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   31    1     -0.200 0.0 1   0.085 180.0 2   0.112 0.0 3
torsion       1    1   31    5      0.000 0.0 1   0.000 180.0 2   0.172 0.0 3
torsion       1    1   31   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5    1   31    1      0.000 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       5    1   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       1    1   32    1      0.000 0.0 1  -0.050 180.0 2   0.160 0.0 3
torsion       1    1   32    5      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion       5    1   32    1      0.000 0.0 1   0.000 180.0 2   0.089 0.0 3
torsion       5    1   32    5      0.000 0.0 1   0.000 180.0 2   0.071 0.0 3
torsion       1    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33   33      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   34    1     -0.620 0.0 1   0.300 180.0 2   0.350 0.0 3
torsion       1    1   34    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   34    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   34    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   35    1     -0.440 0.0 1  -0.330 180.0 2   0.600 0.0 3
torsion       1    1   35    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   35    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   35    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   37   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   37   43     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   37    2      0.000 0.0 1   0.000 180.0 2  -0.980 0.0 3
torsion       5    1   37   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   37   43      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion      22    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion      37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1   38   22      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       1    1   39    1     -0.983 0.0 1  -0.240 180.0 2   0.380 0.0 3
torsion       1    1   39   48     -1.732 0.0 1   0.369 180.0 2   0.159 0.0 3
torsion       2    1   39    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1   39   48     -1.909 0.0 1  -7.045 180.0 2  -0.043 0.0 3
torsion       5    1   39    1      0.000 0.0 1   0.000 180.0 2   0.261 0.0 3
torsion       5    1   39    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1   39   48      0.000 0.0 1   0.000 180.0 2   0.212 0.0 3
torsion       5    1   39   69      0.000 0.0 1   0.000 180.0 2  -0.320 0.0 3
torsion       8    1   39    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   40    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1   41  108      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   41  108     -0.688 0.0 1   1.430 180.0 2   0.517 0.0 3
torsion       1    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       1    1   43   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   43   69     -0.500 0.0 1   0.000 180.0 2  -1.800 0.0 3
torsion       1    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       2    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       2    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.800 0.0 3
torsion       2    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       5    1   43    7      0.000 0.0 1   0.000 180.0 2  -0.730 0.0 3
torsion       5    1   43   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1   43  109      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion      22    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion      22    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1   46    7      0.000 0.0 1   0.610 180.0 2   0.000 0.0 3
torsion       5    1   46    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion      46    1   46    7      0.000 0.0 1   0.000 180.0 2   1.700 0.0 3
torsion       1    1   50   50     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion       5    1   50   50      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       6    1   50   50      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      50    1   50   50      0.300 0.0 1  -0.650 180.0 2   0.500 0.0 3
torsion       1    1   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1   56    9      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   56   22      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   75      0.000 0.0 1   0.006 180.0 2   0.300 0.0 3
torsion       1    1   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   57   56      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       1    1   70   71     -0.427 0.0 1   0.605 180.0 2  -0.694 0.0 3
torsion       5    1   70   71      0.000 0.0 1   0.000 180.0 2  -0.465 0.0 3
torsion       1    1   71    1      1.200 0.0 1   0.200 180.0 2   0.150 0.0 3
torsion       1    1   71    5      0.730 0.0 1   0.270 180.0 2   0.680 0.0 3
torsion       1    1   71   70      0.116 0.0 1   0.495 180.0 2  -0.084 0.0 3
torsion       5    1   71    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    1   71    5      0.180 0.0 1   0.000 180.0 2   0.275 0.0 3
torsion       5    1   71   70      0.000 0.0 1   0.000 180.0 2  -0.064 0.0 3
torsion       6    1   71    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71   70      1.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion       5    1   72    2      0.000 0.0 1   0.000 180.0 2  -0.870 0.0 3
torsion       1    1   75    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    1   75    3      0.724 0.0 1  -0.603 180.0 2   0.258 0.0 3
torsion       4    1   75    3     -2.100 0.0 1  -0.100 180.0 2   1.800 0.0 3
torsion       5    1   75    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1  109   43      0.980 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  110    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  110    2     -1.282 0.0 1   0.008 180.0 2  -0.936 0.0 3
torsion       5    1  110    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       5    1  110    2      0.000 0.0 1   0.000 180.0 2  -0.438 0.0 3
torsion       5    1  110   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  111    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  111    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1  111    2      0.000 0.0 1   0.500 180.0 2   0.000 0.0 3
torsion       5    1  145  146     -1.200 0.0 1   0.100 180.0 2   0.600 0.0 3
torsion       1    1  146   23      0.073 0.0 1  -0.422 180.0 2   0.000 0.0 3
torsion       1    1  146  145      2.800 0.0 1  -0.800 180.0 2   1.400 0.0 3
torsion       5    1  146    1      0.072 0.0 1  -0.012 180.0 2   1.000 0.0 3
torsion       5    1  146   23      0.121 0.0 1  -0.648 180.0 2   0.400 0.0 3
torsion       5    1  146  145      2.800 0.0 1  -0.500 180.0 2   0.600 0.0 3
torsion       1    1  150   23     -7.000 0.0 1   1.822 180.0 2   3.127 0.0 3
torsion       1    1  150  150      2.000 0.0 1  -1.786 180.0 2   2.378 0.0 3
torsion       2    1  150  150      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  150    1     -3.600 0.0 1   1.000 180.0 2   1.000 0.0 3
torsion       5    1  150   23     -2.000 0.0 1  -4.000 180.0 2   1.400 0.0 3
torsion       5    1  150  150      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       8    1  150  150      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2    1  151    2      0.000 0.0 1  -1.246 180.0 2   0.100 0.0 3
torsion       2    1  151    3      2.316 0.0 1  -1.246 180.0 2   2.102 0.0 3
torsion       1    1  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    7      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1  153  159      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1  153    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    7      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1  153  159      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  154  155      0.981 0.0 1  -1.181 180.0 2   1.598 0.0 3
torsion       5    1  154  155      0.000 0.0 1   0.000 180.0 2   0.378 0.0 3
torsion       1    1  155  154      5.117 0.0 1  -3.407 180.0 2   1.561 0.0 3
torsion       5    1  155  154      0.000 0.0 1   0.000 180.0 2  -0.183 0.0 3
torsion       1    1  159  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  159  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    2    2    1     -0.300 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       1    2    2    2     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       1    2    2    3      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2    6     -1.200 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       1    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       1    2    2   12      0.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   14     -1.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       1    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       1    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   36      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   37      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   42      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2  111      0.000 0.0 1   7.500 180.0 2   1.000 0.0 3
#torsion       2    2    2    2     -0.670 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    2     -0.670 0.0 1   5.953 180.0 2   0.000 0.0 3
torsion       2    2    2    3      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    4      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       2    2    2    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2    5      0.250 0.0 1   5.357 180.0 2  -0.550 0.0 3
torsion       2    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       2    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   14      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       2    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   22     -0.270 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       2    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   36      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2   37      1.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   39      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   42      0.000 0.0 1  10.000 180.0 2   4.200 0.0 3
torsion       2    2    2   43      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       2    2    2   46      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    2   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2    2    2  108      0.853 0.0 1  -2.618 180.0 2   0.986 0.0 3
torsion       2    2    2  111      1.000 0.0 1  15.000 180.0 2   1.500 0.0 3
torsion       2    2    2  143      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2  151      0.000 0.0 1  11.945 180.0 2   0.000 0.0 3
torsion       3    2    2    3      0.000 0.0 1   8.700 180.0 2   0.000 0.0 3
torsion       3    2    2    5      0.000 0.0 1  10.400 180.0 2   0.000 0.0 3
torsion       3    2    2    8      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   14     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       3    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       4    2    2    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       5    2    2    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5    2    2    5      0.000 0.0 1   6.846 180.0 2   0.000 0.0 3
torsion       5    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       5    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       5    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   14     -1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   18      0.000 0.0 1   8.380 180.0 2   0.300 0.0 3
torsion       5    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   37      0.755 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   40     -3.150 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2    2   41     -0.250 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   42     -4.242 0.0 1   7.400 180.0 2   0.000 0.0 3
torsion       5    2    2   43      0.000 0.0 1  14.000 180.0 2  -1.060 0.0 3
torsion       5    2    2   46      0.000 0.0 1   8.500 180.0 2   0.000 0.0 3
torsion       5    2    2   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2    2  111      0.000 0.0 1  12.620 180.0 2  -1.100 0.0 3
torsion       5    2    2  143      0.000 0.0 1  12.800 180.0 2  -1.060 0.0 3
torsion       5    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       6    2    2   12     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   13      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   14      0.000 0.0 1   5.250 180.0 2   0.000 0.0 3
torsion       8    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion      11    2    2   11     -2.300 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      12    2    2   12     -1.600 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2    2   13     -0.800 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   14     -3.840 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   41     -1.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      19    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      22    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      31    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      36    2    2   36      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion      37    2    2   37      2.500 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion      37    2    2   40      0.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2    2  151      0.239 0.0 1  11.945 180.0 2   0.142 0.0 3
torsion      40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      42    2    2   42      0.000 0.0 1  10.000 180.0 2   4.500 0.0 3
torsion      46    2    2   46      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    3    1      0.980 0.0 1  10.379 180.0 2   0.000 0.0 3
torsion       1    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       1    2    3    5      3.250 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3    7      2.020 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3  151      3.804 0.0 1   9.139 180.0 2  -1.199 0.0 3
torsion       2    2    3    1     -3.250 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       2    2    3    3     -1.380 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3    5     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3    7      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    9      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2    3   75      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3   76      1.550 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion       5    2    3    1      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       5    2    3    2      0.400 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       5    2    3    3      0.000 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    2    3    5      2.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3    7      2.100 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3  149      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion      40    2    3    2      0.000 0.0 1  11.000 180.0 2   0.000 0.0 3
torsion      40    2    3    7      0.800 0.0 1  11.000 180.0 2   0.800 0.0 3
torsion       2    2    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    2    6    1      2.300 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       1    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    1      1.500 0.0 1   3.300 180.0 2  -3.530 0.0 3
torsion       2    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   21      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   25      0.100 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       2    2    6   73      2.000 0.0 1   1.700 180.0 2  -2.000 0.0 3
torsion       5    2    6    1      3.000 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       5    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    6   25     -0.100 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    6   73      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    8    1     -1.450 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       2    2    8   23      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       5    2    8    1      1.670 0.0 1   1.600 180.0 2   0.000 0.0 3
torsion       5    2    8   23      0.000 0.0 1   3.300 180.0 2   0.000 0.0 3
torsion       8    2    8    1     -2.500 0.0 1   3.700 180.0 2   0.000 0.0 3
torsion      22    2    8    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion      22    2    8   23      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    2      0.000 0.0 1   0.000 180.0 2   1.490 0.0 3
torsion       2    2    9    3      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9   28      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   18    1      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    2      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    7      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       5    2   18    1      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    2      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    7      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       1    2   19    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    2   19    2     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       2    2   19    1     -0.300 0.0 1   0.300 180.0 2   0.000 0.0 3
torsion       2    2   19    2      0.000 0.0 1   0.000 180.0 2   0.232 0.0 3
torsion       2    2   19    5      0.300 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   19    6      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       2    2   19   19     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       5    2   19    1      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion       5    2   19    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   19    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       2    2   22    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    2   22    5     -0.300 0.0 1   1.600 180.0 2  -0.500 0.0 3
torsion       2    2   22   22     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    2   22   49      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2   22    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   22    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    2   22   22      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       8    2   22    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    2   22   22      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    2   25    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    2   25    2      0.000 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       2    2   26    6      0.000 0.0 1   1.670 180.0 2   0.000 0.0 3
torsion       2    2   31    1      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    5      0.000 0.0 1   0.000 180.0 2  -0.245 0.0 3
torsion       2    2   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    2   31    1      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    2      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    5      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       1    2   37    1      0.880 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   37    2      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       1    2   37   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    2      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2   37   23      0.779 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       2    2   37   37      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2   37    2     -6.650 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       5    2   37   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   37   37      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion       5    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion      37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      37    2   37    2      0.000 0.0 1  13.000 180.0 2   0.000 0.0 3
torsion      37    2   37   23      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   37      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   40   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40   23     -3.150 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2   40   37      1.500 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   40    2      0.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   40   23     -0.530 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   23     -2.744 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   41    1      0.000 0.0 1  10.110 180.0 2   0.000 0.0 3
torsion       1    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41  108      0.813 0.0 1   0.437 180.0 2   0.853 0.0 3
torsion       2    2   41    1      0.000 0.0 1  12.000 180.0 2  -2.100 0.0 3
torsion       2    2   41    2      0.200 0.0 1   6.000 180.0 2  -0.800 0.0 3
torsion       2    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   41   73     -0.100 0.0 1  10.800 180.0 2   0.000 0.0 3
torsion       2    2   41  108      0.134 0.0 1  19.253 180.0 2  -0.879 0.0 3
torsion       5    2   41    1     -0.800 0.0 1  11.000 180.0 2   2.100 0.0 3
torsion       5    2   41    2      0.000 0.0 1   9.000 180.0 2   0.400 0.0 3
torsion       5    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   41   73      0.740 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2   41  108      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      12    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2   42    2      0.000 0.0 1   1.700 180.0 2   0.000 0.0 3
torsion       2    2   42    2      0.000 0.0 1   1.700 180.0 2   0.400 0.0 3
torsion       2    2   42   44      0.000 0.0 1   1.600 180.0 2  -0.510 0.0 3
torsion       5    2   42    2      0.000 0.0 1   2.080 180.0 2   0.000 0.0 3
torsion       5    2   42   37      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2   42   44      0.000 0.0 1   2.000 180.0 2   0.100 0.0 3
torsion       2    2   43    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2   43   69      0.000 0.0 1  13.200 180.0 2   0.000 0.0 3
torsion       5    2   43    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   43   69      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       2    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       5    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       2    2   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2   72    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   75    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       1    2  108   41      4.172 0.0 1  35.385 180.0 2   0.165 0.0 3
torsion       2    2  108   41      3.138 0.0 1  19.353 180.0 2   1.542 0.0 3
torsion       5    2  108   41      5.258 0.0 1  18.551 180.0 2   0.579 0.0 3
torsion       5    2  110    1     -0.481 0.0 1  11.368 180.0 2  -1.519 0.0 3
torsion       5    2  110   23      0.000 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       2    2  111    1      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    2  111    2     -0.750 0.0 1  15.000 180.0 2  -0.500 0.0 3
torsion       2    2  111   23      0.820 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       5    2  111    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2  111    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  111   23      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2  113  113      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  114  114      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  143    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143   69      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143  144      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  143    2      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       5    2  143   69      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       2    2  144  143      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2  151    1      0.000 0.0 1   5.096 180.0 2   0.000 0.0 3
torsion       2    2  151    3      0.000 0.0 1   3.857 180.0 2  -0.631 0.0 3
torsion       2    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151    1      1.798 0.0 1   5.096 180.0 2   0.889 0.0 3
torsion       5    2  151    3      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       1    3    3    1      1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       1    3    3    5      0.000 0.0 1   5.200 180.0 2   0.000 0.0 3
torsion       1    3    3   76     -1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       2    3    3    2      0.900 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    3    3    5      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       2    3    3   76     -1.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    3    3    5     -0.700 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      76    3    3   76      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    3    6    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3    6    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3    6   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3    6    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    6   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion       7    3    6    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       7    3    6    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       7    3    6   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion       1    3    9    1      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       1    3    9    2     -4.000 0.0 1   2.700 180.0 2   0.500 0.0 3
torsion       1    3    9    3      0.800 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       1    3    9   28      0.000 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       2    3    9    1      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       5    3    9    1      1.000 0.0 1   3.900 180.0 2   0.000 0.0 3
torsion       5    3    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    3    9   28      0.000 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       5    3    9   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       7    3    9    1     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    2     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    3      1.200 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       7    3    9   28      1.000 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3    9   56     -0.500 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       9    3    9    1      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       9    3    9    2      2.400 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       9    3    9    3      0.800 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       9    3    9   28      0.800 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3   22    5     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       7    3   22   22     -0.300 0.0 1   1.200 180.0 2  -0.350 0.0 3
torsion      22    3   22    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    3   56   56     -0.300 0.0 1   0.550 180.0 2  -0.120 0.0 3
torsion       7    3   56    5     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       7    3   56   56     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion      56    3   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1    3   75    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3   75    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3   75   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3   75    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3   75    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3   75   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion      77    3   75   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion      78    3   75    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion      82    3   75    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion       5    3  148    3     -0.200 0.0 1   2.600 180.0 2   0.300 0.0 3
torsion      82    3  148    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion     102    3  149    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  151    2     -0.835 0.0 1  11.053 180.0 2   1.431 0.0 3
torsion       2    3  151   28      0.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    1     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion       1    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4  124      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       4    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion     124    4    4  124      0.040 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6    6    1      2.610 0.0 1  -2.550 180.0 2   0.845 0.0 3
torsion       1    6    6   21      1.655 0.0 1  -2.005 180.0 2   0.545 0.0 3
torsion      21    6    6   21     -0.800 0.0 1  -1.945 180.0 2  -0.100 0.0 3
torsion       1    6   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    6   19    5      0.000 0.0 1   0.000 180.0 2   0.490 0.0 3
torsion       1    6   19    6      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      19    6   19    1      0.000 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion      19    6   19    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    5      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      21    6   19    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    5      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    6      0.000 0.0 1  -0.450 180.0 2   0.000 0.0 3
torsion       1    6   25    6      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    6   25    6      0.200 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      21    6   26    1     -1.460 0.0 1   5.096 180.0 2  -0.105 0.0 3
torsion      21    6   26    2     -1.671 0.0 1   4.175 180.0 2   0.778 0.0 3
torsion      21    6   26    6     -0.519 0.0 1   4.560 180.0 2   0.314 0.0 3
torsion       1    6   56    9      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1    6   56   56      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       2    6   56    5      0.000 0.0 1   1.700 180.0 2  -0.700 0.0 3
torsion       2    6   56   56      0.000 0.0 1  -2.100 180.0 2   1.000 0.0 3
torsion      56    6   56    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      56    6   56    5      0.000 0.0 1   0.000 180.0 2   0.730 0.0 3
torsion      58    6   56    1      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion      58    6   56    5      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion      56    6   58    7     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1    6  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6  153    5     -0.820 0.0 1   0.062 180.0 2  -0.171 0.0 3
torsion       1    6  153    6     -2.322 0.0 1  -0.469 180.0 2   0.086 0.0 3
torsion       1    6  153    7     -3.213 0.0 1   0.155 180.0 2   1.609 0.0 3
torsion      21    6  153    1      0.040 0.0 1  -0.903 180.0 2   0.083 0.0 3
torsion      21    6  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      21    6  153    6     -0.401 0.0 1  -1.120 180.0 2   0.200 0.0 3
torsion      21    6  153    7     -1.828 0.0 1  -0.608 180.0 2   0.448 0.0 3
torsion       1    8   50   50     -1.650 0.0 1   3.200 180.0 2   0.000 0.0 3
torsion      23    8   50   50      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       1    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      23    8   56    5      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion      23    8   56   56      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion      56    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      56    8   56    5      0.000 0.0 1   0.000 180.0 2   0.563 0.0 3
torsion      56    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    9   18    1     -4.000 0.0 1  -3.000 180.0 2  -2.100 0.0 3
torsion       1    9   18    7     -0.500 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion      28    9   18    1     -0.500 0.0 1  -2.000 180.0 2  -4.000 0.0 3
torsion      28    9   18    5      0.000 0.0 1   0.000 180.0 2   0.030 0.0 3
torsion      28    9   18    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion       1    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion      28    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion       1    9   56    1      0.000 0.0 1   0.900 180.0 2  -0.700 0.0 3
torsion       1    9   56    6     -0.900 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       1    9   56   56      9.800 0.0 1   9.160 180.0 2   0.200 0.0 3
torsion       3    9   56    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      28    9   56    5      0.000 0.0 1   0.000 180.0 2   3.900 0.0 3
torsion      28    9   56   56      0.000 0.0 1   1.000 180.0 2  -0.200 0.0 3
torsion      58    9   56    1      0.000 0.0 1  -3.000 180.0 2   0.000 0.0 3
torsion      58    9   56    6     -0.500 0.0 1  -1.000 180.0 2   1.000 0.0 3
torsion       1    9   58   56      0.000 0.0 1   5.000 180.0 2   2.300 0.0 3
torsion       1    9   58   79     -0.300 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion      28    9   58   56      0.000 0.0 1   1.050 180.0 2   0.250 0.0 3
torsion      28    9   58   79      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion      56    9   58   79      0.000 0.0 1  -0.850 180.0 2   0.000 0.0 3
torsion       1   15   15    1      1.850 0.0 1  -7.555 180.0 2   2.340 0.0 3
torsion       1   15   15   44      0.850 0.0 1  -6.685 180.0 2   0.750 0.0 3
torsion      44   15   15   44      0.350 0.0 1  -6.450 180.0 2   0.350 0.0 3
torsion      56   15   56    5      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       1   19   19    1      0.000 0.0 1   0.000 180.0 2   0.107 0.0 3
torsion       1   19   19    2      0.007 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   19   19    5      0.020 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       1   19   19   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2   19   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2   19   19    5      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   19   19    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   19   19   19      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion      19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1   19   22    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   19   22    5      0.000 0.0 1   0.000 180.0 2   0.260 0.0 3
torsion       5   19   22   22      0.000 0.0 1   0.000 180.0 2   0.805 0.0 3
torsion      22   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1   19   56    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1   19   56   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   19   56    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5   19   56   56      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion      56   19   56    5      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion      56   19   56   56      0.100 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22    2      0.200 0.0 1   0.300 180.0 2   0.100 0.0 3
torsion       1   22   22    3      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       1   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       1   22   22   19      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22   22      0.200 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       1   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2   22   22    2      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       2   22   22   22      0.170 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       3   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       3   22   22   22      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       5   22   22    5      0.000 0.0 1   0.000 180.0 2   0.137 0.0 3
torsion       5   22   22   19      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   22   22   38      0.000 0.0 1   2.000 180.0 2   0.500 0.0 3
torsion       5   22   22   46      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5   22   22   56      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   67      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19   22   22   22      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      22   22   22   22     -0.940 0.0 1   0.600 180.0 2   0.160 0.0 3
torsion      22   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion      22   22   22   46      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      57   22   22   57      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       5   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion      22   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion       5   22   38    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   22   38    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   22   38   22      0.000 0.0 1   2.000 180.0 2   0.540 0.0 3
torsion       5   22   38   38      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      38   22   38    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      38   22   38    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      38   22   38    5      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   22   46    7      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion      22   22   46    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       2   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   22   56    5      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5   22   56   56      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      22   22   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      22   22   56    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion      22   22   57   57      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   22   67    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5   22   67   22      0.000 0.0 1   1.300 180.0 2   0.015 0.0 3
torsion      22   22   67    7     -0.300 0.0 1   1.200 180.0 2   0.150 0.0 3
torsion       1   31   31    1      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       2   31   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2   31   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   31   31    5      0.000 0.0 1   0.000 180.0 2   0.165 0.0 3
torsion      31   31   31   31      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5   31   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   31   56   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1   33   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   37    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion      23   37   37   23      2.400 0.0 1  22.500 180.0 2   0.000 0.0 3
torsion       2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   40   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    7      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1   38   38   22     -0.100 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1   41  108    2      2.864 0.0 1  11.122 180.0 2  -2.059 0.0 3
torsion       2   41  108    2      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      73   41  108    2      2.918 0.0 1  15.272 180.0 2  -2.192 0.0 3
torsion       1   43  109    1      2.000 0.0 1  14.000 180.0 2   2.100 0.0 3
torsion       1   43  109   23      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion      23   43  109    1      1.800 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      23   43  109   23      1.200 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion      69   43  109    1     -1.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      69   43  109   23     -1.200 0.0 1  16.500 180.0 2   0.000 0.0 3
torsion       1   50   50    1     -0.300 0.0 1   4.814 180.0 2   0.000 0.0 3
torsion       1   50   50    5      0.000 0.0 1   6.104 180.0 2   0.000 0.0 3
torsion       1   50   50   50     -0.610 0.0 1   4.212 180.0 2   0.000 0.0 3
torsion       5   50   50    5      0.000 0.0 1   7.072 180.0 2   0.000 0.0 3
torsion       5   50   50    8      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion       5   50   50   50      0.250 0.0 1   5.534 180.0 2  -0.550 0.0 3
torsion       8   50   50   50      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion      50   50   50   50     -0.670 0.0 1   4.304 180.0 2   0.000 0.0 3
torsion       1   56   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1   56   56    6      0.000 0.0 1   0.000 180.0 2   0.128 0.0 3
torsion       1   56   56    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1   56   56   22      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56    3      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       3   56   56    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   56   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5   56   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   56   56    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5   56   56    9      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5   56   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   56   19      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   56   56   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   56   56   31      0.000 0.0 1   0.000 180.0 2   0.110 0.0 3
torsion       5   56   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   56   56   57      0.000 0.0 1   0.000 180.0 2   0.420 0.0 3
torsion       5   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       6   56   56   58      0.200 0.0 1  -0.200 180.0 2  -1.000 0.0 3
torsion       8   56   56   56     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion      19   56   56   56      0.000 0.0 1   0.050 180.0 2   0.650 0.0 3
torsion      22   56   56   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      31   56   56   56      0.000 0.0 1   0.070 180.0 2   0.110 0.0 3
torsion      56   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      56   56   56   57      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion      57   56   56   57      0.000 0.0 1   0.000 180.0 2   2.370 0.0 3
torsion       5   56   57    1      0.800 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   57    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5   56   57    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5   56   57   56      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      56   56   57    1      0.060 0.0 1   0.030 180.0 2   1.250 0.0 3
torsion      56   56   57    2     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion      56   56   57    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      56   56   57   56      0.600 0.0 1  -0.030 180.0 2   1.250 0.0 3
torsion      56   56   57   57     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion      57   56   57    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion      57   56   57   57      0.000 0.0 1  -0.400 180.0 2   0.500 0.0 3
torsion       5   56   58    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58    7     -0.154 0.0 1   0.044 180.0 2   0.100 0.0 3
torsion       5   56   58    9      0.000 0.0 1   0.000 180.0 2   1.250 0.0 3
torsion       5   56   58   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   56   58   75      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58   79     -0.210 0.0 1   3.750 180.0 2   0.300 0.0 3
torsion      56   56   58    7     -0.457 0.0 1   1.106 180.0 2   0.160 0.0 3
torsion      56   56   58   79      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1   56   75   58      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion       5   56   75   58      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion       1   57   57    1     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       1   57   57    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   56     -0.300 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       2   57   57    2     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2   57   57   56     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5   57   57    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5   57   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5   57   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion      22   57   57   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   57   57   56     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion      57   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      78   58   75   56     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1   70   71    1      2.125 0.0 1   8.393 180.0 2  -0.008 0.0 3
torsion       1   70   71    5      0.000 0.0 1  13.393 180.0 2   0.000 0.0 3
torsion      23  107  107   23      2.800 0.0 1  32.000 180.0 2   0.000 0.0 3
torsion       5  113  113    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2  143  144    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      69  143  144    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1  145  146    1      1.178 0.0 1  -4.212 180.0 2   1.537 0.0 3
torsion       1  145  146   23      0.060 0.0 1  -3.761 180.0 2   0.792 0.0 3
torsion      21  145  146    1      0.006 0.0 1  -3.909 180.0 2  -0.009 0.0 3
torsion      21  145  146   23     -6.800 0.0 1  -5.900 180.0 2   0.450 0.0 3
torsion       1  150  150    1     -0.300 0.0 1  -2.100 180.0 2   1.500 0.0 3
torsion       1  150  150   23     -0.500 0.0 1  -2.000 180.0 2   0.500 0.0 3
torsion      23  150  150   23      0.300 0.0 1  -3.500 180.0 2   0.350 0.0 3
torsion      23  150  150  150      0.025 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1  153  159    1      1.227 0.0 1   0.432 180.0 2   1.005 0.0 3
torsion       1  153  159   21      2.011 0.0 1  -0.205 180.0 2   0.240 0.0 3
torsion       5  153  159    1      1.135 0.0 1   0.685 180.0 2   0.806 0.0 3
torsion       5  153  159   21      1.500 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       7  153  159    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       7  153  159   21      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion     159  153  159    1      0.207 0.0 1  -0.300 180.0 2   0.974 0.0 3
torsion     159  153  159   21      0.828 0.0 1   0.112 180.0 2   0.280 0.0 3
torsion       1  154  155    1      1.889 0.0 1  -0.257 180.0 2   0.583 0.0 3
torsion       1  154  155   23     -0.220 0.0 1   0.746 180.0 2   0.266 0.0 3
torsion       5  154  155    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5  154  155   23      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       7  154  155    1     -4.890 0.0 1   3.690 180.0 2   0.734 0.0 3
torsion       7  154  155   23     -2.587 0.0 1   3.618 180.0 2   0.115 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (5-Ring)  ##
      ##                                 ##
      #####################################


torsion5      1    1    1    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1    2      0.225 0.0 1   0.410 180.0 2   1.150 0.0 3
torsion5      1    1    1    3      0.000 0.0 1   0.400 180.0 2   1.620 0.0 3
torsion5      1    1    1    6      0.300 0.0 1   0.000 180.0 2   1.800 0.0 3
torsion5      1    1    1    8     -0.302 0.0 1   0.696 180.0 2   1.360 0.0 3
torsion5      1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      1    1    1   15      0.000 0.0 1   0.200 180.0 2   2.150 0.0 3
torsion5      1    1    1   18     -1.500 0.0 1   0.320 180.0 2   0.100 0.0 3
torsion5      1    1    1   19      0.000 0.0 1   0.000 180.0 2   0.850 0.0 3
torsion5      1    1    1   22      0.450 0.0 1  -0.750 180.0 2   0.350 0.0 3
torsion5      1    1    1   29      0.400 0.0 1   1.200 180.0 2   0.500 0.0 3
torsion5      1    1    1   31      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion5      1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion5      1    1    1   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      2    1    1    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion5      3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion5      3    1    1    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      6    1    1    6      1.000 0.0 1  -2.000 180.0 2   3.800 0.0 3
torsion5     15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion5     22    1    1   22      0.400 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    1   37      0.100 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion5     56    1    1   56      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1    2    1     -0.100 0.0 1   0.030 180.0 2   1.350 0.0 3
torsion5      1    1    2    2     -0.900 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5      1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion5      2    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    2    2      0.250 0.0 1  -0.400 180.0 2  -0.500 0.0 3
torsion5      2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      9    1    2    6     -0.100 0.0 1   0.990 180.0 2  -0.800 0.0 3
torsion5     19    1    2    2      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion5     37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    1    3    1      0.606 0.0 1   0.292 180.0 2   1.220 0.0 3
torsion5      1    1    3    6      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3   75      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion5      1    1    6    1      0.250 0.0 1   0.050 180.0 2   0.657 0.0 3
torsion5      1    1    6    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.155 0.0 3
torsion5      1    1    6   56      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion5      6    1    6    1      0.250 0.0 1  -2.000 180.0 2   1.720 0.0 3
torsion5      6    1    6    2      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion5      6    1    6    6     -0.450 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion5      1    1    8    1      0.958 0.0 1  -0.155 180.0 2   1.360 0.0 3
torsion5      1    1    9    1      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion5      1    1    9   56      0.000 0.0 1   9.480 180.0 2  -9.000 0.0 3
torsion5      2    1    9   56      0.000 0.0 1  10.800 180.0 2  -0.690 0.0 3
torsion5      1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   1.450 0.0 3
torsion5      1    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5     15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5     15    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5      1    1   18    1     -0.870 0.0 1  -0.580 180.0 2   0.890 0.0 3
torsion5      1    1   19    1      0.000 0.0 1   0.800 180.0 2   0.000 0.0 3
torsion5      1    1   19    2     -0.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion5      1    1   22   22      0.050 0.0 1  -0.200 180.0 2   1.000 0.0 3
torsion5     22    1   22   22      0.700 0.0 1   0.400 180.0 2   0.700 0.0 3
torsion5      1    1   29    1      0.600 0.0 1   3.500 180.0 2   1.200 0.0 3
torsion5      1    1   31    1     -0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion5      1    1   37    2      0.000 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion5      1    1   37   37     -0.400 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion5      2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     41    1   41    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion5      1    1   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   56    9      0.000 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion5      1    1   56   15      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56    1   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   75    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    2    2    1      0.550 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2    2    2     -0.100 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   19     -0.500 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion5      1    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2    2     -0.990 0.0 1   7.800 180.0 2   0.000 0.0 3
torsion5      2    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   41      0.350 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion5      2    2    2   42      0.000 0.0 1  23.630 180.0 2   6.000 0.0 3
torsion5      6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5     37    2    2   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   40     -0.300 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   42      0.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion5     40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5      1    2    6   56      0.000 0.0 1   3.300 180.0 2  -4.000 0.0 3
torsion5      2    2    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion5      2    2   19    1     -0.500 0.0 1   1.750 180.0 2   0.000 0.0 3
torsion5      1    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      1    2   37   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    1      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   23      0.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   42      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion5     40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     42    2   37    2      0.000 0.0 1  27.000 180.0 2   0.000 0.0 3
torsion5     42    2   37   37      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5      2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   41    2      0.450 0.0 1  13.500 180.0 2  -0.700 0.0 3
torsion5      2    2   41   37      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5     37    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5      2    2   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5     37    2   42   37      0.000 0.0 1  28.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    3      1.950 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5     22    3   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    3   75    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion5      2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion5      1    6    6    1      1.010 0.0 1  -1.350 180.0 2   1.045 0.0 3
torsion5      1    6   56    9      0.000 0.0 1   2.800 180.0 2   0.000 0.0 3
torsion5      2    6   56    9     -0.100 0.0 1   7.100 180.0 2  -0.600 0.0 3
torsion5      1    9   56    1     -0.500 0.0 1  -2.500 180.0 2   3.300 0.0 3
torsion5      1    9   56    6      9.770 0.0 1  -5.000 180.0 2   9.100 0.0 3
torsion5      1   15   15    1      0.000 0.0 1  -7.000 180.0 2   0.467 0.0 3
torsion5     56   15   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5     19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion5      1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.500 0.0 3
torsion5      1   22   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      3   22   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     22   22   22   22     -0.500 0.0 1   2.800 180.0 2   2.200 0.0 3
torsion5     22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion5     22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion5      1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37   42      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   41    2      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2   37   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   42    2      0.000 0.0 1  23.000 180.0 2   0.000 0.0 3
torsion5      2   37   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37   37   42    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      1   56   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     57   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5    113  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5    114  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (4-Ring)  ##
      ##                                 ##
      #####################################


torsion4      3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    3    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    9    3      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    3    9    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4     56    6   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4     56    8   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4     58    9   56   56     -1.100 0.0 1  -0.800 180.0 2   0.000 0.0 3
torsion4     56    9   58   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion4     56   15   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     56   19   56   56      0.000 0.0 1   0.000 180.0 2   0.950 0.0 3
torsion4     22   22   22   22      5.220 0.0 1  -0.450 180.0 2  -1.200 0.0 3
torsion4     22   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   22   58      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     56   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   56   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   58   22      0.550 0.0 1  -0.180 180.0 2   0.400 0.0 3
torsion4     56   31   56   56      0.000 0.0 1   0.000 180.0 2   0.152 0.0 3
torsion4     56   37   37   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     56   37   43   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     37   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     43   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     56   39   56   56     -0.200 0.0 1   0.730 180.0 2   2.500 0.0 3
torsion4      6   56   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4      8   56   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4      9   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     15   56   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     19   56   56   56      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     22   56   56   22      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     31   56   56   56      0.000 0.0 1   0.000 180.0 2  -0.065 0.0 3
torsion4     37   56   56   37      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     37   56   56   43      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     39   56   56   56      0.100 0.0 1   0.400 180.0 2   2.500 0.0 3
torsion4     56   56   56   56      0.000 0.0 1   0.000 180.0 2   2.300 0.0 3
torsion4     56   56   56   57      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   56   58      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     57   56   56   57      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion4     58   56   56   75      0.200 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     56   56   57   56      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.700 0.0 3
torsion4     57   56   57   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion4     57   56   57   57      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion4     56   56   58    9      0.300 0.0 1  -0.400 180.0 2   0.000 0.0 3
torsion4     56   56   58   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion4     56   56   58   75      1.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   56   75   58      0.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   57   57   56     -0.480 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion4     57   57   57   57     -1.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion4     56   58   75   56     -1.770 0.0 1   6.000 180.0 2   0.000 0.0 3


      ##########################################
      ##                                      ##
      ##  Torsional Parameters (Allenes-Odd)  ##
      ##                                      ##
      ##########################################


#torsion      1    2    2    1      0.000 0.0 1 -10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3


      ###########################################
      ##                                       ##
      ##  Torsional Parameters (Allenes-Even)  ##
      ##                                       ##
      ###########################################


#torsion      1    2    2    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3


      ##################################
      ##                              ##
      ##  Stretch-Torsion Parameters  ##
      ##                              ##
      ##################################


strtors       0    1    1    0       0.000      0.000      0.059
strtors       0    1    2    0       0.000      0.000      0.270
strtors       0    1    3    0       0.000      0.000      0.100
strtors       0    1    6    0       0.000      0.000      0.100
strtors       0    1    8    0       0.000      0.000      0.061
strtors       0    1   15    0       0.000      0.000      0.170
strtors       0    1   19    0       0.000      0.000      0.036
strtors       0    1   25    0       0.000      0.000      0.104
strtors       0    1   56    0       0.000      0.000      0.059
strtors       0    1   57    0       0.000      0.000      0.270
strtors       0    1  150    0       0.000      0.000      0.050
strtors       0    2   19    0       0.000      0.000      0.087
strtors       0    6    6    0       0.000      0.000      0.220
strtors       0    6    8    0       0.000      0.000      0.053
strtors       0    6   22    0       0.000      0.000      0.053
strtors       0    6   56    0       0.000      0.000      0.140
strtors       0    6  153    0       0.000      0.000      0.500
strtors       0    8   22    0       0.000      0.000      0.053
strtors       0    8   56    0       0.000      0.000      0.061
strtors       0   15   15    0       0.000      0.000      0.220
strtors       0   19   19    0       0.000      0.000      0.012
strtors       0   19   22    0       0.000      0.000      0.036
strtors       0   19   36    0       0.000      0.000      0.012
strtors       0   22   22    0       0.000      0.000      0.053
strtors       0   56   56    0       0.000      0.000      0.059
strtors       0  145  146    0       0.000      0.000      0.600
strtors       0  150  150    0      -0.050     -2.700     -0.150
strtors       0  153  159    0      -0.050     -2.700      0.400


      ########################################
      ##                                    ##
      ##  Atomic Partial Charge Parameters  ##
      ##                                    ##
      ########################################


charge       16               1.0000
charge       30               1.0000
charge       39               1.0000
charge       47              -0.5000
charge       70               1.0000
charge      110               1.0000
charge      111               1.0000
charge        2              -0.15
charge        5               0.15


      #####################################
      ##                                 ##
      ##  Bond Dipole Moment Parameters  ##
      ##                                 ##
      #####################################


dipole        1    2          0.9000      0.500
dipole        1    3          1.0100      0.500
dipole        1    4          1.6400      0.500
dipole        1    6          1.1700      0.500
dipole        1    8          0.6800      0.500
dipole        1    9          1.6500      0.500
dipole        1   11          1.8200      0.500
dipole        1   12          2.0900      0.500
dipole        1   13          1.7900      0.500
dipole        1   14          1.7400      0.500
dipole        1   15          1.2000      0.500
dipole        1   16          1.2000      0.500
dipole        1   17          0.6000      0.500
dipole        1   18          1.2000      0.500
dipole        1   19         -0.7000      0.500
dipole        1   22          0.1500      0.500
dipole        1   25          0.9500      0.500
dipole        1   26         -0.6000      0.500
dipole        1   31         -0.6350      0.500
dipole        1   32         -0.6000      0.500
dipole        1   33         -0.5000      0.500
dipole        1   34         -1.1000      0.500
dipole        1   35         -1.0000      0.500
dipole        1   37          1.4000      0.500
dipole        1   38          0.3000      0.500
dipole        1   39          3.3350      0.500
dipole        1   40          1.6400      0.500
dipole        1   41          1.5000      0.500
dipole        1   43          1.3000      0.500
dipole        1   46          1.3300      0.500
dipole        1   50          0.9000      0.500
dipole        1   57          0.9000      0.500
dipole        1   70          1.6200      0.500
dipole        1   71         -1.4000      0.500
dipole        1   72          1.4000      0.500
dipole        1   75          1.7700      0.500
dipole        1  109          1.9000      0.500
dipole        1  110          1.3570      0.500
dipole        1  111          1.2900      0.500
dipole        1  145          1.9000      0.500
dipole        1  146          2.0300      0.500
dipole        1  150          1.0000      0.500
dipole        1  153          0.6700      0.500
dipole        1  154          1.1189      0.500
dipole        1  155         -0.1757      0.500
dipole        2    3          0.5000      0.500
dipole        2    4          0.3000      0.500
#dipole        2    5         -0.6000      0.500
dipole        2    6          0.0010      0.500
dipole        2    8         -0.6300      0.500
dipole        2    9          1.3000      0.500
dipole        2   11          0.9000      0.500
dipole        2   12          0.7200      0.500
dipole        2   13          1.5600      0.500
dipole        2   14          1.4000      0.500
dipole        2   18          0.9000      0.500
dipole        2   19         -1.2000      0.500
dipole        2   22         -0.1500      0.500
dipole        2   25          1.0400      0.500
dipole        2   26         -0.6000      0.500
dipole        2   31         -1.1200      0.500
dipole        2   36         -0.6000      0.500
dipole        2   37          1.2900      0.500
dipole        2   39          0.5830      0.500
dipole        2   40          0.8700      0.500
dipole        2   41          0.5500      0.500
dipole        2   42          0.9000      0.500
dipole        2   43          1.8000      0.500
dipole        2   46          0.9000      0.500
dipole        2   72          1.3000      0.500
dipole        2  106          0.3000      0.500
dipole        2  108          0.8260      0.500
dipole        2  110          2.3100      0.500
dipole        2  111          1.0000      0.500
dipole        2  143          2.8000      0.500
dipole        2  144          1.2900      0.500
dipole        3    5         -0.6000      0.500
dipole        3    6          0.1200      0.500
dipole        3    7          1.8600      0.500
dipole        3    9         -0.7200      0.500
dipole        3   11          1.4800      0.500
dipole        3   12          1.5800      0.500
dipole        3   13          1.5600      0.500
dipole        3   14          1.4000      0.500
dipole        3   22          0.3000      0.500
dipole        3   36         -0.6000      0.500
dipole        3   47          1.8600      0.500
dipole        3   56         -1.0100      0.500
dipole        3   57          0.5000      0.500
dipole        3   75          0.1200      0.500
dipole        3   76          1.2750      0.500
dipole        3   77          1.8600      0.500
dipole        3   78          1.8600      0.500
dipole        3   80          1.8600      0.500
dipole        3   81          1.0750      0.500
dipole        3   82          1.5000      0.500
dipole        3  101          1.0750      0.500
dipole        3  102          1.5000      0.500
dipole        3  120          0.8000      0.500
dipole        3  148          0.4000      0.500
dipole        4   10          2.5000      0.500
dipole        4   57          0.3000      0.500
dipole        4  124         -0.9200      0.500
dipole        5   17          0.4000      0.500
dipole        5   25          0.5200      0.500
dipole        5   34          0.7000      0.500
dipole        5   35          0.8000      0.500
dipole        5   50          0.6000      0.500
dipole        5   57          0.6000      0.500
dipole        5   71          0.9600      0.500
dipole        5  153          0.2200      0.500
dipole        6   19         -0.3800      0.500
dipole        6   21         -1.6700      0.500
dipole        6   24         -1.0100      0.500
dipole        6   25          0.9700      0.500
dipole        6   26         -1.5000      0.500
dipole        6   56         -1.1700      0.500
dipole        6   57          0.0010      0.500
dipole        6   73         -0.7000      0.500
dipole        6  153         -1.6500      0.500
dipole        7   17         -3.5500      0.500
dipole        7   18         -2.9300      0.500
dipole        7   43         -2.6000      0.500
dipole        7   46         -2.5300      0.500
dipole        7   58         -1.8600      0.500
dipole        7   67         -1.8600      0.500
dipole        7  106         -0.6500      0.500
dipole        7  153         -3.4000      0.500
dipole        7  154         -2.9589      0.500
dipole        8   23         -1.3400      0.500
dipole        8   50          0.6300      0.500
dipole        8   56         -0.6800      0.500
dipole        9   18          0.8000      0.500
dipole        9   28         -1.5800      0.500
dipole        9   30         -0.7200      0.500
dipole       15   44         -0.9000      0.500
dipole       19   22          0.8900      0.500
dipole       19   56          0.8500      0.500
dipole       21  145          1.7000      0.500
dipole       22   31         -0.5000      0.500
dipole       22   46          1.7000      0.500
dipole       22   56          0.1500      0.500
dipole       23   37          1.2000      0.500
dipole       23   40          1.4600      0.500
dipole       23   43          1.2000      0.500
dipole       23   72          1.4000      0.500
dipole       23  107          1.2000      0.500
dipole       23  109          1.2000      0.500
dipole       23  110          0.8680      0.500
dipole       23  111          0.2000      0.500
dipole       23  146          1.6900      0.500
dipole       23  150          1.2800      0.500
dipole       23  155          1.4571      0.500
dipole       24   75          1.3100      0.500
dipole       31   56          0.6350      0.500
dipole       37   40          0.3000      0.500
dipole       39   40          0.3000      0.500
dipole       39   48         -1.3000      0.500
dipole       39   69          3.1000      0.500
dipole       41   73         -1.4000      0.500
dipole       41  108         -0.5000      0.500
dipole       42   44         -0.1500      0.500
dipole       43   69          2.8000      0.500
dipole       58   78          1.8600      0.500
dipole       58   79          1.4100      0.500
dipole       69  143         -4.8000      0.500
dipole       70   71         -2.9200      0.500
dipole      145  146         -0.2800      0.500
dipole      154  155         -1.7153      0.500
dipole        1  159          1.7500      0.500
dipole       21  159          1.5700      0.500
dipole      153  159          0.5800      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (5-Ring)  ##
      ##                                          ##
      ##############################################


dipole5       1    2          0.7500      0.500
dipole5       1    3          1.1800      0.500
dipole5       1    6          1.1700      0.500
dipole5       1    8          0.6800      0.500
dipole5       1    9          1.6500      0.500
dipole5       1   15          1.2000      0.500
dipole5       1   18          1.3700      0.500
dipole5       1   19         -0.5500      0.500
dipole5       1   22          0.1500      0.500
dipole5       1   31         -0.4950      0.500
dipole5       1   37          1.2600      0.500
dipole5       1   40          1.6400      0.500
dipole5       1   57          0.7500      0.500
dipole5       1   75          1.4700      0.500
dipole5       2    3          0.5000      0.500
dipole5       2    6          0.0010      0.500
dipole5       2   18          0.9000      0.500
dipole5       2   37          1.1500      0.500
dipole5       2   40          0.5000      0.500
dipole5       2   41          0.8550      0.500
dipole5       2   42          0.9000      0.500
dipole5       3    6         -0.1200      0.500
dipole5       3    9         -0.7200      0.500
dipole5       3   75         -0.1200      0.500
dipole5       3  148          0.4000      0.500
dipole5       3  149          0.4000      0.500
dipole5       6   56         -1.1700      0.500
dipole5      37   40         -0.5000      0.500
dipole5      37   41          0.4000      0.500
dipole5      37   42         -0.4900      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (4-Ring)  ##
      ##                                          ##
      ##############################################


dipole4       6   56         -1.1700      0.500
dipole4       6   58         -0.1200      0.500
dipole4       8   56         -0.6800      0.500
dipole4       9   56         -1.6500      0.500
dipole4       9   58          0.7600      0.500
dipole4      15   56         -1.2000      0.500
dipole4      19   56          0.3000      0.500
dipole4      22   56         -0.1500      0.500
dipole4      56   57          0.6000      0.500
dipole4      56   58          0.7500      0.500
dipole4      56   75          1.8700      0.500
dipole4      57   58         -0.5000      0.500
dipole4      58   75         -0.1200      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (3-Ring)  ##
      ##                                          ##
      ##############################################


dipole3      19   22         -0.8900      0.500
dipole3      22   49          0.7350      0.500
dipole3      22   67          0.5300      0.500


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Atom Parameters  ##
      ##                                       ##
      ###########################################


piatom        2                  1.0    -11.160     11.134
piatom        3                  1.0    -11.160     11.134
piatom        4                  1.0    -11.160     11.134
piatom        6                  2.0    -14.533     19.342
piatom        7                  1.0    -16.646     14.520
piatom       10                  1.0    -13.645     12.340
piatom       37                  1.0    -13.645     12.340
piatom       40                  2.0    -11.556     17.210
piatom       41                  2.0    -14.533     19.342
piatom       42                  2.0    -14.990     10.900
piatom       57                  1.0    -11.160     11.134
piatom       69                  2.0     -2.601     14.520
piatom      108                  1.0    -28.239     17.270
piatom      111                  1.0    -28.239     17.270
piatom      143                  1.0    -28.239     17.270
piatom      144                  1.0    -13.645     12.340
piatom      149                  2.0    -14.533     19.342
piatom      151                  2.0    -11.556     17.210
piatom      160                  1.0    -11.160     11.134
piatom      161                  1.0    -11.160     11.134
piatom      162                  1.0    -11.160     11.134


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Bond Parameters  ##
      ##                                       ##
      ###########################################


pibond        2    2           2.820     0.1700
pibond        2    3           4.600     0.1660
pibond        2    4           7.790     0.1560
pibond        2   37           8.000     0.1850
pibond        2   39          10.880     0.1960
pibond        2   40          10.880     0.1960
pibond        2   41           8.200     0.1720
pibond        2   42           4.861     0.2980
pibond        2   43           1.100     0.3350
pibond        2   57           2.820     0.1740
pibond        2  111           3.500     0.2166
pibond        2  143           2.300     0.8760
pibond        2  144           2.300     0.2280
pibond        3    3           8.000     0.3500
pibond        3    4           4.600     0.1660
pibond        3    7           6.350     0.3000
pibond        3   57           4.600     0.1660
pibond        3   76           5.000     0.3000
pibond        3   77           6.350     0.3000
pibond        3   78           6.350     0.3000
pibond        3   80           6.350     0.3000
pibond        3   81           6.350     0.3000
pibond        3  101           5.000     0.3000
pibond        3  120           5.000     0.3000
pibond        4    4           4.600     0.2380
pibond        4   57           7.790     0.1560
pibond        7  153           6.000     0.1050
pibond       37   37           7.650     0.2200
pibond       37   40          10.880     0.1960
pibond       39   39          10.500     0.1700
pibond       39   40          10.880     0.1960
pibond       57   57           2.820     0.1700
pibond       69  143           8.300     0.0280
pibond      143  144           6.000     0.0240


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (5-Ring)  ##
      ##                                                ##
      ####################################################


pibond5       2    2           4.020     0.1690
pibond5       2    3           4.600     0.1660
pibond5       2   37           8.250     0.2380
pibond5       2   40           6.300     0.1960
pibond5       2   41           8.200     0.1620
pibond5       2   42           4.861     0.2000
pibond5       3    3           4.600     0.1660
pibond5       3   57           4.600     0.1660
pibond5      37   37           9.100     0.2800
pibond5      37   40           8.000     0.1960
pibond5      37   41           5.120     0.1700
pibond5      37   42           4.861     0.3970
pibond5      57   57           2.820     0.1700


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (4-Ring)  ##
      ##                                                ##
      ####################################################


pibond4      57   57           2.840     0.3900
pibond4      57   58           4.600     0.1660
pibond4      58   58           4.600     0.1660







############################################################################
# from k4.key
############################################################################

atom      165    O     "O central"              8     15.999     4
atom      166   Zn     "Zn MOF"                30     65.409     4
atom      167    O     "O Zn-O-C"               8     15.999     2
atom      168    C     "CSP2 CARBONYL "         6     12.000     3
atom        2    C     "CSP2 ALKENE (benz)"     6     12.000     3
atom        5    H     "EXCEPT ON N,O,S (benz)" 1      1.008     1
atom      169    C     "CSP2 ALKENE-168 "       6     12.000     3
atom      170    C     "CSP2 ALKENE"            6     12.000     3
atom      171    H     "EXCEPT ON N,O,S"        1      1.008     1

vdw           165                1.820     0.059
vdw           166                2.29      0.276
vdw           167                1.820     0.059
vdw           168                1.940     0.056
vdw           169                1.940     0.056
vdw           170               1.9600     0.0560
vdw           171               1.6200     0.0200      0.923

bond          165    166              0.85    2.075  
bond          166    167              0.85    2.015 

bond          168    167              7.535    1.285 
bond          169    168              4.845    1.480

# from pi-system calculations
bond            2      2              6.56     1.38
bond          169    170              6.56     1.38
bond          170    170              6.56     1.38

angle         166    165    166    0.40    109.471    0.000      0.000     Zn-O1-Zn
angle         165    166    167    0.2964  111.3      0.000      0.000     O1-Zn-O2
angle         167    166    167    0.2205  107.6      0.000      0.000     O2-Zn-O2
angle         166    167    168    0.4265  131.2      0.000      0.000     Zn-O2-C
angle         167    168    167    0.641   125.5      0.000      0.000     O2-C-O2
angle         170    169    168    0.7265  120.       0.000      0.000     C(ph)-C(ph)-C
# from zn4o_form-BDC-zn4o_form:
angle         167    168    169    0.78    117.0      0.000      0.000     O2-C-C(ph)

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       165  166  167  168  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  165  166  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  167  168  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(3*phi))
torsion       167  166  167  168  0.0  0.0 1    0.0   0.0 2  0.0 180.0 3

# from zn4o_form-BDC-zn4o_form (dft calc): V(phi) = 1/2 * V0 * (1-cos(2*phi)), V0 = 8 kcal/mol
torsion       167  168  169  170   0.0    0.0 1    2.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       166  167  168  169  0.0  0.0 1   10.0  180.0 2  0.0 0.0 3
torsion       170  170  169  168  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))  from torsion 3    2    2    5  and pi-system calculations
torsion       168  169  170  171  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# from pi-system calculations
torsion      2    2    2    2     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion      5    2    2    5      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion      2    2    2    5      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  169     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    170  169  170  170     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    171  170  170  171      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion    170  169  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3


charge  165   -1.44
charge  166    1.26
charge  167   -0.67
charge  168    0.68
charge  169    0.06
charge  170   -0.16
charge  171    0.16

#dipole      166    165         3.352     0.5
#dipole      166    167         2.794     0.5
#dipole      168    167         2.255     0.5
#dipole      168      2        -0.432     0.5
#dipole        5      2         0.6       0.5  

#dipole      166    165         3.867     0.5
#dipole      166    167         3.214     0.5
#dipole      168    167         2.361     0.5
#dipole      168      2        -0.482     0.5
#dipole        5      2         0.6       0.5  

#C-O wag (from zn4o_form-BDC-zn4o_form)
opbend         168 170   0    0      0.46


# parameters from atom type 3
strbnd      169  168  167      0.130      0.130
angang        168       0.240     0.300     0.000

# parameters for the central oxygen
strbnd      166 165 166        0.4        0.4
#angang        165       0.0    0.000     0.000

# need to be added due to my adding the atom types 169-171, instead of using the original 2&5
bond        170  171           5.150     1.1010
angle       169  170  170      0.760     122.00     121.70       0.00
angle       170  169  170      0.760     122.00     121.70       0.00
angle       170  170  171      0.490     120.00     120.50       0.00
angle       169  170  171      0.490     120.00     120.50       0.00
strbnd      169  170  170      0.130      0.130
strbnd      170  169  170      0.130      0.130
strbnd      170  170  171      0.080      0.080
strbnd      169  170  171      0.080      0.080
angang      169                0.240      0.300      0.000
angang      170                0.240      0.300      0.000
opbend      169  170    0    0            0.200
opbend      170  170    0    0            0.200
opbend      171  170    0    0            0.110


==> anc/fig-11-and-13/berendsen-flexible-13/run-tinker.sh <==
#!/bin/sh

bin=/opt/tinker/bin
output_key_file=MOFwithBenzene.key
benzene_molecules=10
mof_unitcells=1

# high temperature to distribute benzene evenly
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 200000 1 0.1 2 1000 | tee MOFwithBenzene-1.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-1.log
cp MOFwithBenzene.dyn MOFwithBenzene-1.dyn

# put benzene to the run temperature before unfreezing MOF atoms to prevent guest benzene molecules from collapsing the MOF structure
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 10000 1 0.1 2 300 | tee MOFwithBenzene-2.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-2.log
cp MOFwithBenzene.dyn MOFwithBenzene-2.dyn

# equilibrate
$bin/dynamic MOFwithBenzene 2000000 1 0.1 2 300 | tee MOFwithBenzene-3.log
rm MOFwithBenzene.arc MOFwithBenzene-3.log
cp MOFwithBenzene.dyn MOFwithBenzene-3.dyn

# production
$bin/dynamic MOFwithBenzene 100000000 1 1.0 2 300 | tee MOFwithBenzene-4.log
rm MOFwithBenzene-4.log
mv MOFwithBenzene.arc MOFwithBenzene-4.arc
cp MOFwithBenzene.dyn MOFwithBenzene-4.dyn
sed -i '/25.945700   25.945700   25.945700   90.000000   90.000000   90.000000/d' MOFwithBenzene-4.arc # clean up lines that VMD can't read


# post-processing

# get file of benzene hydrogen atoms
# remove MOF atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.benH
# Remove benzene carbon atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.benH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.benH

# get file of MOF hydrogen atoms
# remove benzene atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-1 $(expr $benzene_molecules \* 12)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.mofH
# Remove MOF non-hydrogen atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.mofH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2 165 166 167 168 169 170
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.mofH


==> anc/fig-11-and-13/berendsen-flexible/MOFwithBenzene.key <==
parameters     ./Schmid2007TinkerV7SeparateAtomTypesPointCharges
verbose
archive
a-axis 25.9457
b-axis 25.9457
c-axis 25.9457
alpha  90.00
beta   90.00
gamma  90.00
vdw-cutoff 12.0
ewald
#neighbor-list
thermostat BERENDSEN
tau-temperature 0.1
#inactive 231



==> anc/fig-11-and-13/berendsen-flexible/MOFwithBenzene.xyz <==
   544  Benzene
    25.945700   25.945700   25.945700   90.000000   90.000000   90.000000
     1  C    -12.949691  -12.372892   -7.738284     2     2     6     7
     2  C    -12.934488  -10.982593   -7.737159     2     1     3     8
     3  C    -11.749596  -10.297069   -7.913865     2     2     4     9
     4  C    -10.629214  -11.002468   -8.355083     2     3     5    10
     5  C    -10.643968  -12.384111   -8.359562     2     4     6    11
     6  C    -11.759500  -13.080794   -7.910089     2     1     5    12
     7  H    -13.905193  -12.927247   -7.724293     5     1
     8  H    -13.891391  -10.417311   -7.725850     5     2
     9  H    -11.708922   -9.195718   -7.805652     5     3
    10  H     -9.707854  -10.461609   -8.628916     5     4
    11  H     -9.724883  -12.940111   -8.625536     5     5
    12  H    -11.736529  -14.176581   -7.806527     5     6
    13  C      0.023141    0.599961   -7.738706     2    14    18    19
    14  C      0.038385    1.990243   -7.737589     2    13    15    20
    15  C      1.223226    2.675768   -7.914262     2    14    16    21
    16  C      2.343668    1.970384   -8.355480     2    15    17    22
    17  C      2.328895    0.588708   -8.359934     2    16    18    23
    18  C      1.213352   -0.107944   -7.910496     2    13    17    24
    19  H     -0.932328    0.045654   -7.723986     5    13
    20  H     -0.918526    2.555494   -7.725549     5    14
    21  H      1.263920    3.777041   -7.805297     5    15
    22  H      3.265127    2.511304   -8.628642     5    16
    23  H      3.248115    0.032663   -8.625235     5    17
    24  H      1.236306   -1.203657   -7.806138     5    18
    25  C      0.097204    0.603937    0.864438     2    26    30    31
    26  C      0.097193    1.990538    0.864438     2    25    27    32
    27  C      1.297984    2.683896    0.864351     2    26    28    33
    28  C      2.498795    1.990572    0.864201     2    27    29    34
    29  C      2.498815    0.603858    0.864200     2    28    30    35
    30  C      1.297998   -0.089443    0.864348     2    25    29    36
    31  H     -0.857638    0.052826    0.865023     5    25
    32  H     -0.857637    2.541677    0.865025     5    26
    33  H      1.298012    3.786405    0.864910     5    27
    34  H      3.453166    2.542401    0.864595     5    28
    35  H      3.453188    0.052005    0.864599     5    29
    36  H      1.298065   -1.191952    0.864906     5    30
    37  C     -0.449870    0.552331    9.243206     2    38    42    43
    38  C     -0.362369    1.972451    9.261310     2    37    39    44
    39  C      0.889840    2.535403    9.625097     2    38    40    45
    40  C      1.780030    1.805541   10.375907     2    39    41    46
    41  C      1.717653    0.427383   10.311997     2    40    42    47
    42  C      0.743883   -0.180412    9.506624     2    37    41    48
    43  H     -1.447302    0.048648    9.439784     5    37
    44  H     -1.280865    2.631968    9.465870     5    38
    45  H      1.016105    3.628021    9.482536     5    39
    46  H      2.590810    2.249664   11.015483     5    40
    47  H      2.416381   -0.121653   10.981724     5    41
    48  H      0.693730   -1.287895    9.347504     5    42
    49  C      0.098174  -12.369055   -7.781287     2    50    54    55
    50  C      0.098162  -10.982290   -7.781350     2    49    51    56
    51  C      1.298930  -10.288749   -7.780393     2    50    52    57
    52  C      2.499449  -10.982394   -7.781094     2    51    53    58
    53  C      2.499477  -12.369064   -7.781133     2    52    54    59
    54  C      1.298929  -13.062648   -7.780304     2    49    53    60
    55  H     -0.856681  -12.920246   -7.783252     5    49
    56  H     -0.856681  -10.431063   -7.783326     5    50
    57  H      1.299142   -9.186177   -7.781306     5    51
    58  H      3.453897  -10.431096   -7.783671     5    52
    59  H      3.453942  -12.920366   -7.783999     5    53
    60  H      1.299101  -14.165211   -7.781195     5    54
    61  C      0.097622  -12.368975    0.864412     2    62    66    67
    62  C      0.097605  -10.982320    0.864404     2    61    63    68
    63  C      1.298372  -10.288841    0.864046     2    62    64    69
    64  C      2.499170  -10.982298    0.863753     2    63    65    70
    65  C      2.499204  -12.369100    0.863756     2    64    66    71
    66  C      1.298379  -13.062509    0.864060     2    61    65    72
    67  H     -0.857314  -12.920008    0.864825     5    61
    68  H     -0.857315  -10.431244    0.864826     5    62
    69  H      1.298062   -9.186348    0.864312     5    63
    70  H      3.454106  -10.431123    0.864206     5    64
    71  H      3.454193  -12.920194    0.864164     5    65
    72  H      1.297966  -14.164985    0.864277     5    66
    73  C      0.079226  -12.369952    9.508433     2    74    78    79
    74  C      0.079428  -10.981509    9.508581     2    73    75    80
    75  C      1.276547  -10.284566    9.518650     2    74    76    81
    76  C      2.468235  -10.983416    9.561137     2    75    77    82
    77  C      2.467919  -12.369161    9.561191     2    76    78    83
    78  C      1.276038  -13.067320    9.518375     2    73    77    84
    79  H     -0.872399  -12.923618    9.509913     5    73
    80  H     -0.872170  -10.427725    9.510018     5    74
    81  H      1.289762   -9.181402    9.510627     5    75
    82  H      3.415578  -10.428193    9.598952     5    76
    83  H      3.414525  -12.925549    9.599910     5    77
    84  H      1.289243  -14.170424    9.510309     5    78
    85  C    -12.874681    0.603793   -7.781262     2    86    90    91
    86  C    -12.874691    1.990560   -7.781325     2    85    87    92
    87  C    -11.673921    2.684098   -7.780372     2    86    88    93
    88  C    -10.473405    1.990453   -7.781068     2    87    89    94
    89  C    -10.473375    0.603787   -7.781106     2    88    90    95
    90  C    -11.673923   -0.089799   -7.780282     2    85    89    96
    91  H    -13.829542    0.052610   -7.783263     5    85
    92  H    -13.829534    2.541786   -7.783344     5    86
    93  H    -11.673696    3.786665   -7.781351     5    87
    94  H     -9.518950    2.541739   -7.783700     5    88
    95  H     -9.518897    0.052504   -7.784020     5    89
    96  H    -11.673737   -1.192360   -7.781227     5    90
    97  C    -12.875225    0.603876    0.864386     2    98   102   103
    98  C    -12.875241    1.990528    0.864379     2    97    99   104
    99  C    -11.674474    2.684004    0.864019     2    98   100   105
   100  C    -10.473673    1.990551    0.863729     2    99   101   106
   101  C    -10.473638    0.603751    0.863731     2   100   102   107
   102  C    -11.674466   -0.089656    0.864030     2    97   101   108
   103  H    -13.830164    0.052844    0.864871     5    97
   104  H    -13.830160    2.541607    0.864876     5    98
   105  H    -11.674799    3.786497    0.864331     5    99
   106  H     -9.518750    2.541739    0.864225     5   100
   107  H     -9.518658    0.052648    0.864179     5   101
   108  H    -11.674895   -1.192136    0.864288     5   102
   109  C    -12.893615    0.602898    9.508433     2   110   114   115
   110  C    -12.893409    1.991340    9.508581     2   109   111   116
   111  C    -11.696290    2.688279    9.518659     2   110   112   117
   112  C    -10.504600    1.989434    9.561138     2   111   113   118
   113  C    -10.504915    0.603689    9.561196     2   112   114   119
   114  C    -11.696800   -0.094472    9.518386     2   109   113   120
   115  H    -13.845264    0.049251    9.509869     5   109
   116  H    -13.845017    2.545122    9.509977     5   110
   117  H    -11.683113    3.791444    9.510660     5   111
   118  H     -9.557293    2.544693    9.598965     5   112
   119  H     -9.558330    0.047283    9.599930     5   113
   120  H    -11.683634   -1.197583    9.510336     5   114
   121  C      4.256326    2.075874    8.716712   170   122   126   454
   122  C      5.104249    2.777583    7.868741   169   121   123   127
   123  C      5.952181    2.075863    7.020787   170   122   124   453
   124  C      5.952180    0.688595    7.020797   170   123   125   459
   125  C      5.104247   -0.013115    7.868758   169   124   126   140
   126  C      4.256326    0.688606    8.716721   170   121   125   460
   127  C      5.104237    4.267701    7.868723   168   122   128   447
   128  O      5.903411    4.865701    7.069520   167   127   129
   129  Zn     6.228055    6.744821    6.744846   166   128   130   445   446
   130  O      8.107175    7.069471    7.069493   167   129   131
   131  C      8.705185    7.868653    7.868679   168   130   132   434
   132  C     10.195303    7.868647    7.868666   169   131   133   137
   133  C     10.897011    7.020702    7.020717   170   132   134   500
   134  C     12.284279    7.020701    7.020708   170   133   135   499
   135  C     12.985999    7.868646    7.868649   169   134   136   138
   136  C     12.284289    8.716591    8.716598   170   135   137   498
   137  C     10.897022    8.716591    8.716606   170   132   136   497
   138  C     14.476118    7.868650    7.868646   168   135   139   448
   139  O     15.074122    7.069462    7.069462   167   138   283
   140  C      5.104233   -1.503234    7.868756   168   125   141   398
   141  O      5.903416   -2.101242    7.069568   167   140   142
   142  Zn     6.228056   -3.980365    6.744908   166   141   166   381   392
   143  Zn     3.980357   -3.980355    8.992587   166   144   367   392   398
   144  O      2.101235   -4.305032    8.667935   167   143   145
   145  C      1.503236   -5.104230    7.868756   168   144   146   397
   146  C      0.013117   -5.104244    7.868758   169   145   147   151
   147  C     -0.688593   -5.952176    7.020796   170   146   148   472
   148  C     -2.075861   -5.952177    7.020786   170   147   149   484
   149  C     -2.777581   -5.104244    7.868739   169   148   150   152
   150  C     -2.075872   -4.256322    8.716711   170   149   151   483
   151  C     -0.688604   -4.256322    8.716720   170   146   150   471
   152  C     -4.267699   -5.104232    7.868721   168   149   153   399
   153  O     -4.865704   -4.305044    8.667907   167   152   154
   154  Zn    -6.744827   -3.980372    8.992549   166   153   271   337   404
   155  Zn    -8.992505   -6.228073    8.992545   166   156   271   352   396
   156  O     -8.667837   -8.107189    8.667872   167   155   157
   157  C     -7.868649   -8.705181    7.868677   168   156   158   400
   158  C     -7.868643  -10.195298    7.868665   169   157   159   163
   159  C     -7.020697  -10.897006    7.020715   170   158   160   521
   160  C     -7.020696  -12.284275    7.020707   170   159   161   522
   161  C     -7.868641  -12.985995    7.868648   169   160   162   164
   162  C     -8.716586  -12.284285    8.716597   170   161   163   523
   163  C     -8.716587  -10.897018    8.716605   170   158   162   524
   164  C     -7.868645  -14.476113    7.868645   168   161   165   401
   165  O     -8.667837  -15.074114    8.667828   167   164   413
   166  O      5.903393   -4.305019    4.865787   167   142   167
   167  C      5.104204   -5.104204    4.267784   168   166   168   180
   168  O      4.305019   -5.903393    4.865788   167   167   169
   169  Zn     3.980367   -6.228055    6.744909   166   168   170   392   397
   170  O      4.305025   -8.107170    7.069578   167   169   171
   171  C      5.104205   -8.705171    7.868774   168   170   172   394
   172  C      5.104203  -10.195288    7.868771   169   171   173   177
   173  C      5.952133  -10.897005    8.716728   170   172   174   525
   174  C      5.952138  -12.284273    8.716719   170   173   175   526
   175  C      5.104213  -12.985984    7.868752   169   174   176   178
   176  C      4.256279  -12.284267    7.020798   170   175   177   527
   177  C      4.256274  -10.896999    7.020808   170   172   176   528
   178  C      5.104222  -14.476102    7.868737   168   175   179   395
   179  O      4.305035  -15.074100    7.069546   167   178   436
   180  C      5.104194   -5.104195    2.777666   169   167   181   185
   181  C      4.256244   -5.952135    2.075953   170   180   182   469
   182  C      4.256227   -5.952119    0.688685   170   181   183   481
   183  C      5.104161   -5.104163   -0.013031   169   182   184   186
   184  C      5.952117   -4.256230    0.688684   170   183   185   482
   185  C      5.952134   -4.256245    2.075952   170   180   184   470
   186  C      5.104141   -5.104145   -1.503150   168   183   187   199
   187  O      5.903322   -4.304952   -2.101154   167   186   188
   188  Zn     6.227969   -3.980282   -3.980278   166   187   189   201   380
   189  O      8.107090   -4.304941   -4.304939   167   188   190
   190  C      8.705093   -5.104130   -5.104123   168   189   191   402
   191  C     10.195210   -5.104128   -5.104129   169   190   192   196
   192  C     10.896929   -4.256183   -4.256189   170   191   193   505
   193  C     12.284197   -4.256184   -4.256198   170   192   194   506
   194  C     12.985905   -5.104129   -5.104147   169   193   195   197
   195  C     12.284186   -5.952074   -5.952088   170   194   196   507
   196  C     10.896918   -5.952073   -5.952078   170   191   195   508
   197  C     14.476023   -5.104133   -5.104158   168   194   198   403
   198  O     15.074034   -4.304951   -4.304971   167   197   259
   199  O      4.304948   -5.903326   -2.101154   167   186   200
   200  Zn     3.980277   -6.227973   -3.980277   166   199   201   350   368
   201  O      5.104124   -5.104130   -5.104121   165   188   200   202   214
   202  Zn     6.227974   -6.227980   -6.227959   166   201   203   370   402
   203  O      5.903328   -5.903334   -8.107081   167   202   204
   204  C      5.104145   -5.104149   -8.705090   168   203   205   213
   205  C      5.104155   -5.104159  -10.195207   169   204   206   210
   206  C      4.256216   -4.256219  -10.896933   170   205   207   537
   207  C      4.256228   -4.256230  -12.284201   170   206   208   538
   208  C      5.104180   -5.104180  -12.985902   169   207   209   211
   209  C      5.952118   -5.952119  -12.284174   170   208   210   539
   210  C      5.952106   -5.952109  -10.896907   170   205   209   540
   211  C      5.104192   -5.104191  -14.476020   168   208   212   367
   212  O      5.903383   -5.903382  -15.074012   167   211   391
   213  O      4.304955   -4.304959   -8.107095   167   204   214
   214  Zn     3.980285   -3.980290   -6.227977   166   201   213   215   366
   215  O      4.304947   -2.101165   -5.903328   167   214   216
   216  C      5.104132   -1.503159   -5.104141   168   215   217   380
   217  C      5.104140   -0.013039   -5.104155   169   216   218   222
   218  C      5.952089    0.688679   -4.256218   170   217   219   475
   219  C      5.952094    2.075947   -4.256227   170   218   220   463
   220  C      5.104148    2.777658   -5.104173   169   219   221   223
   221  C      4.256204    2.075941   -5.952117   170   220   222   464
   222  C      4.256200    0.688673   -5.952107   170   217   221   476
   223  C      5.104147    4.267776   -5.104177   168   220   224   319
   224  O      4.304957    4.865777   -5.903362   167   223   225
   225  Zn     3.980297    6.744899   -6.228020   166   224   226   230   320
   226  O      4.304958    7.069562   -8.107137   167   225   227
   227  C      5.104138    7.868755   -8.705138   168   226   228   294
   228  O      5.903320    8.667949   -8.107137   167   227   229
   229  Zn     6.227976    8.992602   -6.228016   166   228   230   302   379
   230  O      5.104139    7.868743   -5.104173   165   225   229   231   305
   231  Zn     3.980292    8.992578   -3.980318   166   230   232   308   378
   232  O      2.101169    8.667932   -4.304998   167   231   233
   233  C      1.503169    7.868755   -5.104198   168   232   234   320
   234  C      0.013049    7.868765   -5.104218   169   233   235   239
   235  C     -0.688660    7.020807   -5.952155   170   234   236   461
   236  C     -2.075929    7.020806   -5.952164   170   235   237   473
   237  C     -2.777648    7.868763   -5.104235   169   236   238   240
   238  C     -2.075940    8.716731   -4.256308   170   237   239   474
   239  C     -0.688671    8.716731   -4.256300   170   234   238   462
   240  C     -4.267766    7.868752   -5.104231   168   237   241   321
   241  O     -4.865773    8.667939   -4.305047   167   240   242
   242  Zn    -6.744896    8.992584   -3.980381   166   241   243   293   365
   243  O     -7.868733    7.868731   -5.104226   165   242   244   248   322
   244  Zn    -8.992577    8.992574   -6.228081   166   243   245   317   364
   245  O     -8.667906    8.667903   -8.107199   167   244   246
   246  C     -7.868713    7.868711   -8.705189   168   245   247   415
   247  O     -7.069531    7.069528   -8.107176   167   246   248
   248  Zn    -6.744884    6.744881   -6.228057   166   243   247   249   321
   249  O     -7.069556    4.865762   -5.903408   167   248   250
   250  C     -7.868757    4.267764   -5.104231   168   249   251   323
   251  C     -7.868769    2.777645   -5.104235   169   250   252   256
   252  C     -7.020812    2.075926   -5.952164   170   251   253   485
   253  C     -7.020814    0.688658   -5.952156   170   252   254   487
   254  C     -7.868772   -0.013052   -5.104219   169   253   255   257
   255  C     -8.716738    0.688669   -4.256301   170   254   256   488
   256  C     -8.716737    2.075937   -4.256309   170   251   255   486
   257  C     -7.868762   -1.503171   -5.104199   168   254   258   325
   258  O     -8.667939   -2.101172   -4.304999   167   257   259
   259  Zn    -8.992584   -3.980296   -3.980320   166   198   258   260   351
   260  O     -8.667929   -4.304979   -2.101198   167   259   261
   261  C     -7.868749   -5.104179   -1.503203   168   260   262   340
   262  C     -7.868747   -5.104201   -0.013084   169   261   263   267
   263  C     -8.716707   -4.256284    0.688645   170   262   264   490
   264  C     -8.716696   -4.256294    2.075913   170   263   265   492
   265  C     -7.868722   -5.104222    2.777613   169   264   266   268
   266  C     -7.020770   -5.952149    2.075886   170   265   267   491
   267  C     -7.020783   -5.952139    0.688618   170   262   266   489
   268  C     -7.868701   -5.104220    4.267732   168   265   269   414
   269  O     -7.069497   -5.903398    4.865725   167   268   270
   270  Zn    -6.744819   -6.228050    6.744844   166   269   271   399   400
   271  O     -7.868664   -5.104218    7.868698   165   154   155   270   272
   272  Zn    -8.992524   -3.980374    6.744867   166   271   273   390   414
   273  O     -8.667883   -2.101252    7.069540   167   272   274
   274  C     -7.868701   -1.503247    7.868731   168   273   275   404
   275  C     -7.868712   -0.013127    7.868738   169   274   276   280
   276  C     -8.716660    0.688584    7.020794   170   275   277   478
   277  C     -8.716656    2.075853    7.020784   170   276   278   466
   278  C     -7.868703    2.777570    7.868718   169   277   279   281
   279  C     -7.020766    2.075859    8.716674   170   278   280   467
   280  C     -7.020771    0.688590    8.716684   170   275   279   479
   281  C     -7.868684    4.267689    7.868694   168   278   282   405
   282  O     -8.667859    4.865688    7.069492   167   281   283
   283  Zn    -8.992498    6.744809    6.744806   166   139   282   284   412
   284  O     -8.667868    7.069497    4.865684   167   283   285
   285  C     -7.868694    7.868697    4.267681   168   284   286   411
   286  C     -7.868725    7.868727    2.777563   169   285   287   291
   287  C     -7.020794    8.716686    2.075848   170   286   288   465
   288  C     -7.020812    8.716702    0.688579   170   287   289   477
   289  C     -7.868759    7.868760   -0.013135   169   288   290   292
   290  C     -8.716701    7.020813    0.688580   170   289   291   480
   291  C     -8.716685    7.020796    2.075849   170   286   290   468
   292  C     -7.868758    7.868758   -1.503255   168   289   293   324
   293  O     -7.069566    8.667939   -2.101259   167   242   292
   294  C      5.104146    7.868746  -10.195256   169   227   295   299
   295  C      4.256224    7.020779  -10.896970   170   294   296   544
   296  C      4.256241    7.020764  -12.284238   170   295   297   543
   297  C      5.104181    7.868714  -12.985951   169   296   298   300
   298  C      5.952100    8.716684  -12.284236   170   297   299   542
   299  C      5.952083    8.716700  -10.896968   170   294   298   541
   300  C      5.104204    7.868695  -14.476069   168   297   301   318
   301  O      4.305021    7.069504  -15.074073   167   300   432
   302  O      8.107099    8.667961   -5.903361   167   229   303
   303  C      8.705106    7.868773   -5.104179   168   302   304   309
   304  O      8.107109    7.069575   -4.304998   167   303   305
   305  Zn     6.227995    6.744901   -3.980337   166   230   304   306   319
   306  O      5.903359    7.069559   -2.101214   167   305   307
   307  C      5.104178    7.868744   -1.503201   168   306   308   442
   308  O      4.304976    8.667924   -2.101196   167   231   307
   309  C     10.195223    7.868776   -5.104182   169   303   310   314
   310  C     10.896940    7.020815   -4.256256   170   309   311   501
   311  C     12.284208    7.020811   -4.256266   170   310   312   502
   312  C     12.985918    7.868768   -5.104202   169   311   313   315
   313  C     12.284201    8.716732   -5.952124   170   312   314   503
   314  C     10.896933    8.716736   -5.952114   170   309   313   504
   315  C     14.476037    7.868758   -5.104217   168   312   316   317
   316  O     15.074039    7.069568   -4.305032   167   315   322
   317  O     15.074040    8.667935   -5.903413   167   244   315
   318  O      5.903402    8.667870  -15.074071   167   300   433
   319  O      5.903338    4.865780   -4.304994   167   223   305
   320  O      2.101175    7.069566   -5.903380   167   225   233
   321  O     -4.865765    7.069551   -5.903408   167   240   248
   322  Zn    -8.992586    6.744894   -3.980380   166   243   316   323   324
   323  O     -8.667943    4.865771   -4.305046   167   250   322
   324  O     -8.667940    7.069565   -2.101258   167   292   322
   325  O     -7.069572   -2.101178   -5.903380   167   257   326
   326  Zn    -6.744904   -3.980299   -6.228021   166   325   338   341   351
   327  Zn    -8.992606   -6.227979   -6.228019   166   328   351   355   403
   328  O     -8.667952   -5.903322   -8.107140   167   327   329
   329  C     -7.868759   -5.104140   -8.705140   168   328   330   338
   330  C     -7.868749   -5.104146  -10.195258   169   329   331   335
   331  C     -8.716702   -5.952082  -10.896971   170   330   332   529
   332  C     -8.716685   -5.952099  -12.284239   170   331   333   530
   333  C     -7.868714   -5.104179  -12.985953   169   332   334   336
   334  C     -7.020764   -4.256239  -12.284238   170   333   335   531
   335  C     -7.020781   -4.256223  -10.896970   170   330   334   532
   336  C     -7.868694   -5.104201  -14.476071   168   333   337   352
   337  O     -7.069503   -4.305017  -15.074074   167   154   336
   338  O     -7.069565   -4.304959   -8.107138   167   326   329
   339  Zn    -6.744906   -6.227997   -3.980339   166   340   351   353   356
   340  O     -7.069564   -5.903361   -2.101216   167   261   339
   341  O     -4.865782   -4.304958   -5.903362   167   326   342
   342  C     -4.267781   -5.104149   -5.104177   168   341   343   356
   343  C     -2.777663   -5.104150   -5.104173   169   342   344   348
   344  C     -2.075953   -5.952096   -4.256226   170   343   345   494
   345  C     -0.688685   -5.952092   -4.256217   170   344   346   496
   346  C      0.013034   -5.104142   -5.104154   169   345   347   349
   347  C     -0.688678   -4.256202   -5.952106   170   346   348   495
   348  C     -2.075946   -4.256206   -5.952116   170   343   347   493
   349  C      1.503153   -5.104135   -5.104141   168   346   350   366
   350  O      2.101154   -5.903318   -4.304946   167   200   349
   351  O     -7.868748   -5.104142   -5.104174   165   259   326   327   339
   352  O     -8.667869   -5.903399  -15.074074   167   155   336
   353  O     -7.069579   -8.107112   -4.305001   167   339   354
   354  C     -7.868776   -8.705108   -5.104181   168   353   355   357
   355  O     -8.667964   -8.107102   -5.903365   167   327   354
   356  O     -4.865785   -5.903340   -4.304995   167   339   342
   357  C     -7.868779  -10.195226   -5.104185   169   354   358   362
   358  C     -7.020818  -10.896942   -4.256258   170   357   359   517
   359  C     -7.020814  -12.284210   -4.256268   170   358   360   518
   360  C     -7.868770  -12.985921   -5.104204   169   359   361   363
   361  C     -8.716734  -12.284204   -5.952127   170   360   362   519
   362  C     -8.716739  -10.896936   -5.952117   170   357   361   520
   363  C     -7.868760  -14.476039   -5.104219   168   360   364   365
   364  O     -8.667938  -15.074043   -5.903414   167   244   363
   365  O     -7.069570  -15.074041   -4.305034   167   242   363
   366  O      2.101161   -4.304951   -5.903327   167   214   349
   367  O      4.305009   -4.305008  -15.074033   167   143   211
   368  O      4.304934   -8.107095   -4.304938   167   200   369
   369  C      5.104123   -8.705098   -5.104122   168   368   370   371
   370  O      5.903315   -8.107098   -5.903306   167   202   369
   371  C      5.104121  -10.195216   -5.104128   169   369   372   376
   372  C      5.952066  -10.896923   -5.952077   170   371   373   513
   373  C      5.952067  -12.284191   -5.952086   170   372   374   514
   374  C      5.104123  -12.985910   -5.104145   169   373   375   377
   375  C      4.256178  -12.284202   -4.256196   170   374   376   515
   376  C      4.256176  -10.896934   -4.256187   170   371   375   516
   377  C      5.104127  -14.476028   -5.104155   168   374   378   379
   378  O      4.304946  -15.074040   -4.304969   167   231   377
   379  O      5.903314  -15.074022   -5.903349   167   229   377
   380  O      5.903314   -2.101160   -4.304947   167   188   216
   381  O      8.107172   -4.305023    7.069577   167   142   382
   382  C      8.705173   -5.104202    7.868772   168   381   383   393
   383  C     10.195290   -5.104200    7.868770   169   382   384   388
   384  C     10.897007   -5.952130    8.716727   170   383   385   512
   385  C     12.284275   -5.952134    8.716717   170   384   386   511
   386  C     12.985986   -5.104209    7.868750   169   385   387   389
   387  C     12.284268   -4.256275    7.020796   170   386   388   510
   388  C     10.897000   -4.256271    7.020806   170   383   387   509
   389  C     14.476104   -5.104218    7.868735   168   386   390   396
   390  O     15.074102   -4.305030    7.069544   167   272   389
   391  Zn     6.228049   -6.228046    8.992611   166   212   392   393   394
   392  O      5.104208   -5.104206    7.868752   165   142   143   169   391
   393  O      8.107171   -5.903386    8.667963   167   382   391
   394  O      5.903389   -8.107169    8.667964   167   171   391
   395  O      5.903415  -15.074110    8.667913   167   178   433
   396  O     15.074112   -5.903411    8.667911   167   155   389
   397  O      2.101244   -5.903413    7.069569   167   145   169
   398  O      4.305035   -2.101233    8.667936   167   140   143
   399  O     -4.865698   -5.903406    7.069519   167   152   270
   400  O     -7.069468   -8.107170    7.069491   167   157   270
   401  O     -7.069457  -15.074118    7.069461   167   164   410
   402  O      8.107092   -5.903322   -5.903306   167   190   202
   403  O     15.074018   -5.903318   -5.903352   167   197   327
   404  O     -7.069503   -2.101249    8.667908   167   154   274
   405  O     -7.069491    4.865694    8.667873   167   281   406
   406  Zn    -6.744813    6.744817    8.992506   166   405   407   412   422
   407  O     -4.865690    7.069495    8.667873   167   406   408
   408  C     -4.267685    7.868688    7.868694   168   407   409   424
   409  O     -4.865684    8.667863    7.069491   167   408   410
   410  Zn    -6.744805    8.992502    6.744805   166   401   409   411   412
   411  O     -7.069493    8.667871    4.865683   167   285   410
   412  O     -7.868650    7.868654    7.868646   165   283   406   410   413
   413  Zn    -8.992501    8.992506    8.992487   166   165   412   423   448
   414  O     -8.667886   -4.305037    4.865743   167   268   272
   415  C     -7.868699    7.868698  -10.195306   169   246   416   420
   416  C     -8.716637    8.716637  -10.897033   170   415   417   533
   417  C     -8.716625    8.716627  -12.284301   170   416   418   534
   418  C     -7.868675    7.868677  -12.986003   169   417   419   421
   419  C     -7.020736    7.020737  -12.284275   170   418   420   535
   420  C     -7.020748    7.020747  -10.897006   170   415   419   536
   421  C     -7.868667    7.868670  -14.476121   168   418   422   423
   422  O     -7.069477    7.069481  -15.074117   167   406   421
   423  O     -8.667851    8.667855  -15.074130   167   413   421
   424  C     -2.777566    7.868706    7.868718   169   408   425   429
   425  C     -2.075855    7.020769    8.716674   170   424   426   457
   426  C     -0.688586    7.020774    8.716684   170   425   427   451
   427  C      0.013132    7.868715    7.868739   169   426   428   430
   428  C     -0.688580    8.716664    7.020795   170   427   429   452
   429  C     -2.075848    8.716659    7.020784   170   424   428   458
   430  C      1.503252    7.868703    7.868732   168   427   431   435
   431  O      2.101253    7.069505    8.667909   167   430   432
   432  Zn     3.980376    6.744828    8.992550   166   301   431   445   447
   433  Zn     6.228076    8.992507    8.992548   166   318   395   434   445
   434  O      8.107193    8.667840    8.667875   167   131   433
   435  O      2.101256    8.667886    7.069541   167   430   436
   436  Zn     3.980378    8.992526    6.744869   166   179   435   437   445
   437  O      4.305041    8.667887    4.865745   167   436   438
   438  C      5.104224    7.868701    4.267734   168   437   439   446
   439  C      5.104224    7.868721    2.777615   169   438   440   444
   440  C      4.256296    8.716694    2.075915   170   439   441   449
   441  C      4.256284    8.716704    0.688646   170   440   442   455
   442  C      5.104201    7.868743   -0.013082   169   307   441   443
   443  C      5.952139    7.020780    0.688620   170   442   444   456
   444  C      5.952151    7.020769    2.075888   170   439   443   450
   445  O      5.104223    7.868666    7.868700   165   129   432   433   436
   446  O      5.903402    7.069498    4.865727   167   129   438
   447  O      4.305049    4.865706    8.667908   167   127   432
   448  O     15.074119    8.667843    8.667829   167   138   413
   449  H      3.575296    9.397731    2.613080   171   440
   450  H      6.633167    6.339731    2.613032   171   444
   451  H     -0.151436    6.339756    9.397714   171   426
   452  H     -0.151424    9.397691    6.339779   171   428
   453  H      6.633193    2.613013    6.339750   171   123
   454  H      3.575323    2.613033    9.397750   171   121
   455  H      3.575276    9.397749    0.151504   171   441
   456  H      6.633147    6.339751    0.151456   171   443
   457  H     -2.613012    6.339748    9.397696   171   425
   458  H     -2.612999    9.397683    6.339760   171   429
   459  H      6.633192    0.151437    6.339766   171   124
   460  H      3.575321    0.151458    9.397765   171   126
   461  H     -0.151503    6.339774   -6.633164   171   235
   462  H     -0.151523    9.397773   -3.575293   171   239
   463  H      6.633122    2.613104   -3.575212   171   219
   464  H      3.575187    2.613093   -6.633147   171   221
   465  H     -6.339768    9.397706    2.613001   171   287
   466  H     -9.397680    2.613004    6.339760   171   277
   467  H     -6.339745    2.613016    9.397696   171   279
   468  H     -9.397704    6.339771    2.613003   171   291
   469  H      3.575231   -6.633167    2.613108   171   181
   470  H      6.633166   -3.575232    2.613106   171   185
   471  H     -0.151456   -3.575317    9.397765   171   151
   472  H     -0.151435   -6.633188    6.339766   171   147
   473  H     -2.613078    6.339772   -6.633178   171   236
   474  H     -2.613099    9.397772   -3.575308   171   238
   475  H      6.633115    0.151529   -3.575196   171   218
   476  H      3.575181    0.151518   -6.633131   171   222
   477  H     -6.339799    9.397734    0.151426   171   288
   478  H     -9.397688    0.151429    6.339778   171   276
   479  H     -6.339753    0.151440    9.397713   171   280
   480  H     -9.397734    6.339799    0.151428   171   290
   481  H      3.575203   -6.633140    0.151533   171   182
   482  H      6.633138   -3.575206    0.151531   171   184
   483  H     -2.613031   -3.575318    9.397749   171   150
   484  H     -2.613011   -6.633188    6.339749   171   148
   485  H     -6.339778    2.613076   -6.633179   171   252
   486  H     -9.397778    2.613096   -3.575308   171   256
   487  H     -6.339781    0.151500   -6.633165   171   253
   488  H     -9.397780    0.151520   -3.575294   171   255
   489  H     -6.339754   -6.633147    0.151454   171   267
   490  H     -9.397753   -3.575276    0.151502   171   263
   491  H     -6.339732   -6.633165    2.613030   171   266
   492  H     -9.397732   -3.575294    2.613078   171   264
   493  H     -2.613098   -3.575189   -6.633146   171   348
   494  H     -2.613110   -6.633124   -3.575211   171   344
   495  H     -0.151522   -3.575183   -6.633130   171   347
   496  H     -0.151534   -6.633117   -3.575195   171   345
   497  H     10.359872    9.397614    9.397632   171   137
   498  H     12.821446    9.397614    9.397617   171   136
   499  H     12.821427    6.339677    6.339682   171   134
   500  H     10.359851    6.339680    6.339698   171   133
   501  H     10.359788    6.339781   -3.575243   171   310
   502  H     12.821362    6.339773   -3.575260   171   311
   503  H     12.821350    9.397766   -6.633138   171   313
   504  H     10.359774    9.397773   -6.633119   171   314
   505  H     10.359778   -3.575161   -3.575164   171   192
   506  H     12.821355   -3.575162   -3.575179   171   193
   507  H     12.821333   -6.633097   -6.633114   171   195
   508  H     10.359759   -6.633095   -6.633097   171   196
   509  H     10.359843   -3.575261    6.339774   171   388
   510  H     12.821418   -3.575267    6.339756   171   387
   511  H     12.821430   -6.633146    9.397748   171   385
   512  H     10.359854   -6.633137    9.397765   171   384
   513  H      6.633088  -10.359764   -6.633096   171   372
   514  H      6.633091  -12.821338   -6.633112   171   373
   515  H      3.575156  -12.821360   -3.575176   171   375
   516  H      3.575154  -10.359783   -3.575163   171   376
   517  H     -6.339784  -10.359790   -3.575246   171   358
   518  H     -6.339775  -12.821364   -3.575263   171   359
   519  H     -9.397768  -12.821354   -6.633141   171   361
   520  H     -9.397775  -10.359778   -6.633123   171   362
   521  H     -6.339675  -10.359846    6.339696   171   159
   522  H     -6.339673  -12.821423    6.339681   171   160
   523  H     -9.397609  -12.821441    9.397617   171   162
   524  H     -9.397609  -10.359867    9.397630   171   163
   525  H      6.633141  -10.359852    9.397767   171   173
   526  H      6.633150  -12.821428    9.397750   171   174
   527  H      3.575271  -12.821416    6.339758   171   176
   528  H      3.575264  -10.359842    6.339775   171   177
   529  H     -9.397743   -6.633085  -10.359817   171   331
   530  H     -9.397714   -6.633115  -12.821392   171   332
   531  H     -6.339721   -3.575236  -12.821390   171   334
   532  H     -6.339752   -3.575209  -10.359815   171   335
   533  H     -9.397664    9.397663  -10.359889   171   416
   534  H     -9.397644    9.397646  -12.821463   171   417
   535  H     -6.339708    6.339710  -12.821416   171   419
   536  H     -6.339730    6.339729  -10.359840   171   420
   537  H      3.575190   -3.575193  -10.359789   171   206
   538  H      3.575210   -3.575211  -12.821365   171   207
   539  H      6.633146   -6.633146  -12.821316   171   209
   540  H      6.633124   -6.633127  -10.359741   171   210
   541  H      6.633086    9.397741  -10.359813   171   299
   542  H      6.633117    9.397714  -12.821388   171   298
   543  H      3.575238    6.339721  -12.821391   171   296
   544  H      3.575209    6.339750  -10.359815   171   295


==> anc/fig-11-and-13/berendsen-flexible/Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm <==

      ##############################
      ##                          ##
      ##  Force Field Definition  ##
      ##                          ##
      ##############################


forcefield              MM3-2000

bondunit                71.94
bond-cubic              -2.55
bond-quartic            3.793125     !! (7/12)*bond-cubic^2
angleunit               0.02191418
angle-cubic             -0.014
angle-quartic           0.000056
angle-pentic            -0.0000007
angle-sextic            0.000000022
strbndunit              2.51118
angangunit              -0.02191418
opbendtype              ALLINGER
opbendunit              0.02191418
opbend-cubic            -0.014
opbend-quartic          0.000056
opbend-pentic           -0.0000007
opbend-sextic           0.000000022
torsionunit             0.5
strtorunit              -5.9975
vdwtype                 MM3-HBOND
radiusrule              ARITHMETIC
radiustype              R-MIN
radiussize              RADIUS
epsilonrule             GEOMETRIC
a-expterm               184000.0
b-expterm               12.0
c-expterm               2.25
vdw-14-scale            1.0
chg-14-scale            1.0
electric                332.0538
dielectric              1.5


      #############################
      ##                         ##
      ##  Literature References  ##
      ##                         ##
      #############################


N. L. Allinger, Y. H. Yuh and J.-H. Lii, "Molecular Mechanics.
The MM3 Force Field for Hydrocarbons. 1", J. Am. Chem. Soc.,
111, 8551-8566 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 2. Vibrational Frequencies and Thermodynamics",
J. Am. Chem. Soc., 111, 8566-8575 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 3. The van der Waals' Potentials and Crystal
Data for Aliphatic and Aromatic Hydrocarbons", J. Am. Chem. Soc.,
111, 8576-8582 (1989)

N. L. Allinger, H. J. Geise, W. Pyckhout, L. A. Paquette and J. C.
Gallucci, "Structures of Norbornane and Dodecahedrane by Molecular
Mechanics Calculations (MM3), X-ray Crystallography, and Electron
Diffraction", J. Am. Chem. Soc., 111, 1106-1114 (1989)  [torsion-stretch]

N. L. Allinger, F. Li and L. Yan, "Molecular Mechanics. The MM3 Force
Field for Alkenes", J. Comput. Chem., 11, 848-867 (1990)

N. L. Allinger, F. Li, L. Yan and J. C. Tai, "Molecular Mechanics
(MM3) Calculations on Conjugated Hydrocarbons", J. Comput. Chem.,
11, 868-895 (1990)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. I", J. Phys. Org. Chem., 7, 591-609 (1994)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. II", J. Comput. Chem., 19, 1001-1016 (1998)

All parameters in this file are from the "MM3 PARAMETERS (2000)",
as provided by Prof. N. L. Allinger, University of Georgia


      #############################
      ##                         ##
      ##  Atom Type Definitions  ##
      ##                         ##
      #############################


atom          1    C     "CSP3 ALKANE"                  6    12.000    4
atom          2    C     "CSP2 ALKENE"                  6    12.000    3
atom          3    C     "CSP2 CARBONYL"                6    12.000    3
atom          4    C     "CSP ALKYNE"                   6    12.000    2
atom          5    H     "EXCEPT ON N,O,S"              1     1.008    1
atom          6    O     "C-O-H, C-O-C, O-O"            8    15.995    2
atom          7    O     "O=C CARBONYL"                 8    15.995    1
atom          8    N     "NSP3"                         7    14.003    3
atom          9    N     "NSP2"                         7    14.003    3
atom         10    N     "NSP"                          7    14.003    1
atom         11    F     "FLUORIDE"                     9    18.998    1
atom         12    Cl    "CHLORIDE"                    17    34.969    1
atom         13    Br    "BROMIDE"                     35    78.918    1
atom         14    I     "IODIDE"                      53   126.900    1
atom         15    S     "-S- SULFIDE"                 16    31.972    2
atom         16    S+    ">S+ SULFONIUM"               16    31.972    2
atom         17    S     ">S=O SULFOXIDE"              16    31.972    3
atom         18    S     ">SO2 SULFONE"                16    31.972    4
atom         19    Si    "SILANE"                      14    27.977    4
atom         20    *     "NOT USED"                     0     0.000    0
atom         21    H     "-OH ALCOHOL"                  1     1.008    1
atom         22    C     "CYCLOPROPANE"                 6    12.000    4
atom         23    H     "NH AMINE/IMINE"               1     1.008    1
atom         24    H     "COOH CARBOXYL"                1     1.008    1
atom         25    P     ">P- PHOSPHINE"               15    30.994    3
atom         26    B     ">B- TRIGONAL"                 5    11.009    3
atom         27    B     ">B< TETRAHEDRAL"              5    11.009    4
atom         28    H     "H-N-C=O AMIDE"                1     1.008    1
atom         29    C*    "RADICAL"                      6    12.000    3
atom         30    C+    "CARBONIUM ION"                6    12.000    3
atom         31    Ge    "GERMANIUM"                   32    73.922    2
atom         32    Sn    "TIN"                         50   117.902    2
atom         33    Pb    "LEAD (IV)"                   82   207.977    4
atom         34    Se    "SELENIUM"                    34    79.917    2
atom         35    Te    "TELLURIUM"                   52   129.907    2
atom         36    D     "DEUTERIUM"                    1     2.014    1
atom         37    N     "-N=C-/PYR (DELOCLZD)"         7    14.003    2
atom         38    C     "CSP2 CYCLOPROPENE"            6    12.000    3
atom         39    N+    "NSP3 AMMONIUM"                7    14.003    4
atom         40    N     "NSP2 PYRROLE"                 7    14.003    3
atom         41    O     "OSP2 FURAN"                   8    15.995    2
atom         42    S     "SSP2 THIOPHENE"              16    31.972    2
atom         43    N     "=N-O AZOXY (LOCAL)"           7    14.003    2
atom         44    H     "SH THIOL"                     1     1.008    1
atom         45    N     "AZIDE (CENTER N)"             7    14.003    2
atom         46    N     "NITRO"                        7    14.003    3
atom         47    O     "CARBOXYLATE ION"              8    15.995    1
atom         48    H     "AMMONIUM"                     1     1.008    1
atom         49    O     "EPOXY"                        8    15.995    2
atom         50    C     "BENZENE (LOCALIZED)"          6    12.000    3
atom         51    He    "HELIUM"                       2     4.003    0
atom         52    Ne    "NEON"                        10    20.179    0
atom         53    Ar    "ARGON"                       18    39.948    0
atom         54    Kr    "KRYPTON"                     36    83.800    0
atom         55    Xe    "XENON"                       54   131.300    0
atom         56    C     "CSP3 CYCLOBUTANE"             6    12.000    4
atom         57    C     "CSP2 CYCLOBUTENE"             6    12.000    3
atom         58    C     "C=O CYCLOBUTANONE"            6    12.000    3
atom         59    Mg    "MAGNESIUM"                   12    24.301    2
atom         60    P     "PHOSPHORUS (V)"              15    30.994    4
atom         61    Fe    "IRON (II)"                   26    55.847    2
atom         62    Fe    "IRON (III)"                  26    55.847    3
atom         63    Ni    "NICKEL (II)"                 28    58.710    2
atom         64    Ni    "NICKEL (III)"                28    58.710    3
atom         65    Co    "COBALT (II)"                 27    58.933    2
atom         66    Co    "COBALT (III)"                27    58.933    3
atom         67    C     "C=O CYCLOPROPANONE"           6    12.000    3
atom         68    C     "ALLENE CSP =C="               6    12.000    2
atom         69    O     "AMINE OXIDE OXYGEN"           8    15.995    1
atom         70    O     "KETONIUM OXYGEN"              8    15.995    1
atom         71    C     "KETONIUM CARBON"              6    12.000    2
atom         72    N     "=N- IMINE (LOCALZD)"          7    14.003    2
atom         73    H     "H-O ENOL/PHENOL"              1     1.008    1
atom         74    S     "S=C"                         16    31.972    1
atom         75    O     "O-H, O-C (CARBOXYL)"          8    15.995    2
atom         76    O     "O=C-C=O"                      8    15.995    1
atom         77    O     "O=C-O-H (ACID)"               8    15.995    1
atom         78    O     "O=C-O-C (ESTER)"              8    15.995    1
atom         79    O     "O=C-N< (AMIDE)"               8    15.995    1
atom         80    O     "O=C-X (HALIDE)"               8    15.995    1
atom         81    O     "O=C-C=C<"                     8    15.995    1
atom         82    O     "O=C-O-C=O"                    8    15.995    1
atom         83    O     "O=C(OH)(OH)"                  8    15.995    1
atom         84    O     "O=C(OH)(OC)"                  8    15.995    1
atom         85    O     "O=C(OH)(N<)"                  8    15.995    1
atom         86    O     "O=C(OH)(X)"                   8    15.995    1
atom         87    O     "O=C(OH)(C=C<)"                8    15.995    1
atom         88    O     "O=C(OH)(O-C=O)"               8    15.995    1
atom         89    O     "O=C(O-C)(OC)"                 8    15.995    1
atom         90    O     "O=C(O-C)(N<)"                 8    15.995    1
atom         91    O     "O=C(O-C)(X)"                  8    15.995    1
atom         92    O     "O=C(O-C)(C=C<)"               8    15.995    1
atom         93    O     "O=C(O-C)(O-C=O)"              8    15.995    1
atom         94    O     "O=C(N<)(N<)"                  8    15.995    1
atom         95    O     "O=C(N<)(X)"                   8    15.995    1
atom         96    O     "O=C(N<)(C=C<)"                8    15.995    1
atom         97    O     "O=C(N<)(O-C=O)"               8    15.995    1
atom         98    O     "O=C(X)(X)"                    8    15.995    1
atom         99    O     "O=C(X)(C=C<)"                 8    15.995    1
atom        100    O     "O=C(X)(O-C=O)"                8    15.995    1
atom        101    O     "O=C(C=C)(C=C)"                8    15.995    1
atom        102    O     "O=C(C=C)(O-C=O)"              8    15.995    1
atom        103    O     "O=C(O-C=O)(O-C=O)"            8    15.995    1
atom        104    S     "-S-S- DISULFIDE"             16    31.972    2
atom        105    S     "-S- POLYSULFIDE"             16    31.972    2
atom        106    C     "=C=O KETENE"                  6    12.000    2
atom        107    N     "-N=N- AZO (LOCAL)"            7    14.003    2
atom        108    N     "=N-OH OXIME"                  7    14.003    2
atom        109    N     "-N= AZOXY (LOCAL)"            7    14.003    2
atom        110    N+    "-N(+)= IMMINIUM"              7    14.003    2
atom        111    N+    "-N(+)= PYRIDINIUM"            7    14.003    2
atom        112    *     "NOT USED"                     0     0.000    0
atom        113    CH    "C FERROCENE-H"                6    12.000    3
atom        114    CP    "C FERROCENE-C"                6    12.000    3
atom        115    O     "O=C(C=O)(C=O)"                8    15.995    1
atom        116    O     "O=C(C=O)(OH)"                 8    15.995    1
atom        117    O     "O=C(C=O)(OC)"                 8    15.995    1
atom        118    O     "O=C(C=O)(N<)"                 8    15.995    1
atom        119    O     "O=C(C=O)(X)"                  8    15.995    1
atom        120    O     "O=C(C=O)(C=C<)"               8    15.995    1
atom        121    O     "O=C(C=O)(O-C=O)"              8    15.995    1
atom        122    *     "NOT USED"                     0     0.000    0
atom        123    *     "NOT USED"                     0     0.000    0
atom        124    H     "H-C ACETYLENE"                1     1.008    1
atom        125    Ca    "CALCIUM"                     20    39.963    0
atom        126    Sr    "STRONTIUM"                   38    87.906    0
atom        127    Ba    "BARIUM"                      56   135.905    0
atom        128    La    "LANTHANUM"                   57   138.906    0
atom        129    Ce    "CERIUM"                      58   139.905    0
atom        130    Pr    "PRAESEODYMIUM"               59   140.907    0
atom        131    Nd    "NEODYMIUM"                   60   141.908    0
atom        132    Pm    "PROMETHIUM"                  61   145.000    0
atom        133    Sm    "SAMARIUM"                    62   151.920    0
atom        134    Eu    "EUROPIUM"                    63   152.921    0
atom        135    Gd    "GADOLINIUM"                  64   157.924    0
atom        136    Tb    "TERBIUM"                     65   159.925    0
atom        137    Dy    "DYSPROSIUM"                  66   163.929    0
atom        138    Ho    "HOLMIUM"                     67   164.930    0
atom        139    Er    "ERBIUM"                      68   165.930    0
atom        140    Tm    "THULIUM"                     69   168.934    0
atom        141    Yb    "YTTERBIUM"                   70   173.939    0
atom        142    Lu    "LUTETIUM"                    71   174.941    0
atom        143    N     "=N-O AXOXY (DELOC)"           7    14.003    2
atom        144    N     "-N= AZOXY (DELOC)"            7    14.003    2
atom        145    O     ">N-OH HYDROXYAMINE"           8    15.995    2
atom        146    N     ">N-OH HYDROXYAMINE"           7    14.003    3
atom        147    *     "NOT USED"                     0     0.000    0
atom        148    O     "-O- ANHYDRIDE (LOCL)"         8    15.995    2
atom        149    O     "-O- ANHYDRIDE (DELO)"         8    15.995    2
atom        150    N     "NSP3 HYDRAZINE"               7    14.003    3
atom        151    N     "NSP2 AMIDE (DELOC)"           7    14.003    3
atom        152    *     "NOT USED"                     0     0.000    0
atom        153    P     ">P=O PHOSPHATE"              15    30.994    4
atom        154    S     ">SO2 SULFONAMIDE"            16    31.972    4
atom        155    N     "NSP3 SULFONAMIDE"             7    14.003    3
atom        156    *     "NOT USED"                     0     0.000    0
atom        157    *     "NOT USED"                     0     0.000    0
atom        158    *     "NOT USED"                     0     0.000    0
atom        159    O     "O-P=O PHOSPHATE"              8    15.995    2
atom        160    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        161    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        162    C     "C=O NUCLEIC ACID"             6    12.000    3
atom        163    Li    "LITHIUM"                      3     6.941    1
atom        164    N     "NSP3 LI-AMIDE"                7    14.003    3


      ################################
      ##                            ##
      ##  Van der Waals Parameters  ##
      ##                            ##
      ################################


vdw           1               2.0400     0.0270
vdw           2               1.9600     0.0560
vdw           3               1.9400     0.0560
vdw           4               1.9400     0.0560
vdw           5               1.6200     0.0200      0.923
vdw           6               1.8200     0.0590
vdw           7               1.8200     0.0590
vdw           8               1.9300     0.0430
vdw           9               1.9300     0.0430
vdw          10               1.9300     0.0430
vdw          11               1.7100     0.0750
vdw          12               2.0700     0.2400
vdw          13               2.2200     0.3200
vdw          14               2.3600     0.4240
vdw          15               2.1500     0.2020
vdw          16               2.1500     0.2020
vdw          17               2.1500     0.2020
vdw          18               2.1500     0.2020
vdw          19               2.2900     0.1400
vdw          20               0.0000     0.0000
vdw          21               1.6000     0.0160      0.923
vdw          22               1.9400     0.0450
vdw          23               1.6000     0.0180      0.923
vdw          24               0.9000     0.0150      0.923
vdw          25               2.2200     0.1680
vdw          26               2.1500     0.0140
vdw          27               2.1500     0.0140
vdw          28               1.6000     0.0150      0.923
vdw          29               1.9400     0.0300
vdw          30               1.9400     0.0560
vdw          31               2.4400     0.2000
vdw          32               2.5900     0.2700
vdw          33               2.7400     0.3400
vdw          34               2.2900     0.2760
vdw          35               2.4400     0.3680
vdw          36               1.6170     0.0200      0.923
vdw          37               1.9300     0.0430
vdw          38               1.9600     0.0560
vdw          39               1.9300     0.0430
vdw          40               1.9300     0.0430
vdw          41               1.8200     0.0590
vdw          42               2.1500     0.2020
vdw          43               1.9300     0.0430
vdw          44               1.6200     0.0200      0.923
vdw          45               1.9300     0.0430
vdw          46               1.9300     0.0430
vdw          47               1.8200     0.0590
vdw          48               1.6000     0.0340      0.923
vdw          49               1.8200     0.0590
vdw          50               1.9600     0.0560
vdw          51               1.5300     0.0260
vdw          52               1.6000     0.0900
vdw          53               1.9900     0.2680
vdw          54               2.1500     0.3580
vdw          55               2.2800     0.4950
vdw          56               2.0400     0.0270
vdw          57               1.9600     0.0560
vdw          58               1.9400     0.0560
vdw          59               2.2000     0.0150
vdw          60               2.2000     0.1680
vdw          61               2.2000     0.0200
vdw          62               2.2000     0.0200
vdw          63               2.2000     0.0200
vdw          64               2.2000     0.0200
vdw          65               2.2000     0.0200
vdw          66               2.2000     0.0200
vdw          67               1.9400     0.0560
vdw          68               1.9400     0.0560
vdw          69               1.8200     0.0590
vdw          70               1.8200     0.0590
vdw          71               1.9400     0.0560
vdw          72               1.9300     0.0430
vdw          73               1.6000     0.0150      0.923
vdw          74               2.1500     0.2020
vdw          75               1.8200     0.0590
vdw          76               1.8200     0.0590
vdw          77               1.8200     0.0590
vdw          78               1.8200     0.0590
vdw          79               1.8200     0.0590
vdw          80               1.8200     0.0590
vdw          81               1.8200     0.0590
vdw          82               1.8200     0.0590
vdw          83               1.8200     0.0590
vdw          84               1.8200     0.0590
vdw          85               1.8200     0.0590
vdw          86               1.8200     0.0590
vdw          87               1.8200     0.0590
vdw          88               1.8200     0.0590
vdw          89               1.8200     0.0590
vdw          90               1.8200     0.0590
vdw          91               1.8200     0.0590
vdw          92               1.8200     0.0590
vdw          93               1.8200     0.0590
vdw          94               1.8200     0.0590
vdw          95               1.8200     0.0590
vdw          96               1.8200     0.0590
vdw          97               1.8200     0.0590
vdw          98               1.8200     0.0590
vdw          99               1.8200     0.0590
vdw         100               1.8200     0.0590
vdw         101               1.8200     0.0590
vdw         102               1.8200     0.0590
vdw         103               1.8200     0.0590
vdw         104               2.1500     0.2020
vdw         105               2.1500     0.2020
vdw         106               1.9400     0.0560
vdw         107               1.9300     0.0430
vdw         108               1.9300     0.0430
vdw         109               1.9300     0.0430
vdw         110               1.9400     0.0440
vdw         111               1.9300     0.0430
vdw         112               0.0000     0.0000
vdw         113               1.9600     0.0560
vdw         114               1.9600     0.0560
vdw         115               1.8200     0.0590
vdw         116               1.8200     0.0590
vdw         117               1.8200     0.0590
vdw         118               1.8200     0.0590
vdw         119               1.8200     0.0590
vdw         120               1.8200     0.0590
vdw         121               1.8200     0.0590
vdw         122               0.0000     0.0000
vdw         123               0.0000     0.0000
vdw         124               1.6200     0.0200      0.923
vdw         125               2.8100     0.1340
vdw         126               3.0000     0.1850
vdw         127               3.0700     0.2330
vdw         128               2.7800     0.3120
vdw         129               2.7400     0.3400
vdw         130               2.7300     0.3490
vdw         131               2.7300     0.3490
vdw         132               2.7200     0.3580
vdw         133               2.7100     0.3650
vdw         134               2.9400     0.2710
vdw         135               2.7100     0.3650
vdw         136               2.7000     0.3720
vdw         137               2.6900     0.3790
vdw         138               2.6700     0.3930
vdw         139               2.6700     0.3930
vdw         140               2.6700     0.3930
vdw         141               2.7900     0.2980
vdw         142               2.6500     0.4070
vdw         143               1.9300     0.0430
vdw         144               1.9300     0.0430
vdw         145               1.8200     0.0590
vdw         146               1.9300     0.0430
vdw         147               0.0000     0.0000
vdw         148               1.8200     0.0600
vdw         149               1.8200     0.0600
vdw         150               1.9300     0.0430
vdw         151               1.9300     0.0430
vdw         152               0.0000     0.0000
vdw         153               2.2200     0.1680
vdw         154               2.1500     0.2020
vdw         155               1.9300     0.0430
vdw         159               1.8200     0.0590
vdw         160               1.9600     0.0560
vdw         161               1.9600     0.0560
vdw         162               1.9400     0.0560
vdw         163               2.5500     0.0070
vdw         164               1.9300     0.0430


      #####################################
      ##                                 ##
      ##  Van der Waals Pair Parameters  ##
      ##                                 ##
      #####################################


vdwpr         1    5          3.5600     0.0230
vdwpr         1   36          3.5570     0.0230
vdwpr        19  113          2.4500    15.0000
vdwpr        19  114          2.4500    15.0000
vdwpr        31  113          2.5000    15.0000
vdwpr        31  114          2.5000    15.0000
vdwpr        32  113          2.7100    15.0000
vdwpr        32  114          2.7100    15.0000
vdwpr        33  113          2.7800    15.0000
vdwpr        33  114          2.7800    15.0000
vdwpr        61  113          2.0600    15.0000
vdwpr        61  114          2.0600    15.0000
vdwpr        63  113          2.2000    15.0000
vdwpr        63  114          2.2000    15.0000
vdwpr        65  113          2.1200    15.0000
vdwpr        65  114          2.1200    15.0000
vdwpr       113  125          2.6100    15.0000
vdwpr       113  126          2.7500    15.0000
vdwpr       113  127          2.9000    15.0000
vdwpr       113  133          2.7900    15.0000
vdwpr       113  134          2.7900    15.0000
vdwpr       113  141          2.6200    15.0000
vdwpr       114  125          2.6100    15.0000
vdwpr       114  126          2.7500    15.0000
vdwpr       114  127          2.9000    15.0000
vdwpr       114  133          2.7900    15.0000
vdwpr       114  134          2.7900    15.0000
vdwpr       114  141          2.6200    15.0000


      ###################################
      ##                               ##
      ##  Hydrogen Bonding Parameters  ##
      ##                               ##
      ###################################


hbond         2   21          2.6500     0.5500
hbond         2   23          3.0000     0.1000
hbond         2   28          2.6200     0.8600
hbond         2   44          2.8300     0.2000
hbond         2   73          3.0000     0.7500
hbond         2  124          2.9600     0.2500
hbond         4   21          2.6000     0.5100
hbond         4   23          2.8700     0.2600
hbond         4   28          2.5400     0.9300
hbond         4  124          2.8200     0.3400
hbond         6   21          2.1100     3.0000
hbond         6   23          2.3800     1.3000
hbond         6   24          2.1400     3.3000
hbond         6   28          2.0300     5.1400
hbond         6   44          2.6800     0.1500
hbond         6   48          1.7200    13.8000
hbond         6   73          2.2500     3.1500
hbond         6  124          2.3000     1.7000
hbond         7   21          2.0700     2.5500
hbond         7   23          2.3900     1.1000
hbond         7   24          2.0500     3.0000
hbond         7   28          2.0700     4.4400
hbond         7   48          2.0000     6.0000
hbond         7   73          2.0300     5.1000
hbond         7  124          2.3300     1.3900
hbond         8   21          2.1500     4.7000
hbond         8   23          2.4000     2.2800
hbond         8   24          2.2200     2.1000
hbond         8   28          2.1300     7.7800
hbond         8   48          1.6870    22.4220
hbond         8   73          2.2200     1.5000
hbond         8  124          2.3000     3.5300
hbond        11   21          2.0500     0.4500
hbond        11   23          2.0500     0.3000
hbond        11   24          2.0500     0.9000
hbond        11   28          2.0500     0.6000
hbond        11   73          2.0500     0.6000
hbond        12   21          2.8000     1.1000
hbond        12   23          3.1400     0.4400
hbond        12   24          2.4300     0.9000
hbond        12   28          2.7700     1.8200
hbond        12   73          2.4300     0.6000
hbond        12  124          3.0900     0.6700
hbond        13   21          2.5800     1.2000
hbond        13   23          2.5800     0.3000
hbond        13   24          2.5800     0.9000
hbond        13   28          2.5800     0.6000
hbond        13   73          2.5800     0.6000
hbond        14   21          2.7200     0.9000
hbond        14   23          2.7200     0.6000
hbond        14   24          2.7200     0.6000
hbond        14   28          2.7200     0.3000
hbond        14   73          2.7200     0.3000
hbond        15   21          2.6800     1.3500
hbond        15   23          2.5100     0.3000
hbond        15   24          2.5100     0.6000
hbond        15   28          2.5100     0.3000
hbond        15   44          2.9400     0.7000
hbond        15   73          2.5100     0.3000
hbond        17   21          2.5500     0.6000
hbond        17   23          2.5500     0.1500
hbond        17   24          2.5500     0.3000
hbond        17   28          2.5500     0.3000
hbond        17   73          2.5500     0.3000
hbond        21   22          2.4000     1.0600
hbond        21   37          1.7400     3.7200
hbond        21   47          2.0700     5.0000
hbond        21   50          2.6500     0.5500
hbond        21   79          1.9500     3.4600
hbond        22   23          2.6900     0.4270
hbond        22   28          2.3700     1.7560
hbond        22  124          2.6300     0.6580
hbond        23   37          2.2500     0.6750
hbond        23   47          2.3100     2.4300
hbond        23   50          3.0000     0.1000
hbond        23   79          2.1900     1.5900
hbond        23  150          2.4000     2.2800
hbond        24   37          2.2200     2.1000
hbond        24   75          2.1400     1.4500
hbond        24   77          1.8300     4.9500
hbond        28   37          2.2200     1.5000
hbond        28   47          2.0500     8.2800
hbond        28   50          3.0000     0.7500
hbond        28   79          1.9600     5.2400
hbond        37   73          2.2200     1.5000
hbond        44   50          2.8300     0.2000
hbond        47   48          1.7900    32.1000
hbond        47  124          2.2100     3.7600
hbond        50   73          3.0000     0.7500
hbond        79  124          2.1100     2.2800


      ##################################
      ##                              ##
      ##  Bond Stretching Parameters  ##
      ##                              ##
      ##################################


bond          1    1           4.490     1.5247
bond          1    2           6.300     1.4990
bond          1    3           4.800     1.5090
bond          1    4           5.500     1.4700
bond          1    5           4.740     1.1120
bond          1    6           5.700     1.4130
bond          1    8           5.300     1.4480
bond          1    9           5.210     1.4460
bond          1   11           5.900     1.3900
bond          1   12           3.100     1.7910
bond          1   13           2.300     1.9440
bond          1   14           2.150     2.1660
bond          1   15           3.000     1.8050
bond          1   16           3.213     1.8160
bond          1   17           2.950     1.8000
bond          1   18           3.100     1.7720
bond          1   19           3.050     1.8760
bond          1   22           5.000     1.5110
bond          1   25           2.940     1.8430
bond          1   26           4.5014    1.5769
bond          1   29           5.200     1.4990
bond          1   31           2.720     1.9490
bond          1   32           2.124     2.1470
bond          1   33           1.900     2.2420
bond          1   34           2.680     1.9480
bond          1   35           2.700     2.1400
bond          1   36           4.740     1.1070
bond          1   37           5.000     1.4340
bond          1   38           4.400     1.4970
bond          1   39           4.2741    1.5110
bond          1   40           4.230     1.4900
bond          1   41           5.400     1.4200
bond          1   43           5.200     1.4830
bond          1   46           5.500     1.4950
bond          1   50           6.300     1.4990
bond          1   56           4.490     1.5247
bond          1   57           6.300     1.4990
bond          1   70           7.400     1.4890
bond          1   71           4.800     1.5030
bond          1   72           5.000     1.4390
bond          1   75           5.700     1.4130
bond          1  109           4.480     1.4530
bond          1  110           6.420     1.4700
bond          1  111           5.500     1.4750
bond          1  114           6.300     1.5120
bond          1  145           5.850     1.3680
bond          1  146           4.800     1.4140
bond          1  150           3.800     1.4429
bond          1  153           3.300     1.8050
bond          1  154           3.104     1.7759
bond          1  155           4.4543    1.4540
bond          1  159           4.400     1.4240
#bond          2    2           7.500     1.3320
bond          2    3           8.500     1.3540
bond          2    4          11.200     1.3120
bond          2    5           5.150     1.1010
bond          2    6           6.000     1.3536
bond          2    8           6.320     1.3690
bond          2    9           5.960     1.4100
bond          2   11           5.500     1.3535
bond          2   12           2.800     1.7270
bond          2   13           2.500     1.8900
bond          2   14           2.480     2.0750
bond          2   18           2.800     1.7720
bond          2   19           3.000     1.8540
bond          2   22           5.700     1.4600
bond          2   25           2.910     1.8280
bond          2   26           3.4602    1.5500
bond          2   31           3.580     1.9350
bond          2   36           5.150     1.0960
bond          2   37           9.000     1.2710
bond          2   38           9.600     1.3360
bond          2   39          11.090     1.2600
bond          2   40          11.090     1.2660
bond          2   41          12.200     1.2180
bond          2   42           7.171     1.5370
bond          2   43           4.000     1.2050
bond          2   46           5.050     1.4730
bond          2   50           5.280     1.4340
bond          2   56           6.300     1.4990
bond          2   57           7.500     1.3330
bond          2   72           9.000     1.2700
bond          2  106          11.900     1.3108
bond          2  108           8.7016    1.2836
bond          2  110          10.000     1.2800
bond          2  111           8.300     1.2739
bond          2  143           3.800     0.8270
bond          2  144           5.200     1.3950
bond          3    3          11.250     1.2170
bond          3    5           4.370     1.1180
bond          3    6           6.000     1.3538
bond          3    7          10.100     1.2080
bond          3    9           6.700     1.3770
bond          3   11           4.200     1.3810
bond          3   12           2.880     1.8160
bond          3   13           2.800     1.9900
bond          3   14           2.600     2.2280
bond          3   22           4.400     1.4470
bond          3   36           4.370     1.1130
bond          3   47           7.035     1.2760
bond          3   56           4.800     1.5090
bond          3   57           9.600     1.3510
bond          3   75           6.000     1.3538
bond          3   76          10.800     1.2090
bond          3   77           9.800     1.2140
bond          3   78           9.800     1.2140
bond          3   80          11.650     1.2040
bond          3   81           9.640     1.2080
bond          3   82          10.600     1.1980
bond          3  101           9.000     1.2130
bond          3  102           9.600     1.2040
bond          3  120          10.800     1.2090
bond          3  148           4.300     1.4050
bond          4    4          15.250     1.2100
bond          4   10          17.330     1.1580
bond          4   57          11.200     1.3120
bond          4  124           5.970     1.0800
bond          5   16           3.800     1.3460
bond          5   17           3.170     1.3720
bond          5   18           3.800     1.3460
bond          5   19           2.650     1.4830
bond          5   22           5.080     1.0860
bond          5   25           3.065     1.4200
bond          5   29           5.220     1.1010
bond          5   31           2.550     1.5290
bond          5   32           2.229     1.6960
bond          5   33           1.894     1.7750
bond          5   34           3.170     1.4720
bond          5   35           2.850     1.6700
bond          5   38           4.600     1.0720
bond          5   50           5.150     1.1010
bond          5   56           4.740     1.1120
bond          5   57           5.150     1.1010
bond          5   71           5.100     1.0920
bond          5  113           5.150     1.1010
bond          5  153           3.280     1.3980
bond          5  154           3.7259    1.3512
bond          6    6           3.950     1.4480
bond          6   19           5.050     1.6360
bond          6   21           7.630     0.9470
bond          6   24           7.150     0.9717
bond          6   25           2.900     1.6150
bond          6   26           4.6192    1.3619
bond          6   56           2.800     1.4150
bond          6   57           6.000     1.3550
bond          6   73           7.200     0.9720
bond          6  153           5.300     1.5990
bond          7   17           7.100     1.4870
bond          7   18           9.420     1.4420
bond          7   43          10.800     1.2680
bond          7   46           7.500     1.2225
bond          7   58          10.150     1.2020
bond          7   67          11.420     1.1960
bond          7  106          10.500     1.1650
bond          7  153           8.900     1.4870
bond          7  154           8.6767    1.4625
bond          8   23           6.420     1.0150
bond          8   50           6.320     1.3780
bond          8   56           5.300     1.4480
bond          9   18           6.100     1.6600
bond          9   28           6.770     1.0280
bond          9   30           6.830     1.3250
bond         15   15           2.620     2.0190
bond         15   44           3.870     1.3420
bond         19   19           1.650     2.3240
bond         19   22           3.500     1.8370
bond         19   56           1.300     1.8810
bond         21  145           7.500     0.9740
bond         21  159           7.780     0.9479
bond         22   22           5.000     1.4850
bond         22   31           2.700     1.9110
bond         22   38           4.400     1.4880
bond         22   46           4.350     1.4775
bond         22   56           4.400     1.5050
bond         23   37           5.700     1.0280
bond         23   40           6.500     1.0300
bond         23   43           5.520     1.0400
bond         23   72           5.970     1.0190
bond         23  107           5.350     1.0330
bond         23  109           5.950     1.0280
bond         23  110           6.520     1.0175
bond         23  111           6.520     1.0130
bond         23  146           6.150     1.0210
bond         23  150           6.360     1.0214
bond         23  155           6.3778    1.0196
bond         24   75           7.150     0.9737
bond         31   31           1.450     2.4040
bond         33   33           2.050     1.9440
bond         37   37           9.500     1.2500
bond         37   40          11.000     1.2300
bond         37   43          10.720     1.2570
bond         38   38           9.600     1.3030
bond         39   39          10.720     1.2480
bond         39   40          11.000     1.2300
bond         39   48           6.1402    1.0530
bond         39   69           4.600     1.3650
bond         41   73           7.200     0.9600
bond         41  108           4.320     1.4042
bond         42   44           3.890     1.3360
bond         43   69           8.800     1.2690
bond         43  109           7.100     1.2620
bond         50   50           6.560     1.3887
bond         56   56           4.490     1.5000
bond         57   57           7.500     1.3320
bond         58   78          10.500     1.1678
bond         58   79           7.000     1.2100
bond         69  143           9.000     1.2820
bond         70   71           8.500     1.2500
bond        143  144           8.800     1.2630
bond        145  146           4.500     1.4050
bond        150  150           3.000     1.5490
bond        153  159           5.700     1.6000
bond        154  155           3.9438    1.6965


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (5-Ring)  ##
      ##                                       ##
      ###########################################


bond5         1    1           4.490     1.5258
bond5         1    2           6.300     1.5120
bond5         1    3           4.800     1.5140
bond5         1    6           5.700     1.4160
bond5         1    8           5.300     1.4530
bond5         1    9           5.210     1.4700
bond5         1   15           3.000     1.8080
bond5         1   18           3.100     1.7800
bond5         1   19           2.850     1.8840
bond5         1   22           5.000     1.5100
bond5         1   31           2.950     1.9440
bond5         1   37           3.950     1.4700
bond5         1   40           4.230     1.4900
bond5         1   56           4.490     1.5258
bond5         1   57           6.300     1.5100
bond5         1   75           5.700     1.4160
bond5         2    2           7.700     1.3340
bond5         2    3           9.600     1.3510
bond5         2    6           6.000     1.3550
bond5         2   18           2.800     1.7720
bond5         2   19           3.000     1.8560
bond5         2   37          10.000     1.2580
bond5         2   40           9.700     1.2680
bond5         2   41          11.600     1.2250
bond5         2   42           7.171     1.5970
bond5         3    3           9.600     1.3340
bond5         3    6           5.800     1.3550
bond5         3    9           6.830     1.3770
bond5         3   57           9.600     1.3510
bond5         3   75           5.800     1.3550
bond5         3  148           3.600     1.3800
bond5         3  149           3.600     1.3800
bond5         6    6           3.950     1.4550
bond5         6   56           3.000     1.4180
bond5        15   15           2.620     2.0150
bond5        19   19           1.650     2.3360
bond5        22   22           4.400     1.5010
bond5        37   37           9.600     1.2500
bond5        37   40           9.600     1.2200
bond5        37   41          11.600     1.2680
bond5        37   42           7.471     1.4150
bond5        57   57           7.500     1.3320
bond5       113  113           7.500     1.3970
bond5       114  114           7.500     1.4170


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (4-Ring)  ##
      ##                                       ##
      ###########################################


bond4         6   56           5.700     1.4250
bond4         6   58           5.800     1.4178
bond4         8   56           5.300     1.4540
bond4         9   56           5.960     1.4930
bond4         9   58           6.830     1.3770
bond4        15   56           3.000     1.8140
bond4        19   56           3.000     1.8840
bond4        22   22           5.000     1.5520
bond4        22   56           4.400     1.5260
bond4        56   56           4.490     1.5371
bond4        56   57           6.300     1.5190
bond4        56   58           4.560     1.5430
bond4        56   75           5.700     1.4250
bond4        57   57           7.500     1.3380
bond4        57   58           9.600     1.3510
bond4        58   58           9.600     1.3340
bond4        58   75           5.800     1.4178


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (3-Ring)  ##
      ##                                       ##
      ###########################################


bond3        19   22           3.500     1.8250
bond3        22   22           5.000     1.5030
bond3        22   38           5.000     1.5030
bond3        22   49           5.360     1.4350
bond3        22   59           5.000     1.5030
bond3        22   67           4.200     1.4860


      ################################################
      ##                                            ##
      ##  Electronegativity Bond Length Parameters  ##
      ##                                            ##
      ################################################


electneg      1    1    3               -0.0070
electneg      1    1    6               -0.0070
electneg      1    1    8               -0.0050
electneg      1    1    9               -0.0150
electneg      1    1   11               -0.0225
electneg      1    1   12               -0.0085
electneg      1    1   13               -0.0120
electneg      1    1   14               -0.0050
electneg      1    1   15               -0.0010
electneg      1    1   17               -0.0100
electneg      1    1   19                0.0090
electneg      1    1   25                0.0000
electneg      1    1   26                0.0009
electneg      1    1   34                0.0030
electneg      1    1   35                0.0030
electneg      1    1   39               -0.0037
electneg      1    1   46               -0.0060
electneg      1    1   47                0.0110
electneg      1    1   70               -0.0300
electneg      1    1   71                0.0400
electneg      1    1  155               -0.0145
electneg      2    1   15               -0.0100
electneg      2    1   19                0.0130
electneg      3    1   39               -0.0340
electneg      4    1    4                0.0050
electneg      5    1    3               -0.0050
electneg      5    1    4               -0.0015
electneg      5    1    6               -0.0028
electneg      5    1    8               -0.0011
electneg      5    1   10               -0.0055
electneg      5    1   11               -0.0076
electneg      5    1   12               -0.0075
electneg      5    1   14               -0.0050
electneg      5    1   15               -0.0001
electneg      5    1   17               -0.0025
electneg      5    1   18               -0.0030
electneg      5    1   25               -0.0030
electneg      5    1   26                0.0016
electneg      5    1   39                0.0010
electneg      5    1   43               -0.0080
electneg      5    1   46               -0.0058
electneg      5    1   70               -0.0100
electneg      5    1   71               -0.0060
electneg      5    1   72                0.0068
electneg      5    1   75               -0.0035
electneg      5    1  109               -0.0020
electneg      5    1  146               -0.0070
electneg      5    1  153                0.0000
electneg      5    1  154               -0.0114
electneg      5    1  155               -0.0081
electneg      5    1  159               -0.0028
electneg      6    1   71               -0.0160
electneg     11    1    1                0.0100
electneg     11    1   11               -0.0305
electneg     11    1   12               -0.0200
electneg     11    1   13               -0.0040
electneg     12    1    1                0.0055
electneg     12    1   11               -0.0300
electneg     12    1   12               -0.0200
electneg     14    1    2                0.0090
electneg     14    1    5               -0.0090
electneg     19    1   19               -0.0040
electneg     25    1    1                0.0025
electneg     26    1    1               -0.0033
electneg     36    1    3               -0.0050
electneg     39    1   47               -0.0680
electneg     70    1    1                0.0150
electneg     71    1    6                0.0190
electneg    110    1    1                0.0154
electneg    111    1    1                0.0154
electneg      1    2   72               -0.0070
electneg      1    2  108               -0.0081
electneg      2    2   11               -0.0055
electneg      2    2   19                0.0110
electneg      2    2   31                0.0020
electneg      2    2  108               -0.0011
electneg      5    2   11               -0.0070
electneg      5    2   41               -0.0050
electneg      5    2  108                0.0117
electneg    108    2    2                0.0012
electneg    108    2    5               -0.0011
electneg      1    3   11               -0.0060
electneg      1    3   12               -0.0011
electneg      1    3   13                0.0038
electneg      1    3   14               -0.0194
electneg      1    3   47                0.0240
electneg      1    3   75               -0.0220
electneg      2    3    3               -0.0180
electneg      5    3   11               -0.0071
electneg      5    3   12               -0.0151
electneg      5    3   13               -0.0035
electneg      5    3   47                0.0190
electneg     11    3    1                0.0134
electneg     11    3   80               -0.0332
electneg     12    3    1                0.0122
electneg     12    3   80               -0.0316
electneg     13    3    1                0.0106
electneg     13    3   80               -0.0265
electneg     14    3    1                0.0095
electneg     14    3   80               -0.0199
electneg     47    3   39               -0.0630
electneg     75    3    5               -0.0220
electneg     80    3    5                0.0063
electneg     80    3   11               -0.0184
electneg     80    3   12               -0.0176
electneg     80    3   13               -0.0203
electneg     80    3   14               -0.0080
electneg    124    4   10                0.0010
electneg      1    6    3                0.0220
electneg      1    6    2                0.0068
electneg      1    6    6                0.0070
electneg      1    6   21                0.0150
electneg      6    6   21                0.0060
electneg     19    6   19                0.0020
electneg     19    6   21                0.0220
electneg     21    6    6                0.0170
electneg     21    6   26                0.0002
electneg     56    6   58               -0.0460
electneg      1    8   23                0.0060
electneg      2    8   23                0.0100
electneg     56    8   23                0.0060
electneg      1    9   28                0.0010
electneg     58    9   28               -0.0050
electneg      1   15   15                0.0100
electneg      1   15   44                0.0200
electneg     15   15   44                0.0230
electneg     44   15   15               -0.0050
electneg      1   17    5                0.0050
electneg      7   17    5                0.0080
electneg      1   19    6               -0.0190
electneg      1   19   19                0.0090
electneg      5   19    6               -0.0010
electneg      5   19   19                0.0030
electneg      6   19    6               -0.0100
electneg     19   19    5                0.0040
electneg     19   19   19               -0.0020
electneg     22   22   19                0.0080
electneg     22   22   46               -0.0400
electneg     22   22   49               -0.0200
electneg     22   22   67                0.0330
electneg      1   25    5                0.0070
electneg      6   26    1                0.0007
electneg      5   31    1                0.0080
electneg      5   31   31                0.0060
electneg      5   31   56                0.0000
electneg      1   34    5                0.0090
electneg      1   35    5                0.0070
electneg      1   39    1               -0.0096
electneg     48   39    1               -0.0061
electneg      1   41  108                0.0142
electneg      2   41    2                0.0120
electneg      2   41   73                0.0210
electneg      2   41  108                0.0326
electneg     73   41  108                0.0317
electneg    108   41    2                0.0060
electneg    108   41   73                0.0068
electneg      2   42   44                0.0200
electneg      5   56    8               -0.0030
electneg      5   56   58               -0.0060
electneg      5   56   75               -0.0022
electneg      9   56    9               -0.0200
electneg     56   56    6               -0.0070
electneg     56   56    8                0.0001
electneg     56   56    9                0.0140
electneg     56   56   15               -0.0100
electneg     56   56   19                0.0140
electneg     56   56   58               -0.0140
electneg     56   56   75               -0.0070
electneg     56   58    6                0.0040
electneg     56   58    9               -0.0380
electneg     56   58   75                0.0040
electneg      1   71   70               -0.0400
electneg     70   71    1                0.0060
electneg      1   75    3                0.0220
electneg      3   75   24                0.0150
electneg     56   75   58               -0.0460
electneg      2  108    1                0.0030
electneg      2  108    2                0.0030
electneg     41  108    1                0.0175
electneg    146  145    1                0.0080
electneg      1  146    1                0.0130
electneg    145  146    1                0.0300
electneg    150  150    1               -0.0050
electneg      1  153  159               -0.0110
electneg      5  153  159               -0.0110
electneg      7  153    5               -0.0030
electneg      7  153  159               -0.0160
electneg    159  153  159               -0.0150
electneg      7  154    1                0.0048
electneg    155  154    1                0.0121
electneg      1  155    1                0.0023
electneg     23  155    1                0.0008
electneg    154  155    1               -0.0266
electneg     21  159  159                0.0000


      ################################
      ##                            ##
      ##  Angle Bending Parameters  ##
      ##                            ##
      ################################


angle         1    1    1      0.670     109.50     110.20     111.00
angle         1    1    2      0.540     110.60     109.80     110.60
angle         1    1    3      0.800     110.60     110.60     110.60
angle         1    1    4      0.960     108.80     109.70     110.00
angle         1    1    5      0.590     109.80     109.31     110.70
angle         1    1    6      0.830     107.50     107.00     107.90
angle         1    1    8      0.780     109.47     108.00     111.00
angle         1    1    9      0.750     109.48     111.30     111.80
angle         1    1   11      0.920     107.30     108.30     107.40
angle         1    1   12      0.800     106.20     106.40     108.00
angle         1    1   13      0.740     108.20
angle         1    1   14      0.650     106.00     107.20     107.00
angle         1    1   15      0.740     108.00     109.50     110.10
angle         1    1   16      0.420     107.80
angle         1    1   17      0.650     107.50     104.70     106.00
angle         1    1   18      0.870     103.00
angle         1    1   19      0.400     109.00     112.70     111.50
angle         1    1   22      0.350     114.40     112.60     114.40
angle         1    1   25      0.600     107.50     109.60     108.00
angle         1    1   26      0.379     110.92
angle         1    1   29      0.450     110.00
angle         1    1   31      0.450     109.30
angle         1    1   32      0.560     110.20
angle         1    1   33      0.300     110.20
angle         1    1   34      0.500     108.20
angle         1    1   35      0.500     108.20
angle         1    1   36      0.590     110.10     109.31     110.70
angle         1    1   37      0.500     110.74
angle         1    1   39      0.543     103.50     109.299    100.90
angle         1    1   41      0.900     107.50
angle         1    1   43      0.450     104.50
angle         1    1   46      1.000     106.00     106.50     106.80
angle         1    1   50      0.540     110.60
angle         1    1   56      0.670     109.50     109.90     111.00
angle         1    1   57      0.540     110.60     110.60     110.60
angle         1    1   70      1.080     104.10
angle         1    1   71      0.360     109.00     111.00     101.60
angle         1    1  109      0.500     108.50
angle         1    1  110      0.455     105.00
angle         1    1  111      0.980     108.64     108.64     108.64
angle         1    1  150      0.780     109.14     109.14     109.14
angle         1    1  153      0.500     109.50
angle         1    1  154      1.238     108.154
angle         1    1  159      0.830     109.50
angle         2    1    2      0.450     113.20     115.50     113.00
angle         2    1    3      0.470     109.47     110.51     110.20
angle         2    1    4      0.570     109.47     110.51     110.20
angle         2    1    5      0.550     109.50     109.31     110.40
angle         2    1    6      0.700     107.00
angle         2    1    8      1.045     110.74
angle         2    1    9      0.500     109.80
angle         2    1   11      0.760     109.00
angle         2    1   12      0.650     109.50
angle         2    1   14      0.695     109.30
angle         2    1   15      0.650     107.80     107.80     113.90
angle         2    1   16      0.420     107.80
angle         2    1   19      0.500     109.50     105.00     109.50
angle         2    1   22      0.450     112.40
angle         2    1   36      0.550     109.50     109.31     110.40
angle         2    1   37      0.380     110.51
angle         2    1   39      1.045     110.74
angle         2    1   43      0.380     110.51
angle         3    1    3      0.470     109.47     110.51     110.20
angle         3    1    5      0.540     109.49     109.49     109.49
angle         3    1    6      0.700     109.50
angle         3    1    8      1.045     110.74
angle         3    1    9      0.850     109.50     110.60     112.30
angle         3    1   11      0.760     109.20
angle         3    1   12      0.650     109.80
angle         3    1   13      0.750     109.10
angle         3    1   14      0.600     108.90
angle         3    1   15      0.420     107.80
angle         3    1   16      0.420     107.80
angle         3    1   36      0.540     109.49
angle         3    1   39      1.045     110.74
angle         4    1    4      0.470     109.47     110.51     110.20
angle         4    1    5      0.680     109.39     109.41     108.80
angle         4    1    6      0.900     109.00     109.00     109.00
angle         4    1   11      1.280     110.70     110.70     110.70
angle         4    1   75      0.800     107.50
angle         5    1    5      0.550     107.60     107.80     109.47
angle         5    1    6      0.820     110.00     108.90     108.70
angle         5    1    8      0.820     109.30
angle         5    1    9      0.760     111.00     111.00     111.00
angle         5    1   11      0.720     108.50     109.30     107.00
angle         5    1   12      0.750     105.66     106.30     107.05
angle         5    1   13      0.510     106.50
angle         5    1   14      0.620     102.80     102.80     107.80
angle         5    1   15      0.740     110.80     110.80     108.00
angle         5    1   16      0.300     108.20
angle         5    1   17      0.715     105.00     105.00     107.70
angle         5    1   18      0.690     106.00
angle         5    1   19      0.540     109.50     110.00     108.90
angle         5    1   22      0.590     109.41     109.41     109.41
angle         5    1   25      0.570     111.00     108.40     108.60
angle         5    1   26      0.498     109.939
angle         5    1   29      0.580     110.00
angle         5    1   31      0.420     111.00     111.90     110.00
angle         5    1   32      0.350     112.00
angle         5    1   33      0.100     109.50
angle         5    1   34      0.330     110.50
angle         5    1   35      0.330     110.50
angle         5    1   36      0.550     107.60     107.80     109.47
angle         5    1   37      0.803     107.50
angle         5    1   39      0.900     104.70
angle         5    1   40      0.360     109.40
angle         5    1   41      0.920     110.00     108.90     108.70
angle         5    1   43      0.800     107.50
angle         5    1   46      0.760     109.00
angle         5    1   50      0.550     109.50     109.31     110.40
angle         5    1   56      0.590     110.10     109.31     110.70
angle         5    1   57      0.490     109.50     109.31     110.40
angle         5    1   70      1.010     101.00     100.70     102.80
angle         5    1   71      0.590     109.00     106.20     106.70
angle         5    1  109      0.835     108.50
angle         5    1  110      0.900     105.50
angle         5    1  111      0.950     104.50
angle         5    1  145      0.925     106.50     106.50     106.50
angle         5    1  146      0.900     107.00     107.00     107.00
angle         5    1  150      0.850     109.38     109.38     109.08
angle         5    1  153      0.520     109.60
angle         5    1  159      0.920     108.70     108.70     108.70
angle         6    1    6      0.540     103.10     101.20     107.00
angle         6    1   12      0.670     108.50
angle         6    1   22      0.830     107.50
angle         6    1   50      0.700     107.00
angle         6    1   71      1.200     104.10
angle         8    1    8      1.045     110.74
angle         8    1   22      0.600     109.50
angle         8    1   39      1.045     110.74
angle         9    1   15      0.580     107.00     108.00     114.80
angle         9    1   36      0.760     111.00
angle        11    1   11      1.950     106.10     108.00     108.60
angle        11    1   12      0.750     110.40
angle        11    1   13      0.720     109.40
angle        12    1   12      0.760     108.10     109.50     109.70
angle        12    1   13      0.720     110.70
angle        13    1   13      0.690     109.70
angle        14    1   14      0.695     104.80
angle        15    1   15      0.420     110.00
angle        19    1   19      0.350     109.50     119.50     117.00
angle        22    1   22      0.480     112.60     114.00       0.00
angle        22    1   37      0.380     110.20
angle        22    1   43      0.380     110.20
angle        36    1   36      0.550     107.60     107.80     109.47
angle        37    1   37      0.950     109.00
angle        46    1   46      0.640     109.50
angle        50    1   50      0.450     113.20     115.50     113.00
angle        57    1   57      0.450     113.20     115.50     113.00
angle         1    2    1      0.540     117.00
angle         1    2    2      0.470     122.30
angle         1    2    3      0.500     117.00
angle         1    2    4      0.470     116.60
angle         1    2    5      0.490     117.50
angle         1    2    6      0.500     120.00
angle         1    2   19      0.400     120.00
angle         1    2   36      0.490     117.50
angle         1    2   37      0.720     115.10     121.30       0.00
angle         1    2   40      0.450     120.00
angle         1    2   41      0.500     120.00
angle         1    2   42      0.700     120.00
angle         1    2   72      0.720     123.00
angle         1    2  106      0.470     117.40     118.70       0.00
angle         1    2  108      0.870     117.83     118.70       0.00
angle         2    2    2      0.760     122.00     121.70       0.00
angle         2    2    3      0.500     115.50     116.70       0.00
angle         2    2    5      0.490     120.00     120.50       0.00
angle         2    2    6      0.600     121.90
angle         2    2    8      0.600     122.00     125.00       0.00
angle         2    2    9      0.500     118.00
angle         2    2   11      0.810     115.50     119.00       0.00
angle         2    2   12      0.650     118.80
angle         2    2   13      0.450     118.10
angle         2    2   14      0.410     118.80
angle         2    2   18      1.000     116.00
angle         2    2   19      0.320     122.00     122.00       0.00
angle         2    2   22      0.470     127.80
angle         2    2   25      0.380     120.00
angle         2    2   26      0.705     121.457
angle         2    2   31      0.250     119.10
angle         2    2   36      0.490     120.00     120.50       0.00
angle         2    2   37      0.970     121.00     121.00       0.00
angle         2    2   40      0.660     119.00     119.00       0.00
angle         2    2   41      1.050     119.50     120.80       0.00
angle         2    2   42      0.580     117.00     126.00       0.00
angle         2    2   43      1.350     124.20
angle         2    2   46      1.000     115.20
angle         2    2   57      0.760     121.00
angle         2    2  108      1.000     120.59     121.90       0.00
angle         2    2  111      0.750     118.00
angle         2    2  143      0.700     119.70
angle         2    2  144      0.630     120.00
angle         3    2    5      0.500     117.00
angle         3    2   40      0.500     120.00
angle         4    2    5      0.300     119.50
angle         5    2    5      0.450     119.00
angle         5    2    6      0.540     116.40
angle         5    2    8      0.540     117.00
angle         5    2    9      0.300     109.00
angle         5    2   11      0.710     113.00
angle         5    2   12      0.550     112.60
angle         5    2   13      0.560     112.10
angle         5    2   14      0.450     112.60
angle         5    2   18      0.780     106.00
angle         5    2   19      0.525     119.50
angle         5    2   22      0.490     120.00
angle         5    2   31      0.510     120.00
angle         5    2   36      0.450     119.00
angle         5    2   37      0.530     119.00     121.50       0.00
angle         5    2   38      0.360     120.00
angle         5    2   40      0.500     110.00
angle         5    2   41      0.800     108.00
angle         5    2   42      0.400     120.10
angle         5    2   43      0.360     116.50
angle         5    2   46      0.434     116.00
angle         5    2   50      0.490     120.00     120.50       0.00
angle         5    2   57      0.490     120.00     120.50       0.00
angle         5    2   72      0.800     121.70     121.70       0.00
angle         5    2  106      0.370     114.00     121.50       0.00
angle         5    2  108      0.500     115.83     116.78       0.00
angle         5    2  110      0.720     118.10
angle         5    2  111      0.550     110.50
angle         5    2  143      0.400     116.50
angle         8    2    8      0.850     118.50
angle         8    2   22      0.600     119.00
angle         9    2    9      0.400     120.00
angle        11    2  106      0.950     120.20     120.20       0.00
angle        12    2   12      1.570     119.20
angle        12    2   13      1.570     110.70
angle        12    2   41      0.500     105.00
angle        12    2  106      0.570     119.80     114.20       0.00
angle        13    2   41      0.500     104.00
angle        13    2  106      0.530     111.20
angle        14    2   41      0.500     107.00
angle        19    2   19      0.400     120.00
angle        36    2   36      0.450     119.00
angle        37    2   37      1.200     120.00     122.00       0.00
angle        37    2   40      0.400     126.00     126.00       0.00
angle        42    2   42      0.580     117.00
angle         1    3    1      1.250     116.80     116.80     116.80
angle         1    3    2      0.500     116.00
angle         1    3    3      1.000     114.60
angle         1    3    5      0.464     116.10     117.30       0.00
angle         1    3    6      0.650     107.10                         !! JWP
angle         1    3    7      0.850     123.50     123.50       0.00
angle         1    3    9      0.570     114.40
angle         1    3   11      1.950     109.00
angle         1    3   12      1.450     110.20
angle         1    3   13      1.180     109.30
angle         1    3   14      0.970     108.89
angle         1    3   47      0.745     115.90
angle         1    3   75      1.550     110.30
angle         1    3   76      0.720     122.10
angle         1    3   77      0.850     123.50     123.50       0.00   !! JWP
angle         1    3   80      0.320     121.60
angle         1    3   82      0.600     123.00
angle         1    3  148      2.000     109.00
angle         2    3    2      0.850     114.70
angle         2    3    3      0.800     120.00
angle         2    3    5      0.300     111.50
angle         2    3    6      0.700     124.30
angle         2    3    7      1.300     122.00     123.50       0.00
angle         2    3   75      0.700     124.30
angle         2    3   76      1.300     123.40
angle         2    3  102      0.800     126.50
angle         2    3  151      0.695     120.00
angle         3    3    5      0.680     112.40
angle         3    3   36      0.680     110.60
angle         3    3   76      0.750     119.20
angle         3    3  101      0.710     121.60
angle         5    3    5      0.650     115.50
angle         5    3    6      0.550     107.00
angle         5    3    7      0.850     119.20     119.20       0.00
angle         5    3    9      0.440     109.30
angle         5    3   11      1.340     104.00
angle         5    3   12      1.220     105.15
angle         5    3   13      1.120     108.80
angle         5    3   47      0.593     114.90
angle         5    3   56      0.560     120.00
angle         5    3   75      0.550     107.00
angle         5    3   76      0.640     118.90
angle         5    3   80      0.320     110.00
angle         5    3   82      0.800     117.20
angle         5    3  148      1.000     101.00
angle         6    3    7      1.700     121.50     122.50       0.00
angle         7    3    9      1.070     124.80
angle         7    3   22      0.460     122.50
angle         7    3   56      0.850     122.50
angle         9    3    9      0.900     112.50
angle        11    3   80      1.750     120.00
angle        12    3   80      1.240     120.50     119.50       0.00
angle        13    3   80      0.850     120.27     119.07       0.00
angle        14    3   80      0.500     117.40
angle        36    3   76      0.640     120.50
angle        47    3   47      1.432     129.80
angle        75    3   77      1.700     121.50     122.50       0.00
angle        75    3   78      1.700     121.50     122.50       0.00
angle        82    3  148      2.000     119.00
angle       102    3  149      1.300     121.00
angle         1    4    4      0.380     180.00
angle         1    4   10      0.335     180.00
angle         2    4    2      0.400     180.00
angle         2    4    4      0.470     180.00
angle         4    4  124      0.250     180.00
angle        10    4   50      0.128     180.00
angle         1    6    1      0.820     107.20
angle         1    6    2      0.770     108.50
angle         1    6    3      1.250     112.80
angle         1    6    6      1.058     103.30
angle         1    6   19      0.630     117.10
angle         1    6   21      0.750     106.80
angle         1    6   25      0.770     116.00
angle         1    6   56      0.690     108.90
angle         1    6  153      1.380     119.60
angle         2    6   21      0.360     109.00
angle         2    6   25      0.800     118.00
angle         2    6   73      0.350     108.00
angle         3    6    3      0.770     106.80
angle         3    6   24      0.690     107.70
angle         3    6   56      1.250     110.80
angle         6    6   21      0.852      99.50
angle        19    6   19      0.250     142.90
angle        19    6   21      0.510     117.50
angle        21    6   21      0.630     105.00
angle        21    6   26      0.485     110.607
angle        21    6  153      0.380     110.20
angle         1    8    1      0.720     107.20     108.20       0.00
angle         1    8    2      0.598     106.80     103.30       0.00
angle         1    8   23      0.600     108.10     110.90       0.00
angle         1    8   50      0.598     102.50     103.00       0.00
angle         2    8   23      0.587     110.50     109.50       0.00
angle        23    8   23      0.605     106.40     107.10       0.00
angle        23    8   50      0.587     109.00     108.50       0.00
angle        23    8   56      0.600     108.10     110.90       0.00
angle         1    9    1      0.760     122.50
angle         1    9    2      0.630     119.90
angle         1    9    3      1.620     121.10
angle         1    9   18      0.300     110.00
angle         1    9   28      0.190     122.40
angle         1    9   30      0.730     120.40
angle         1    9   56      0.420     111.20
angle         1    9   58      0.600     110.00
angle         2    9    2      0.400     107.00
angle         2    9    3      0.600     115.00
angle         2    9   28      0.500     110.00
angle         3    9    3      0.900     124.00
angle         3    9   28      0.580     118.50
angle        18    9   28      0.300     122.00
angle        28    9   28      0.410     123.00
angle        28    9   30      0.580     120.50
angle        28    9   56      1.150     118.30
angle        28    9   58      1.000     119.20
angle         1   15    1      0.840      95.90
angle         1   15   15      1.000     101.80
angle         1   15   44      0.650      96.00
angle        15   15   44      0.773      92.20
angle        44   15   44      0.730      92.90
angle         1   16    1      0.500      94.30
angle         1   16    5      0.400      94.00
angle         1   17    1      1.200      94.40
angle         1   17    5      0.860      90.00
angle         1   17    7      0.800     105.60     107.80       0.00
angle         5   17    7      0.860     109.60
angle         1   18    1      0.850     101.60
angle         1   18    2      1.800     102.00
angle         1   18    5      0.740     106.00
angle         1   18    7      1.100     106.90
angle         1   18    9      0.800     103.00
angle         2   18    2      1.980     102.10
angle         2   18    7      1.970     108.10
angle         5   18    7      0.560     101.50
angle         5   18    9      0.600      98.00
angle         7   18    7      1.485     119.50
angle         7   18    9      1.700     108.00
angle         1   19    1      0.480     109.50     110.40     109.20
angle         1   19    2      0.400     110.20     110.20     108.50
angle         1   19    5      0.400     109.30     107.00     111.00
angle         1   19    6      0.550     108.00     108.90     108.00
angle         1   19   19      0.450     109.00
angle         1   19   22      0.530     110.20
angle         1   19   56      0.530     109.50
angle         2   19    2      0.600     104.50
angle         2   19    5      0.550     109.50
angle         2   19    6      0.500     109.50
angle         2   19   19      0.400     110.20
angle         5   19    5      0.460     106.50     108.70     109.50
angle         5   19    6      0.670     109.50     109.00     109.50
angle         5   19   19      0.350     109.40
angle         5   19   22      0.460     110.20
angle         5   19   56      0.450     109.30     107.00     111.00
angle         6   19    6      0.600     112.00     113.50     112.00
angle        19   19   19      0.250     118.00     110.80     111.20
angle        56   19   56      0.480     124.50
angle         1   22    1      0.670     120.00
angle         1   22    5      0.600     117.10
angle         1   22   22      0.600     112.00     116.30       0.00
angle         1   22   49      0.560     115.00
angle         2   22    2      0.450     120.00
angle         2   22    5      0.360     128.50
angle         2   22   22      0.600     122.00
angle         2   22   49      0.560     115.00
angle         3   22    5      0.360     123.50     123.50     123.50
angle         5   22    5      0.250     116.50
angle         5   22   19      0.240     124.50
angle         5   22   22      0.650     116.80     114.20       0.00
angle         5   22   31      0.400     119.00
angle         5   22   38      0.360     124.50     119.70       0.00
angle         5   22   46      0.050     112.50
angle         5   22   49      0.430     113.00
angle         5   22   56      0.360     113.00
angle         5   22   67      0.360     117.40
angle        19   22   22      0.530     118.00
angle        22   22   22      0.360     119.50     112.50       0.00
angle        22   22   31      0.500     117.00
angle        22   22   46      1.200     114.60     114.60       0.00
angle         1   25    1      0.770      95.60      98.10       0.00
angle         1   25    2      0.480      92.50
angle         1   25    5      0.705      94.70      96.40       0.00
angle         2   25    2      0.480      95.00
angle         5   25    5      0.680      92.20      93.50       0.00
angle         6   25    6      0.450      99.50
angle         1   26    6      0.456     122.371
angle         2   26    6      0.604     126.986
angle         6   26    6      0.730     119.86
angle         1   29    1      0.500     119.00
angle         1   29    5      0.420     118.00
angle         5   29    5      0.420     117.00     120.00       0.00
angle         9   30    9      0.400     120.00
angle         1   31    1      0.500     109.50     109.80     110.50
angle         1   31    2      0.500     110.90
angle         1   31    5      0.390     110.20     110.50     111.50
angle         1   31   31      0.350     111.50
angle         2   31    2      0.500     109.50
angle         2   31    5      0.390     110.10
angle         2   31   31      0.500     109.50
angle         5   31    5      0.423     107.50     108.50     109.50
angle         5   31   22      0.400     108.80
angle         5   31   31      0.350     114.50
angle         5   31   56      0.510     105.20
angle        31   31   31      0.300     112.50
angle         1   32    1      0.320     107.00
angle         1   32    5      0.227     110.50
angle         5   32    5      0.132     109.50
angle         1   33    1      0.100     109.50
angle         1   33    5      0.100     109.50
angle         1   33   33      0.100     109.50
angle         5   33    5      0.100     109.50
angle         1   34    1      0.650      94.80
angle         1   34    5      0.430      94.50
angle         1   35    1      0.650      95.05
angle         1   35    5      0.430      94.60
angle         1   37    2      0.720     109.00
angle         1   37   37      0.690     106.50
angle         1   37   43      0.570      99.10
angle         2   37    2      1.200     112.60
angle         2   37   23      0.670     109.80
angle         2   37   37      1.300     107.50
angle         2   37   40      0.430     115.00
angle        23   37   37      0.900     106.40
angle         1   38   22      0.450     117.20
angle         2   38   22      0.550     137.00
angle         5   38   22      0.360     146.00
angle         5   38   38      0.360     146.00
angle         1   39    1      0.719     107.114    110.00     112.00
angle         1   39   48      0.521     105.949    107.425    108.524
angle         1   39   69      0.885     109.70
angle        48   39   48      0.609     106.367    106.966    108.563
angle         1   40    2      0.490     120.50
angle         2   40    2      0.430     124.00     124.00       0.00
angle         2   40   23      0.490     118.50
angle         2   40   37      0.430     124.00     124.00       0.00
angle        23   40   37      0.490     116.00
angle         1   41    2      1.000     109.10
angle         1   41  108      0.900     110.51
angle         2   41    2      0.950     112.00
angle         2   41   73      0.850     107.00
angle         2   41  108      0.900     110.85
angle        73   41  108      1.000     101.884
angle         2   42    2      0.680      98.50
angle         2   42   44      0.750      94.00
angle         1   43    7      0.570     120.40
angle         1   43   37      0.380     114.00
angle         1   43   69      0.920     117.00
angle         1   43  109      0.970     118.00
angle         2   43    2      1.250     117.30
angle         2   43   69      1.730     117.00
angle         7   43   37      0.380     125.00
angle        23   43   69      0.780     108.00
angle        23   43  109      0.915     106.00
angle        69   43  109      1.820     124.20
angle         1   46    7      1.000     115.90
angle         2   46    7      1.420     116.10
angle         7   46    7      1.000     127.70
angle         7   46   22      1.020     114.50
angle         1   50   50      0.470     122.30
angle         2   50   50      0.760     121.70
angle         4   50   50      0.430     121.20     123.30       0.00
angle         5   50   50      0.490     120.00     120.50       0.00
angle         8   50   50      0.600     123.00
angle         1   56    1      0.670     109.50     109.90     111.00
angle         1   56    5      0.590     110.10     109.31     110.70
angle         1   56    6      0.770     109.30     107.60     108.40
angle         1   56    9      1.030     110.70
angle         1   56   22      0.670       0.00     111.20       0.00
angle         1   56   56      0.670     109.50     113.00       0.00
angle         1   56   58      0.500     110.30
angle         1   56   75      0.770     109.30     107.60     108.40
angle         3   56    5      0.540     109.49     109.49     109.49
angle         3   56   56      0.650     109.50
angle         5   56    5      0.550     107.60     107.80     109.47
angle         5   56    6      0.450     108.70     108.70     108.70
angle         5   56    8      0.820     109.30
angle         5   56    9      0.760     111.00
angle         5   56   15      0.740     111.50     111.50       0.00
angle         5   56   19      0.680     110.00     110.00       0.00
angle         5   56   22      0.360     112.00     112.00       0.00
angle         5   56   31      0.400     110.20
angle         5   56   56      0.590     110.10     109.31       0.00
angle         5   56   57      0.490     110.00     109.81     110.90
angle         5   56   58      0.630     110.49
angle         5   56   75      0.450     108.70
angle         6   56    9      0.560     110.50
angle         6   56   56      1.080     109.10
angle         8   56   56      0.780     109.47     108.00     111.00
angle        19   56   56      0.480     111.00
angle        31   56   56      0.460     110.00
angle        56   56   56      0.670     109.50     109.70     111.00
angle        57   56   57      0.540     113.20     108.00     113.00
angle         1   57   56      0.540     115.20
angle         1   57   57      0.470     122.30
angle         2   57   56      0.760     127.80
angle         2   57   57      0.760     127.20
angle         5   57   56      0.490     117.50
angle         5   57   57      0.490     120.00     120.50       0.00
angle        57   57   57      0.760     121.70
angle         6   58    7      1.000     126.00
angle         7   58   56      0.550     135.10
angle         9   58   79      1.050     125.80
angle        56   58   79      0.650     125.00
angle        75   58   78      1.000     126.00
angle         7   67   22      0.460     143.60
angle         1   70   71      0.730     113.90
angle         1   71    1      0.320     107.70
angle         1   71    5      0.080     116.90
angle         1   71   70      1.090     113.50     120.10       0.00
angle         5   71    5      0.400     124.50
angle         5   71   70      0.220     111.70     120.10       0.00
angle         1   72    2      0.720     109.60
angle         1   75    3      1.250     112.80
angle         3   75    3      0.770     106.80
angle         3   75   24      0.690     107.70
angle         3   75   56      1.250     110.80
angle         2  106    7      0.700     180.00
angle        23  107  107      0.900     106.20
angle         2  108   41      1.500     107.973
angle         1  109   43      1.200     105.20
angle        23  109   43      1.150     101.50
angle         1  110    1      0.900     117.50
angle         1  110    2      0.450     124.00
angle         1  110   23      0.750     116.70
angle         2  110   23      0.450     119.40
angle         1  111    2      0.800     119.00
angle         2  111    2      0.900     120.00
angle         2  111   23      0.750     109.80
angle         5  113  113      0.400     126.00
angle         1  114  114      0.470     126.00
angle         2  143    2      1.250     119.10
angle         2  143   69      1.730     121.70
angle         2  143  144      1.150     114.00
angle        69  143  144      1.880     136.00
angle         2  144  143      0.800     102.00
angle         1  145  146      1.100     107.50
angle        21  145  146      0.925     104.00
angle         1  146    1      0.460      98.50
angle         1  146   23      0.700     104.50
angle         1  146  145      1.275     102.50     104.50       0.00
angle        23  146   23      0.780     103.00
angle        23  146  145      0.725     101.50     103.50       0.00
angle         3  148    3      0.830     110.00
angle         1  150    1      1.100     106.98
angle         1  150   23      0.700     102.35
angle         1  150  150      0.800     102.47     103.66       0.00
angle        23  150   23      0.650     102.90
angle        23  150  150      0.870     104.58     105.85       0.00
angle         1  153    1      0.400     109.20
angle         1  153    5      0.500     105.50
angle         1  153    6      0.360     107.20
angle         1  153    7      0.800     117.50
angle         1  153  159      0.550     104.70
angle         5  153    5      0.420     104.50
angle         5  153    6      0.640     101.20     103.00       0.00
angle         5  153    7      0.830     116.70     116.40     119.30
angle         5  153  159      0.700     102.00
angle         6  153    6      1.100     102.90     103.60       0.00
angle         6  153    7      0.940     117.20     116.30     118.30
angle         7  153  159      1.180     116.20     115.40     116.80
angle       159  153  159      0.900     103.50     103.80       0.00
angle         1  154    7      0.747     108.728
angle         1  154  155      0.580     102.092
angle         5  154    7      0.734     107.614
angle         5  154  155      0.914     100.776
angle         7  154    7      0.660     122.966    123.785      0.00
angle         7  154  155      1.662     107.883    108.139      0.00
angle         1  155    1      1.296     111.163
angle         1  155   23      0.567     109.505
angle         1  155  154      1.190     109.551    112.917      0.00
angle        23  155   23      0.608     109.688
angle        23  155  154      0.579     103.248    107.770      0.00
angle         1  159  153      0.900     118.80
angle        21  159  153      0.380     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (5-Ring)  ##
      ##                                     ##
      #########################################


angle5        1    1    1      0.670     109.50     109.90     111.00
angle5        1    1    2      0.540     110.20     110.20     110.60
angle5        1    1    3      0.800     111.10     111.10     111.10
angle5        1    1    6      0.770     109.30     108.40     108.40
angle5        1    1    8      0.780     109.47     108.00     109.70
angle5        1    1    9      0.750     109.48     111.90     108.50
angle5        1    1   15      0.740     108.00     109.50     110.10
angle5        1    1   18      0.870     109.80
angle5        1    1   19      0.550     107.20
angle5        1    1   22      0.600       0.00       0.00     112.00
angle5        1    1   31      0.680     105.50
angle5        1    1   37      0.380     110.74
angle5        1    1   56      0.670     109.50     109.90     111.00
angle5        1    1   57      0.540     110.20     110.20     110.60
angle5        2    1    2      0.540     113.20     110.00     114.50
angle5        2    1   19      0.500     109.00
angle5        2    1   37      0.380     110.51
angle5        6    1    6      0.560     106.60
angle5       15    1   15      0.420     110.00
angle5       22    1   22      0.500       0.00       0.00     112.00
angle5       37    1   37      0.950     109.00
angle5       41    1   41      0.560     106.60
angle5       57    1   57      0.540     113.20     110.00     113.00
angle5        1    2    1      0.540     115.20
angle5        1    2    2      0.470     122.50
angle5        1    2   37      0.550     115.10     125.00       0.00
angle5        2    2    2      0.550     121.20     121.50       0.00
angle5        2    2    6      0.600     120.00
angle5        2    2   19      0.825     120.50
angle5        2    2   37      0.550     120.00     122.50       0.00
angle5        2    2   40      0.550     122.50     120.10       0.00
angle5        2    2   41      1.150     120.00     116.60       0.00
angle5        2    2   42      1.200     116.30
angle5       37    2   37      0.900     120.00     120.00       0.00
angle5       37    2   40      0.550     124.00     124.00       0.00
angle5       37    2   41      0.800     122.00
angle5       37    2   42      1.200     121.10
angle5        1    3    1      1.250     112.70
angle5        1    3    6      1.150     111.00
angle5        1    3    9      0.620     114.40
angle5        1    3   75      1.150     111.00
angle5        1    3  148      2.000     109.00
angle5        2    3  149      2.000     113.00
angle5        1    6    1      0.790     107.30
angle5        1    6    2      0.770     110.80
angle5        1    6    3      1.550     111.20
angle5        1    6    6      1.058     101.00
angle5        1    6   56      0.800     113.00
angle5        2    6   56      1.900     113.00
angle5        3    6    3      0.770     106.80
angle5        1    8    1      0.720     114.00     112.00       0.00
angle5        1    9    1      0.760     117.10
angle5        1    9    3      1.680     121.10
angle5        1    9   56      0.650     109.00
angle5        1   15    1      0.840      96.90
angle5        1   15   15      1.000     103.20
angle5        1   18    1      0.850     105.00
angle5        1   19    1      0.650     102.80     103.80      99.50
angle5        1   19    2      0.800      98.20
angle5       19   19   19      0.320     106.00
angle5        1   22    1      0.670     120.00
angle5        1   22   22      0.600     112.00     117.00       0.00
angle5       22   22   22      0.550     122.00     108.50       0.00
angle5       22   22   56      0.600       0.00     111.60       0.00
angle5        1   31    1      0.570     100.00
angle5        1   37    2      0.550     108.00
angle5        1   37   37      0.690     106.50
angle5        2   37    2      0.550     118.00
angle5        2   37   37      0.700     116.00
angle5        2   37   40      0.430     114.00
angle5        2   37   41      1.150     114.00
angle5        2   37   42      1.200     121.00
angle5       37   37   42      1.200     123.00
angle5        2   40    2      0.550     126.10     126.10       0.00
angle5        2   40   37      0.430     123.00
angle5        1   41    2      1.000     109.10
angle5        2   41    2      1.150     116.40
angle5        2   41   37      1.150     119.00
angle5       37   41   37      1.000     120.00
angle5        2   42    2      1.200      98.40
angle5        2   42   37      1.200     108.50
angle5       37   42   37      1.200     117.90
angle5        1   56    9      0.450     104.00
angle5        1   56   15      0.740     109.20     109.20       0.00
angle5        1   56   56      0.670     109.50     109.90     111.00
angle5        6   56    9      1.400     101.00
angle5       56   56   56      0.670     109.50     109.90     111.00
angle5        1   57    1      0.540     115.20
angle5        1   57   57      0.470     122.50
angle5       57   57   57      0.550     121.50
angle5        1   75    3      1.550     111.20
angle5        3   75    3      0.770     106.80
angle5      113  113  113      0.600     108.00
angle5      114  114  114      0.600     108.00
angle5        3  148    3      1.600     109.00
angle5        3  149    3      1.600     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (4-Ring)  ##
      ##                                     ##
      #########################################


angle4        1    1    9      0.550     106.50
angle4        1    3    9      0.660     113.00
angle4       56    6   56      0.424     107.00
angle4       56    6   58      1.100      99.30
angle4       56    8   56      0.580     107.20     108.20       0.00
angle4        1    9    3      0.600     119.85
angle4       56    9   56      0.760     122.50
angle4       56    9   58      0.430     121.10
angle4       56   15   56      0.470      94.30
angle4       56   19   56      0.175     109.50     109.50     109.50
angle4       22   22   22      0.700      96.50      96.50       0.00
angle4       22   22   56      0.200       0.00     112.00       0.00
angle4       56   31   56      0.490       0.00
angle4       37   37   56      0.690     106.50
angle4       43   37   56      0.480       0.00
angle4       56   39   56      0.380       0.00
angle4       37   43   56      0.350       0.00
angle4        6   56   56      0.340     109.30     109.20     108.40
angle4        8   56   56      0.300     109.47     108.00     111.00
angle4        9   56   56      0.870     109.50
angle4       15   56   56      0.500     100.50     100.50     100.50
angle4       19   56   56      0.105     109.00     111.50     112.80
angle4       22   56   56      0.200       0.00     114.00     114.00
angle4       31   56   56      0.640       0.00
angle4       37   56   56      0.380     110.74
angle4       39   56   56      0.450       0.00
angle4       43   56   56      0.380     105.14
angle4       56   56   56      0.192     109.50     110.30     110.60
angle4       56   56   57      0.230     114.00
angle4       56   56   58      0.900     101.30     101.30     101.30
angle4       56   56   75      0.340     108.40     108.40     109.00
angle4       57   56   57      0.200     109.47     109.51     109.50
angle4       56   57   56      0.140     115.20
angle4       56   57   57      0.140     124.00     123.00       0.00
angle4       57   57   57      0.250     122.00
angle4        6   58   56      0.600     112.50
angle4        9   58   56      0.550     109.70
angle4       56   58   56      0.900     113.70
angle4       56   58   75      0.600     112.50
angle4       56   75   58      1.100      99.30


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (3-Ring)  ##
      ##                                     ##
      #########################################


angle3       22   19   22      0.125      50.20
angle3       19   22   22      0.700      65.00
angle3       22   22   22      0.850      55.00      60.00      60.00
angle3       22   22   38      0.450      48.00
angle3       22   22   49      0.560      59.30
angle3       22   22   67      0.800      56.60
angle3       38   22   38      0.450      53.00
angle3       22   38   22      0.400      67.00
angle3       22   38   38      0.550      80.00
angle3       22   49   22      0.620      61.40
angle3       22   67   22      1.250      66.80


      ################################################
      ##                                            ##
      ##  Angle Bending Parameters (Square Planar)  ##
      ##                                            ##
      ################################################


#angle        1   59    1      0.200    180.000
#angle        1   59    1      1.500     90.000
#angle        1   59    5      0.200    180.000
#angle        1   59    5      1.500     90.000
#angle        1   59   40      0.500    180.000
#angle        1   59   40      1.500     90.000
#angle       40   59   40      0.500    180.000
#angle       40   59   40      1.500     90.000
#angle        1   62    1      0.200    180.000
#angle        1   62    1      1.500     90.000
#angle        1   62    5      0.200    180.000
#angle        1   62    5      1.500     90.000
#angle        1   62   40      0.500    180.000
#angle        1   62   40      1.500     90.000
#angle       40   62   40      0.500    180.000
#angle       40   62   40      1.500     90.000
#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.500     90.000
#angle        1   64    5      0.200    180.000
#angle        1   64    5      1.500     90.000
#angle        1   64   40      0.500    180.000
#angle        1   64   40      1.500     90.000
#angle       40   64   40      0.500    180.000
#angle       40   64   40      1.500     90.000


      #####################################################
      ##                                                 ##
      ##  Angle Bending Parameters (Trigonal Bipyramid)  ##
      ##                                                 ##
      #####################################################


#angle        1   60    1      0.200    180.000
#angle        1   60    1      0.200    120.000
#angle        1   60    1      1.500     90.000
#angle        1   60    5      0.200    180.000
#angle        1   60    5      0.200    120.000
#angle        1   60    5      1.500     90.000
#angle        5   60    6      0.200    120.000
#angle        5   60    6      1.500     90.000
#angle        5   60    8      0.200    120.000
#angle        5   60    8      1.500     90.000
#angle        1   60   11      0.200    180.000
#angle        1   60   11      0.200    120.000
#angle        1   60   11      1.500     90.000
#angle        5   60   11      0.200    180.000
#angle        5   60   11      0.200    120.000
#angle        5   60   11      1.500     90.000
#angle       11   60   11      0.200    180.000
#angle       11   60   11      0.200    120.000
#angle       11   60   11      1.500     90.000


      #################################################
      ##                                             ##
      ##  Angle Bending Parameters (Square Pyramid)  ##
      ##                                             ##
      #################################################


#angle        1   60    1      0.200    152.000
#angle        1   60    1      0.200    104.000
#angle        1   60    1      1.500     86.000
#angle        1   60    5      0.200    152.000
#angle        1   60    5      0.200    104.000
#angle        1   60    5      1.500     86.000
#angle        1   60   11      0.200    152.000
#angle        1   60   11      0.200    104.000
#angle        1   60   11      1.500     86.000
#angle        5   60   11      0.200    152.000
#angle        5   60   11      0.200    104.000
#angle        5   60   11      1.500     86.000
#angle       11   60   11      0.200    152.000
#angle       11   60   11      0.200    104.000
#angle       11   60   11      1.500     86.000


      #######################################################
      ##                                                   ##
      ##  Angle Bending Parameters (Octahedral Bipyramid)  ##
      ##                                                   ##
      #######################################################


#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.200     90.000
#angle        1   64    5      0.300    180.000
#angle        1   64    5      1.300     90.000
#angle        1   64   11      0.400    180.000
#angle        1   60   11      1.400     90.000
#angle        5   64   11      0.500    180.000
#angle        5   64   11      1.500     90.000
#angle       11   64   11      0.600    180.000
#angle       11   64   11      1.600     90.000


      ###############################
      ##                           ##
      ##  Stretch-Bend Parameters  ##
      ##                           ##
      ###############################


   #########################################################
   ##                                                     ##
   ##         Actual MM3 Stretch-Bend Parameters          ##
   ##                                                     ##
   ##                 X       R-X-R     R-X-H     H-X-H   ##
   ##                                                     ##
   ##   strbnd        C       0.130     0.080     0.000   ##
   ##   strbnd        N       0.050     0.030     0.000   ##
   ##   strbnd        O       0.100     0.090     0.000   ##
   ##   strbnd        Si      0.100     0.060     0.000   ##
   ##   strbnd        P       0.100     0.060     0.000   ##
   ##   strbnd        PO4     0.100     0.100     0.000   ##
   ##   strbnd        S      -0.040     0.010     0.000   ##
   ##   strbnd      3rd Row   0.450     0.000     0.000   ##
   ##   strbnd4       C       0.050     0.080     0.000   ##
   ##   strbnd4       N       0.100     0.030     0.000   ##
   ##   strbnd4       O       0.260     0.090     0.000   ##
   ##   strbnd4       S       0.290     0.010     0.000   ##
   ##   strbnd5       C       0.130     0.080     0.000   ##
   ##   strbnd5       N       0.100     0.030     0.000   ##
   ##   strbnd5       O       0.500     0.090     0.000   ##
   ##   strbnd5       S       0.280     0.010     0.000   ##
   ##                                                     ##
   ##   these force constants are used to couple both     ##
   ##   bond lengths deviations to the angle deviation    ##
   ##                                                     ##
   #########################################################


strbnd        1    1    1      0.130      0.130
strbnd        1    1    2      0.130      0.130
strbnd        1    1    3      0.130      0.130
strbnd        1    1    4      0.130      0.130
strbnd        1    1    5      0.080      0.080
strbnd        1    1    6      0.130      0.130
strbnd        1    1    8      0.130      0.130
strbnd        1    1    9      0.130      0.130
strbnd        1    1   11      0.130      0.130
strbnd        1    1   12      0.130      0.130
strbnd        1    1   13      0.130      0.130
strbnd        1    1   14      0.130      0.130
strbnd        1    1   15      0.130      0.130
strbnd        1    1   16      0.130      0.130
strbnd        1    1   17      0.130      0.130
strbnd        1    1   18      0.130      0.130
strbnd        1    1   19      0.130      0.130
strbnd        1    1   22      0.130      0.130
strbnd        1    1   25      0.130      0.130
strbnd        1    1   26      0.130      0.130
strbnd        1    1   29      0.130      0.130
strbnd        1    1   31      0.130      0.130
strbnd        1    1   32      0.130      0.130
strbnd        1    1   33      0.130      0.130
strbnd        1    1   34      0.130      0.130
strbnd        1    1   35      0.130      0.130
strbnd        1    1   36      0.080      0.080
strbnd        1    1   37      0.130      0.130
strbnd        1    1   39      0.130      0.130
strbnd        1    1   41      0.130      0.130
strbnd        1    1   43      0.130      0.130
strbnd        1    1   46      0.130      0.130
strbnd        1    1   50      0.130      0.130
strbnd        1    1   56      0.130      0.130
strbnd        1    1   57      0.130      0.130
strbnd        1    1   70      0.130      0.130
strbnd        1    1   71      0.130      0.130
strbnd        1    1  109      0.130      0.130
strbnd        1    1  110      0.130      0.130
strbnd        1    1  111      0.130      0.130
strbnd        1    1  150      0.130      0.130
strbnd        1    1  153      0.130      0.130
strbnd        1    1  154      0.130      0.130
strbnd        1    1  159      0.130      0.130
strbnd        2    1    2      0.130      0.130
strbnd        2    1    3      0.130      0.130
strbnd        2    1    4      0.130      0.130
strbnd        2    1    5      0.080      0.080
strbnd        2    1    6      0.130      0.130
strbnd        2    1    8      0.130      0.130
strbnd        2    1    9      0.130      0.130
strbnd        2    1   11      0.130      0.130
strbnd        2    1   12      0.130      0.130
strbnd        2    1   14      0.130      0.130
strbnd        2    1   15      0.130      0.130
strbnd        2    1   16      0.130      0.130
strbnd        2    1   19      0.130      0.130
strbnd        2    1   22      0.130      0.130
strbnd        2    1   36      0.080      0.080
strbnd        2    1   37      0.130      0.130
strbnd        2    1   39      0.130      0.130
strbnd        2    1   43      0.130      0.130
strbnd        3    1    3      0.130      0.130
strbnd        3    1    5      0.080      0.080
strbnd        3    1    6      0.130      0.130
strbnd        3    1    8      0.130      0.130
strbnd        3    1    9      0.130      0.130
strbnd        3    1   11      0.130      0.130
strbnd        3    1   12      0.130      0.130
strbnd        3    1   13      0.130      0.130
strbnd        3    1   14      0.130      0.130
strbnd        3    1   15      0.130      0.130
strbnd        3    1   16      0.130      0.130
strbnd        3    1   36      0.080      0.080
strbnd        3    1   39      0.130      0.130
strbnd        4    1    4      0.130      0.130
strbnd        4    1    5      0.080      0.080
strbnd        4    1    6      0.130      0.130
strbnd        4    1   11      0.130      0.130
strbnd        4    1   75      0.130      0.130
strbnd        5    1    6      0.080      0.080
strbnd        5    1    8      0.080      0.080
strbnd        5    1    9      0.080      0.080
strbnd        5    1   11      0.080      0.080
strbnd        5    1   12      0.080      0.080
strbnd        5    1   13      0.080      0.080
strbnd        5    1   14      0.080      0.080
strbnd        5    1   15      0.080      0.080
strbnd        5    1   16      0.080      0.080
strbnd        5    1   17      0.080      0.080
strbnd        5    1   18      0.080      0.080
strbnd        5    1   19      0.080      0.080
strbnd        5    1   22      0.080      0.080
strbnd        5    1   25      0.080      0.080
strbnd        5    1   26      0.080      0.080
strbnd        5    1   29      0.080      0.080
strbnd        5    1   31      0.080      0.080
strbnd        5    1   32      0.080      0.080
strbnd        5    1   33      0.080      0.080
strbnd        5    1   34      0.080      0.080
strbnd        5    1   35      0.080      0.080
strbnd        5    1   37      0.080      0.080
strbnd        5    1   39      0.080      0.080
strbnd        5    1   40      0.080      0.080
strbnd        5    1   41      0.080      0.080
strbnd        5    1   43      0.080      0.080
strbnd        5    1   46      0.080      0.080
strbnd        5    1   50      0.080      0.080
strbnd        5    1   56      0.080      0.080
strbnd        5    1   57      0.080      0.080
strbnd        5    1   70      0.080      0.080
strbnd        5    1   71      0.080      0.080
strbnd        5    1  109      0.080      0.080
strbnd        5    1  110      0.080      0.080
strbnd        5    1  111      0.080      0.080
strbnd        5    1  145      0.080      0.080
strbnd        5    1  146      0.080      0.080
strbnd        5    1  150      0.080      0.080
strbnd        5    1  153      0.080      0.080
strbnd        5    1  159      0.080      0.080
strbnd        6    1    6      0.130      0.130
strbnd        6    1   12      0.130      0.130
strbnd        6    1   22      0.130      0.130
strbnd        6    1   50      0.130      0.130
strbnd        6    1   71      0.130      0.130
strbnd        8    1    8      0.130      0.130
strbnd        8    1   22      0.130      0.130
strbnd        8    1   39      0.130      0.130
strbnd        9    1   15      0.130      0.130
strbnd        9    1   36      0.080      0.080
strbnd       11    1   11      0.130      0.130
strbnd       11    1   12      0.130      0.130
strbnd       11    1   13      0.130      0.130
strbnd       12    1   12      0.130      0.130
strbnd       12    1   13      0.130      0.130
strbnd       13    1   13      0.130      0.130
strbnd       14    1   14      0.130      0.130
strbnd       15    1   15      0.130      0.130
strbnd       19    1   19      0.130      0.130
strbnd       22    1   22      0.130      0.130
strbnd       22    1   37      0.130      0.130
strbnd       22    1   43      0.130      0.130
strbnd       37    1   37      0.130      0.130
strbnd       41    1   41      0.130      0.130
strbnd       46    1   46      0.130      0.130
strbnd       50    1   50      0.130      0.130
strbnd       57    1   57      0.130      0.130
strbnd        1    2    1      0.130      0.130
strbnd        1    2    2      0.130      0.130
strbnd        1    2    3      0.130      0.130
strbnd        1    2    4      0.130      0.130
strbnd        1    2    5      0.080      0.080
strbnd        1    2    6      0.130      0.130
strbnd        1    2   19      0.130      0.130
strbnd        1    2   36      0.080      0.080
strbnd        1    2   37      0.130      0.130
strbnd        1    2   40      0.130      0.130
strbnd        1    2   41      0.130      0.130
strbnd        1    2   42      0.130      0.130
strbnd        1    2   72      0.130      0.130
strbnd        1    2  106      0.130      0.130
strbnd        1    2  108      0.130      0.130
strbnd        2    2    2      0.130      0.130
strbnd        2    2    3      0.130      0.130
strbnd        2    2    5      0.080      0.080
strbnd        2    2    6      0.130      0.130
strbnd        2    2    8      0.130      0.130
strbnd        2    2    9      0.130      0.130
strbnd        2    2   11      0.130      0.130
strbnd        2    2   12      0.130      0.130
strbnd        2    2   13      0.130      0.130
strbnd        2    2   14      0.130      0.130
strbnd        2    2   18      0.130      0.130
strbnd        2    2   19      0.130      0.130
strbnd        2    2   22      0.130      0.130
strbnd        2    2   25      0.130      0.130
strbnd        2    2   26      0.130      0.130
strbnd        2    2   31      0.130      0.130
strbnd        2    2   36      0.080      0.080
strbnd        2    2   37      0.130      0.130
strbnd        2    2   40      0.130      0.130
strbnd        2    2   41      0.130      0.130
strbnd        2    2   42      0.130      0.130
strbnd        2    2   43      0.130      0.130
strbnd        2    2   46      0.130      0.130
strbnd        2    2   57      0.130      0.130
strbnd        2    2  108      0.130      0.130
strbnd        2    2  111      0.130      0.130
strbnd        2    2  143      0.130      0.130
strbnd        2    2  144      0.130      0.130
strbnd        3    2    5      0.080      0.080
strbnd        3    2   40      0.130      0.130
strbnd        4    2    5      0.080      0.080
strbnd        5    2    6      0.080      0.080
strbnd        5    2    8      0.080      0.080
strbnd        5    2    9      0.080      0.080
strbnd        5    2   11      0.080      0.080
strbnd        5    2   12      0.080      0.080
strbnd        5    2   13      0.080      0.080
strbnd        5    2   14      0.080      0.080
strbnd        5    2   18      0.080      0.080
strbnd        5    2   19      0.080      0.080
strbnd        5    2   22      0.080      0.080
strbnd        5    2   31      0.080      0.080
strbnd        5    2   37      0.080      0.080
strbnd        5    2   38      0.080      0.080
strbnd        5    2   40      0.080      0.080
strbnd        5    2   41      0.080      0.080
strbnd        5    2   42      0.080      0.080
strbnd        5    2   43      0.080      0.080
strbnd        5    2   46      0.080      0.080
strbnd        5    2   50      0.080      0.080
strbnd        5    2   57      0.080      0.080
strbnd        5    2   72      0.080      0.080
strbnd        5    2  106      0.080      0.080
strbnd        5    2  108      0.080      0.080
strbnd        5    2  110      0.080      0.080
strbnd        5    2  111      0.080      0.080
strbnd        5    2  143      0.080      0.080
strbnd        8    2    8      0.130      0.130
strbnd        8    2   22      0.130      0.130
strbnd        9    2    9      0.130      0.130
strbnd       11    2  106      0.130      0.130
strbnd       12    2   12      0.130      0.130
strbnd       12    2   13      0.130      0.130
strbnd       12    2   41      0.130      0.130
strbnd       12    2  106      0.130      0.130
strbnd       13    2   41      0.130      0.130
strbnd       13    2  106      0.130      0.130
strbnd       14    2   41      0.130      0.130
strbnd       19    2   19      0.130      0.130
strbnd       37    2   37      0.130      0.130
strbnd       37    2   40      0.130      0.130
strbnd       37    2   41      0.130      0.130
strbnd       37    2   42      0.130      0.130
strbnd       42    2   42      0.130      0.130
strbnd        1    3    1      0.130      0.130
strbnd        1    3    2      0.130      0.130
strbnd        1    3    3      0.130      0.130
strbnd        1    3    5      0.080      0.080
strbnd        1    3    6      0.130      0.130
strbnd        1    3    7      0.130      0.130
strbnd        1    3    9      0.130      0.130
strbnd        1    3   11      0.130      0.130
strbnd        1    3   12      0.130      0.130
strbnd        1    3   13      0.130      0.130
strbnd        1    3   14      0.130      0.130
strbnd        1    3   47      0.130      0.130
strbnd        1    3   75      0.130      0.130
strbnd        1    3   76      0.130      0.130
strbnd        1    3   77      0.130      0.130
strbnd        1    3   80      0.130      0.130
strbnd        1    3   82      0.130      0.130
strbnd        1    3  148      0.130      0.130
strbnd        2    3    2      0.130      0.130
strbnd        2    3    3      0.130      0.130
strbnd        2    3    5      0.080      0.080
strbnd        2    3    6      0.130      0.130
strbnd        2    3    7      0.130      0.130
strbnd        2    3   75      0.130      0.130
strbnd        2    3   76      0.130      0.130
strbnd        2    3  102      0.130      0.130
strbnd        2    3  149      0.130      0.130
strbnd        2    3  151      0.130      0.130
strbnd        3    3    5      0.080      0.080
strbnd        3    3   36      0.080      0.080
strbnd        3    3   76      0.130      0.130
strbnd        3    3  101      0.130      0.130
strbnd        5    3    6      0.080      0.080
strbnd        5    3    7      0.080      0.080
strbnd        5    3    9      0.080      0.080
strbnd        5    3   11      0.080      0.080
strbnd        5    3   12      0.080      0.080
strbnd        5    3   13      0.080      0.080
strbnd        5    3   47      0.080      0.080
strbnd        5    3   56      0.080      0.080
strbnd        5    3   75      0.080      0.080
strbnd        5    3   76      0.080      0.080
strbnd        5    3   80      0.080      0.080
strbnd        5    3   82      0.080      0.080
strbnd        5    3  148      0.080      0.080
strbnd        6    3    7      0.130      0.130
strbnd        7    3    9      0.130      0.130
strbnd        7    3   22      0.130      0.130
strbnd        7    3   56      0.130      0.130
strbnd        9    3    9      0.130      0.130
strbnd       11    3   80      0.130      0.130
strbnd       12    3   80      0.130      0.130
strbnd       13    3   80      0.130      0.130
strbnd       14    3   80      0.130      0.130
strbnd       36    3   76      0.080      0.080
strbnd       47    3   47      0.130      0.130
strbnd       75    3   77      0.130      0.130
strbnd       75    3   78      0.130      0.130
strbnd       82    3  148      0.130      0.130
strbnd      102    3  149      0.130      0.130
strbnd        1    4    4      0.130      0.130
strbnd        1    4   10      0.130      0.130
strbnd        2    4    2      0.130      0.130
strbnd        2    4    4      0.130      0.130
strbnd        4    4  124      0.080      0.080
strbnd       10    4   50      0.130      0.130
strbnd        1    6    1      0.100      0.100
strbnd        1    6    2      0.100      0.100
strbnd        1    6    3      0.100      0.100
strbnd        1    6    6      0.100      0.100
strbnd        1    6   19      0.100      0.100
strbnd        1    6   21      0.090      0.090
strbnd        1    6   25      0.100      0.100
strbnd        1    6   56      0.100      0.100
strbnd        1    6  153      0.100      0.100
strbnd        2    6   21      0.090      0.090
strbnd        2    6   25      0.100      0.100
strbnd        2    6   56      0.100      0.100
strbnd        2    6   73      0.090      0.090
strbnd        3    6    3      0.100      0.100
strbnd        3    6   24      0.090      0.090
strbnd        3    6   56      0.100      0.100
strbnd        6    6   21      0.090      0.090
strbnd       19    6   19      0.100      0.100
strbnd       19    6   21      0.090      0.090
strbnd       21    6   26      0.090      0.090
strbnd       21    6  153      0.090      0.090
strbnd       56    6   56      0.100      0.100
strbnd       56    6   58      0.100      0.100
strbnd        1    8    1      0.050      0.050
strbnd        1    8    2      0.050      0.050
strbnd        1    8   23      0.030      0.030
strbnd        1    8   50      0.050      0.050
strbnd        2    8   23      0.030      0.030
strbnd       23    8   50      0.030      0.030
strbnd       23    8   56      0.030      0.030
strbnd       56    8   56      0.050      0.050
strbnd        1    9    1      0.050      0.050
strbnd        1    9    2      0.050      0.050
strbnd        1    9    3      0.050      0.050
strbnd        1    9   18      0.050      0.050
strbnd        1    9   28      0.030      0.030
strbnd        1    9   30      0.050      0.050
strbnd        1    9   56      0.050      0.050
strbnd        1    9   58      0.050      0.050
strbnd        2    9    2      0.050      0.050
strbnd        2    9    3      0.050      0.050
strbnd        2    9   28      0.030      0.030
strbnd        3    9    3      0.050      0.050
strbnd        3    9   28      0.030      0.030
strbnd       18    9   28      0.030      0.030
strbnd       28    9   30      0.030      0.030
strbnd       28    9   56      0.030      0.030
strbnd       28    9   58      0.030      0.030
strbnd       56    9   56      0.050      0.050
strbnd       56    9   58      0.050      0.050
strbnd        1   15    1     -0.040     -0.040
strbnd        1   15   15     -0.040     -0.040
strbnd        1   15   44      0.010      0.010
strbnd       15   15   44      0.010      0.010
strbnd       56   15   56     -0.040     -0.040
strbnd        1   16    1     -0.040     -0.040
strbnd        1   16    5      0.010      0.010
strbnd        1   17    1     -0.040     -0.040
strbnd        1   17    5      0.010      0.010
strbnd        1   17    7     -0.040     -0.040
strbnd        5   17    7      0.010      0.010
strbnd        1   18    1     -0.040     -0.040
strbnd        1   18    2     -0.040     -0.040
strbnd        1   18    5      0.010      0.010
strbnd        1   18    7     -0.040     -0.040
strbnd        1   18    9     -0.040     -0.040
strbnd        2   18    2     -0.040     -0.040
strbnd        2   18    7     -0.040     -0.040
strbnd        5   18    7      0.010      0.010
strbnd        5   18    9      0.010      0.010
strbnd        7   18    7     -0.040     -0.040
strbnd        7   18    9     -0.040     -0.040
strbnd        1   19    1      0.100      0.100
strbnd        1   19    2      0.100      0.100
strbnd        1   19    5      0.060      0.060
strbnd        1   19    6      0.100      0.100
strbnd        1   19   19      0.100      0.100
strbnd        1   19   22      0.100      0.100
strbnd        1   19   56      0.100      0.100
strbnd        2   19    2      0.100      0.100
strbnd        2   19    5      0.060      0.060
strbnd        2   19    6      0.100      0.100
strbnd        2   19   19      0.100      0.100
strbnd        5   19    6      0.060      0.060
strbnd        5   19   19      0.060      0.060
strbnd        5   19   22      0.060      0.060
strbnd        5   19   56      0.060      0.060
strbnd        6   19    6      0.100      0.100
strbnd       19   19   19      0.100      0.100
strbnd       22   19   22      0.100      0.100
strbnd       56   19   56      0.100      0.100
strbnd        1   22    1      0.130      0.130
strbnd        1   22    5      0.080      0.080
strbnd        1   22   22      0.130      0.130
strbnd        1   22   49      0.130      0.130
strbnd        2   22    2      0.130      0.130
strbnd        2   22    5      0.080      0.080
strbnd        2   22   22      0.130      0.130
strbnd        2   22   49      0.130      0.130
strbnd        3   22    5      0.080      0.080
strbnd        5   22   19      0.080      0.080
strbnd        5   22   22      0.080      0.080
strbnd        5   22   31      0.080      0.080
strbnd        5   22   38      0.080      0.080
strbnd        5   22   46      0.080      0.080
strbnd        5   22   49      0.080      0.080
strbnd        5   22   56      0.080      0.080
strbnd        5   22   67      0.080      0.080
strbnd       19   22   22      0.130      0.130
strbnd       22   22   22      0.130      0.130
strbnd       22   22   31      0.130      0.130
strbnd       22   22   38      0.130      0.130
strbnd       22   22   46      0.130      0.130
strbnd       22   22   49      0.130      0.130
strbnd       22   22   56      0.130      0.130
strbnd       22   22   67      0.130      0.130
strbnd       38   22   38      0.130      0.130
strbnd        1   25    1      0.100      0.100
strbnd        1   25    2      0.100      0.100
strbnd        1   25    5      0.060      0.060
strbnd        2   25    2      0.100      0.100
strbnd        6   25    6      0.100      0.100
strbnd        1   29    1      0.130      0.130
strbnd        1   29    5      0.080      0.080
strbnd        9   30    9      0.130      0.130
strbnd        1   31    1      0.450      0.450
strbnd        1   31    2      0.450      0.450
strbnd        1   31   31      0.450      0.450
strbnd        2   31    2      0.450      0.450
strbnd        2   31   31      0.450      0.450
strbnd       31   31   31      0.450      0.450
strbnd       56   31   56      0.450      0.450
strbnd        1   34    1      0.450      0.450
strbnd        1   37    2      0.050      0.050
strbnd        1   37   37      0.050      0.050
strbnd        1   37   43      0.050      0.050
strbnd        2   37    2      0.050      0.050
strbnd        2   37   23      0.030      0.030
strbnd        2   37   37      0.050      0.050
strbnd        2   37   40      0.050      0.050
strbnd        2   37   41      0.050      0.050
strbnd        2   37   42      0.050      0.050
strbnd       23   37   37      0.030      0.030
strbnd       37   37   42      0.050      0.050
strbnd       37   37   56      0.050      0.050
strbnd       43   37   56      0.050      0.050
strbnd        1   38   22      0.130      0.130
strbnd        2   38   22      0.130      0.130
strbnd        5   38   22      0.080      0.080
strbnd        5   38   38      0.080      0.080
strbnd       22   38   22      0.130      0.130
strbnd       22   38   38      0.130      0.130
strbnd        1   39    1      0.050      0.050
strbnd        1   39   48      0.030      0.030
strbnd        1   39   69      0.050      0.050
strbnd       56   39   56      0.050      0.050
strbnd        1   40    2      0.100      0.100
strbnd        2   40    2      0.100      0.100
strbnd        2   40   23      0.030      0.030
strbnd        2   40   37      0.100      0.100
strbnd       23   40   37      0.030      0.030
strbnd        1   41    2      0.500      0.500
strbnd        1   41  108      0.500      0.500
strbnd        2   41    2      0.500      0.500
strbnd        2   41   37      0.500      0.500
strbnd        2   41   73      0.090      0.090
strbnd        2   41  108      0.500      0.500
strbnd       37   41   37      0.500      0.500
strbnd       73   41  108      0.090      0.090
strbnd        2   42    2      0.280      0.280
strbnd        2   42   37      0.280      0.280
strbnd        2   42   44      0.010      0.010
strbnd       37   42   37      0.280      0.280
strbnd        1   43    7      0.050      0.050
strbnd        1   43   37      0.050      0.050
strbnd        1   43   69      0.050      0.050
strbnd        1   43  109      0.050      0.050
strbnd        2   43    2      0.050      0.050
strbnd        2   43   69      0.050      0.050
strbnd        7   43   37      0.050      0.050
strbnd       23   43   69      0.030      0.030
strbnd       23   43  109      0.030      0.030
strbnd       37   43   56      0.050      0.050
strbnd       69   43  109      0.050      0.050
strbnd        1   46    7      0.050      0.050
strbnd        2   46    7      0.050      0.050
strbnd        7   46    7      0.050      0.050
strbnd        7   46   22      0.050      0.050
strbnd       22   49   22      0.100      0.100
strbnd        1   50   50      0.130      0.130
strbnd        2   50   50      0.130      0.130
strbnd        4   50   50      0.130      0.130
strbnd        5   50   50      0.080      0.080
strbnd        8   50   50      0.130      0.130
strbnd        1   56    1      0.050      0.050
strbnd        1   56    5      0.080      0.080
strbnd        1   56    6      0.050      0.050
strbnd        1   56    9      0.050      0.050
strbnd        1   56   15      0.050      0.050
strbnd        1   56   22      0.050      0.050
strbnd        1   56   56      0.050      0.050
strbnd        1   56   58      0.050      0.050
strbnd        1   56   75      0.050      0.050
strbnd        3   56    5      0.080      0.080
strbnd        3   56   56      0.050      0.050
strbnd        5   56    6      0.080      0.080
strbnd        5   56    8      0.080      0.080
strbnd        5   56    9      0.080      0.080
strbnd        5   56   15      0.080      0.080
strbnd        5   56   19      0.080      0.080
strbnd        5   56   22      0.080      0.080
strbnd        5   56   31      0.080      0.080
strbnd        5   56   56      0.080      0.080
strbnd        5   56   57      0.080      0.080
strbnd        5   56   58      0.080      0.080
strbnd        5   56   75      0.080      0.080
strbnd        6   56    9      0.050      0.050
strbnd        6   56   56      0.050      0.050
strbnd        8   56   56      0.050      0.050
strbnd        9   56   56      0.050      0.050
strbnd       15   56   56      0.050      0.050
strbnd       19   56   56      0.050      0.050
strbnd       22   56   56      0.050      0.050
strbnd       31   56   56      0.050      0.050
strbnd       37   56   56      0.050      0.050
strbnd       39   56   56      0.050      0.050
strbnd       43   56   56      0.050      0.050
strbnd       56   56   56      0.050      0.050
strbnd       56   56   57      0.050      0.050
strbnd       56   56   58      0.050      0.050
strbnd       56   56   75      0.050      0.050
strbnd       57   56   57      0.050      0.050
strbnd        1   57    1      0.050      0.050
strbnd        1   57   56      0.050      0.050
strbnd        1   57   57      0.050      0.050
strbnd        2   57   56      0.050      0.050
strbnd        2   57   57      0.050      0.050
strbnd        5   57   56      0.080      0.080
strbnd        5   57   57      0.080      0.080
strbnd       56   57   56      0.050      0.050
strbnd       56   57   57      0.050      0.050
strbnd       57   57   57      0.050      0.050
strbnd        6   58    7      0.050      0.050
strbnd        6   58   56      0.050      0.050
strbnd        7   58   56      0.050      0.050
strbnd        9   58   56      0.050      0.050
strbnd        9   58   79      0.050      0.050
strbnd       56   58   56      0.050      0.050
strbnd       56   58   75      0.050      0.050
strbnd       56   58   79      0.050      0.050
strbnd       75   58   78      0.050      0.050
strbnd        7   67   22      0.130      0.130
strbnd       22   67   22      0.130      0.130
strbnd        1   71    1      0.130      0.130
strbnd        1   71    5      0.080      0.080
strbnd        1   71   70      0.130      0.130
strbnd        5   71   70      0.080      0.080
strbnd        1   72    2      0.050      0.050
strbnd        1   75    3      0.100      0.100
strbnd        3   75    3      0.100      0.100
strbnd        3   75   24      0.090      0.090
strbnd        3   75   56      0.100      0.100
strbnd       56   75   58      0.100      0.100
strbnd        2  106    7      0.130      0.130
strbnd       23  107  107      0.030      0.030
strbnd        2  108   41      0.050      0.050
strbnd        1  109   43      0.050      0.050
strbnd       23  109   43      0.030      0.030
strbnd        1  110    1      0.050      0.050
strbnd        1  110    2      0.050      0.050
strbnd        1  110   23      0.030      0.030
strbnd        2  110   23      0.030      0.030
strbnd        1  111    2      0.050      0.050
strbnd        2  111    2      0.050      0.050
strbnd        2  111   23      0.030      0.030
strbnd        5  113  113      0.080      0.080
strbnd      113  113  113      0.130      0.130
strbnd        1  114  114      0.130      0.130
strbnd      114  114  114      0.130      0.130
strbnd        2  143    2      0.050      0.050
strbnd        2  143   69      0.050      0.050
strbnd        2  143  144      0.050      0.050
strbnd       69  143  144      0.050      0.050
strbnd        2  144  143      0.050      0.050
strbnd        1  145  146      0.100      0.100
strbnd       21  145  146      0.090      0.090
strbnd        1  146    1      0.050      0.050
strbnd        1  146   23      0.030      0.030
strbnd        1  146  145      0.050      0.050
strbnd       23  146  145      0.030      0.030
strbnd        3  148    3      0.100      0.100
strbnd        3  149    3      0.100      0.100
strbnd        1  150    1      0.050      0.050
strbnd        1  150   23      0.030      0.030
strbnd        1  150  150      0.050      0.050
strbnd       23  150  150      0.030      0.030
strbnd        1  153    1      0.100      0.100
strbnd        1  153    5      0.060      0.060
strbnd        1  153    6      0.100      0.100
strbnd        1  153    7      0.100      0.100
strbnd        1  153  159      0.100      0.100
strbnd        5  153    6      0.060      0.060
strbnd        5  153    7      0.060      0.060
strbnd        5  153  159      0.060      0.060
strbnd        6  153    6      0.100      0.100
strbnd        6  153    7      0.100      0.100
strbnd        7  153  159      0.100      0.100
strbnd      159  153  159      0.100      0.100
strbnd        1  154    7     -0.040     -0.040
strbnd        1  154  155     -0.040     -0.040
strbnd        5  154    7      0.010      0.010
strbnd        5  154  155      0.010      0.010
strbnd        7  154    7     -0.040     -0.040
strbnd        7  154  155     -0.040     -0.040
strbnd        1  155    1      0.050      0.050
strbnd        1  155   23      0.030      0.030
strbnd        1  155  154      0.050      0.050
strbnd       23  155  154      0.030      0.030
strbnd        1  159  153      0.100      0.100
strbnd       21  159  153      0.100      0.100


      ##############################
      ##                          ##
      ##  Angle-Angle Parameters  ##
      ##                          ##
      ##############################


angang        1                0.240      0.300      0.000
angang        2                0.240      0.300      0.000
angang        3                0.240      0.300      0.000
angang        8                0.240      0.300      0.000
angang        9                0.240      0.300      0.000
angang       17                0.240      0.300      0.000
angang       18                0.240      0.300      0.000
angang       19                0.240      0.300      0.000
angang       22                0.240      0.300      0.000
angang       25                0.240      0.300      0.000
angang       26                0.240      0.300      0.000
angang       27                0.240      0.300      0.000
angang       29                0.240      0.300      0.000
angang       30                0.240      0.300      0.000
angang       33                0.240      0.300      0.000
angang       38                0.240      0.300      0.000
angang       39                0.240      0.300      0.000
angang       40                0.240      0.300      0.000
angang       46                0.240      0.300      0.000
angang       50                0.240      0.300      0.000
angang       56                0.240      0.300      0.000
angang       57                0.240      0.300      0.000
angang       58                0.240      0.300      0.000
angang       60                0.240      0.300      0.000
angang       62                0.240      0.300      0.000
angang       64                0.240      0.300      0.000
angang       66                0.240      0.300      0.000
angang       67                0.240      0.300      0.000
angang      113                0.240      0.300      0.000
angang      114                0.240      0.300      0.000
angang      146                0.240      0.300      0.000
angang      150                0.240      0.300      0.000
angang      151                0.240      0.300      0.000
angang      153                0.240      0.300      0.000
angang      154                0.240      0.300      0.000
angang      155                0.240      0.300      0.000
angang      159                0.240      0.300      0.000
angang      160                0.240      0.300      0.000
angang      161                0.240      0.300      0.000
angang      162                0.240      0.300      0.000


      ####################################
      ##                                ##
      ##  Out-of-Plane Bend Parameters  ##
      ##                                ##
      ####################################


opbend        1    2    0    0            0.100
opbend        2    2    0    0            0.200
opbend        3    2    0    0            0.050
opbend        4    2    0    0            0.050
opbend        5    2    0    0            0.110
opbend        6    2    0    0            0.150
opbend        8    2    0    0            0.100
opbend        9    2    0    0            0.100
opbend       11    2    0    0            0.200
opbend       12    2    0    0            0.400
opbend       13    2    0    0            0.100
opbend       18    2    0    0            0.100
opbend       19    2    0    0            0.100
opbend       22    2    0    0            0.100
opbend       25    2    0    0            0.500
opbend       26    2    0    0            0.105
opbend       31    2    0    0            0.100
opbend       36    2    0    0            0.110
opbend       37    2    0    0            0.250
opbend       38    2    0    0            0.100
opbend       40    2    0    0            0.050
opbend       41    2    0    0            0.150
opbend       42    2    0    0            0.500
opbend       43    2    0    0            0.050
opbend       46    2    0    0            0.300
opbend       56    2    0    0            0.110
opbend       57    2    0    0            0.200
opbend       68    2    0    0            0.050
opbend       72    2    0    0            1.500
opbend      108    2    0    0            0.010
opbend      110    2    0    0            0.800
opbend      111    2    0    0            0.250
opbend        1    3    0    0            0.590
opbend        2    3    0    0            0.800
opbend        3    3    0    0            1.000
opbend        4    3    0    0            0.800
opbend        5    3    0    0            1.180
opbend        6    3    0    0            1.700
opbend        7    3    0    0            0.650
opbend        9    3    0    0            1.500
opbend       11    3    0    0            1.600
opbend       12    3    0    0            1.350
opbend       13    3    0    0            1.050
opbend       14    3    0    0            1.300
opbend       22    3    0    0            0.800
opbend       36    3    0    0            1.180
opbend       47    3    0    0            1.439
opbend       56    3    0    0            0.590
opbend       75    3    0    0            1.700
opbend       76    3    0    0            1.200
opbend       77    3    0    0            0.650   !! JWP
opbend       80    3    0    0            1.100
opbend      101    3    0    0            1.300
opbend      148    3    0    0            2.500
opbend      149    3    0    0            2.500
opbend        1    9    0    0            0.010
opbend        2    9    0    0            0.050
opbend        3    9    0    0            0.050
opbend        4    9    0    0            0.050
opbend        6    9    0    0            0.050
opbend        7    9    0    0            0.050
opbend        8    9    0    0            0.050
opbend        9    9    0    0            0.050
opbend       28    9    0    0            0.020
opbend       30    9    0    0            0.050
opbend       56    9    0    0            0.010
opbend       58    9    0    0            0.050
opbend        1   26    0    0            0.116
opbend        2   26    0    0            0.107
opbend        6   26    0    0            0.113
opbend        1   29    0    0            0.130
opbend        5   29    0    0            0.210
opbend        1   30    0    0            0.050
opbend        5   30    0    0            0.050
opbend        9   30    0    0            0.150
opbend        1   37    0    0            0.150
opbend        2   37    0    0            0.150
opbend       23   37    0    0            0.150
opbend       37   37    0    0            0.150
opbend       40   37    0    0            0.150
opbend       43   37    0    0            0.150
opbend        2   38    0    0            0.050
opbend        5   38    0    0            0.050
opbend       22   38    0    0            0.050
opbend       38   38    0    0            0.050
opbend        1   40    0    0            0.050
opbend        2   40    0    0            0.700
opbend       23   40    0    0            0.050
opbend       37   40    0    0            0.150
opbend        1   43    0    0            1.200
opbend        2   43    0    0            0.050
opbend        7   43    0    0            0.050
opbend       23   43    0    0            0.050
opbend       37   43    0    0            0.450
opbend       69   43    0    0            0.050
opbend      109   43    0    0            0.550
opbend        1   46    0    0            1.500
opbend        2   46    0    0            1.800
opbend        7   46    0    0            1.800
opbend       22   46    0    0            0.200
opbend        1   50    0    0            0.100
opbend        5   50    0    0            0.110
opbend       50   50    0    0            0.200
opbend        1   57    0    0            0.110
opbend        2   57    0    0            0.200
opbend        5   57    0    0            0.110
opbend       56   57    0    0            0.110
opbend       57   57    0    0            0.200
opbend        6   58    0    0            0.800
opbend        7   58    0    0            0.850
opbend        9   58    0    0            0.350
opbend       56   58    0    0            0.700
opbend       75   58    0    0            0.800
opbend       78   58    0    0            0.850
opbend       79   58    0    0            1.450
opbend        7   67    0    0            0.650
opbend       22   67    0    0            0.800
opbend        1   71    0    0            2.250
opbend        5   71    0    0            1.180
opbend       70   71    0    0            1.550
opbend        2  110    0    0            0.250
opbend       23  110    0    0            0.050
opbend        2  111    0    0            0.950
opbend       23  111    0    0            0.150
opbend        2  143    0    0            0.950
opbend       69  143    0    0            0.655
opbend      144  143    0    0            0.655


      ############################
      ##                        ##
      ##  Torsional Parameters  ##
      ##                        ##
      ############################


torsion       1    1    1    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion       1    1    1    2      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion       1    1    1    3      0.000 0.0 1   0.400 180.0 2   0.010 0.0 3
torsion       1    1    1    4      0.200 0.0 1  -0.260 180.0 2   0.093 0.0 3
torsion       1    1    1    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1    6      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   11      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1   12     -0.006 0.0 1  -0.463 180.0 2   1.145 0.0 3
torsion       1    1    1   13      0.000 0.0 1  -0.410 180.0 2   1.060 0.0 3
torsion       1    1    1   14     -1.309 0.0 1   0.440 180.0 2   0.597 0.0 3
torsion       1    1    1   15      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1    1   17      1.500 0.0 1  -0.800 180.0 2   0.100 0.0 3
torsion       1    1    1   18     -1.500 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   19      0.000 0.0 1   0.050 180.0 2   0.240 0.0 3
torsion       1    1    1   22     -0.600 0.0 1  -0.400 180.0 2   0.650 0.0 3
torsion       1    1    1   25      0.200 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   26     -1.237 0.0 1   0.781 180.0 2   0.201 0.0 3
torsion       1    1    1   29      0.500 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion       1    1    1   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       1    1    1   32     -0.083 0.0 1  -0.083 180.0 2   0.050 0.0 3
torsion       1    1    1   33      0.000 0.0 1  -0.008 180.0 2   0.110 0.0 3
torsion       1    1    1   34      0.140 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    1   35      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   36      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion       1    1    1   39     -1.168 0.0 1   0.082 180.0 2   0.992 0.0 3
torsion       1    1    1   41      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1    1   43     -1.000 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   46      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       1    1    1   50      0.225 0.0 1   0.410 180.0 2   0.436 0.0 3
torsion       1    1    1   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   70     -0.234 0.0 1  -0.385 180.0 2   0.994 0.0 3
torsion       1    1    1   71      0.050 0.0 1   0.370 180.0 2   0.000 0.0 3
torsion       1    1    1  109     -1.000 0.0 1   0.000 180.0 2  -1.200 0.0 3
torsion       1    1    1  110     -0.400 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       2    1    1    2      1.100 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion       2    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    4      0.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       2    1    1    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1    6      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    8      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    1   15      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1    1   36      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1   39      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    1    4      1.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    1    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    6     -2.000 0.0 1  -1.400 180.0 2   1.000 0.0 3
torsion       3    1    1    8      2.700 0.0 1  -1.600 180.0 2   0.000 0.0 3
torsion       3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   11     -2.500 0.0 1   1.000 180.0 2   0.200 0.0 3
torsion       3    1    1   12      0.300 0.0 1  -1.300 180.0 2   0.300 0.0 3
torsion       3    1    1   13     -0.200 0.0 1  -0.650 180.0 2  -0.200 0.0 3
torsion       3    1    1   14     -0.200 0.0 1  -0.500 180.0 2  -0.200 0.0 3
torsion       3    1    1   15     -2.000 0.0 1  -1.700 180.0 2   0.300 0.0 3
torsion       3    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1    1   25      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       3    1    1   36      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   39      0.000 0.0 1   0.400 180.0 2   0.500 0.0 3
torsion       4    1    1    4      1.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       4    1    1    5      0.000 0.0 1   0.000 180.0 2   0.560 0.0 3
torsion       4    1    1    6      0.000 0.0 1  -0.400 180.0 2   0.180 0.0 3
torsion       5    1    1    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1    9      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   11     -0.460 0.0 1   1.190 180.0 2   0.327 0.0 3
torsion       5    1    1   12      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    1    1   13      0.000 0.0 1   0.000 180.0 2   0.385 0.0 3
torsion       5    1    1   14      0.000 0.0 1   0.000 180.0 2   0.333 0.0 3
torsion       5    1    1   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    1   18      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    1   19      0.000 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion       5    1    1   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5    1    1   25      0.000 0.0 1   0.000 180.0 2   0.305 0.0 3
torsion       5    1    1   26      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    1   29      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    1   31      0.000 0.0 1   0.000 180.0 2   0.185 0.0 3
torsion       5    1    1   32      0.000 0.0 1   0.000 180.0 2  -0.155 0.0 3
torsion       5    1    1   33      0.000 0.0 1   0.000 180.0 2   0.040 0.0 3
torsion       5    1    1   34      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   35      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1   37     -1.000 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion       5    1    1   39      0.000 0.0 1   0.000 180.0 2   0.428 0.0 3
torsion       5    1    1   41     -1.200 0.0 1  -0.900 180.0 2   0.600 0.0 3
torsion       5    1    1   43      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion       5    1    1   46      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1   50      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   57      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   70      0.000 0.0 1   0.000 180.0 2   0.535 0.0 3
torsion       5    1    1   71      0.000 0.0 1   0.000 180.0 2   0.306 0.0 3
torsion       5    1    1  109      0.000 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       5    1    1  111      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  146      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  150      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1  154      0.000 0.0 1   0.000 180.0 2   0.351 0.0 3
torsion       6    1    1    6      0.500 0.0 1  -2.000 180.0 2   1.900 0.0 3
torsion       6    1    1    8      0.000 0.0 1  -1.050 180.0 2   1.850 0.0 3
torsion       6    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   11      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   12      0.000 0.0 1   0.200 180.0 2   0.180 0.0 3
torsion       6    1    1   13      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   15     -0.700 0.0 1   0.800 180.0 2  -0.100 0.0 3
torsion       6    1    1   17     -0.800 0.0 1  -1.200 180.0 2  -0.700 0.0 3
torsion       6    1    1   18     -0.800 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       6    1    1   22      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1    1   39      0.000 0.0 1  -0.600 180.0 2   0.300 0.0 3
torsion       6    1    1   70      4.000 0.0 1  -3.000 180.0 2   1.200 0.0 3
torsion       6    1    1   71      1.000 0.0 1  -1.500 180.0 2   1.000 0.0 3
torsion       8    1    1    8      0.000 0.0 1  -0.900 180.0 2   1.700 0.0 3
torsion       8    1    1    9      1.170 0.0 1  -1.263 180.0 2   2.064 0.0 3
torsion       8    1    1   39      1.000 0.0 1  -3.500 180.0 2   3.000 0.0 3
torsion       9    1    1    9      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       9    1    1   15      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      11    1    1   11      0.000 0.0 1   0.000 180.0 2   0.225 0.0 3
torsion      11    1    1   12      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      11    1    1   13      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      12    1    1   12     -0.700 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      12    1    1   13      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      13    1    1   13      0.900 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    1   17      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    1   39      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion      18    1    1   18      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22    1    1   22      0.500 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion      29    1    1   29      0.210 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      36    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion      37    1    1   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    1   39      4.800 0.0 1  -3.800 180.0 2   0.637 0.0 3
torsion      41    1    1   41      0.000 0.0 1   0.000 180.0 2   1.910 0.0 3
torsion      50    1    1   50      0.800 0.0 1   0.800 180.0 2   2.560 0.0 3
torsion       1    1    2    1      0.100 0.0 1   0.200 180.0 2   0.800 0.0 3
torsion       1    1    2    2     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion       1    1    2    3      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       1    1    2    4     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    2   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    1    2   36      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion       1    1    2  108     -0.951 0.0 1   1.226 180.0 2  -0.108 0.0 3
torsion       2    1    2    1     -0.900 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       2    1    2    2      0.250 0.0 1  -0.650 180.0 2   0.600 0.0 3
torsion       2    1    2    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    2   36      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    1      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       4    1    2    2     -1.900 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    5      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       5    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5    1    2    3      0.000 0.0 1   0.000 180.0 2   0.274 0.0 3
torsion       5    1    2    4      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5    1    2    6      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   39      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2   40      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   41      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   42      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    2   72      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    2  108      0.191 0.0 1   1.049 180.0 2   0.107 0.0 3
torsion       6    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    2    2     -0.500 0.0 1   1.000 180.0 2  -0.985 0.0 3
torsion       6    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    2    2      1.243 0.0 1   1.445 180.0 2  -1.243 0.0 3
torsion      11    1    2    5      0.848 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    2    2      0.500 0.0 1   0.300 180.0 2  -0.500 0.0 3
torsion      12    1    2    5      1.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    2    2     -0.700 0.0 1  -1.400 180.0 2  -1.400 0.0 3
torsion      14    1    2    5      0.000 0.0 1   0.160 180.0 2   0.090 0.0 3
torsion      15    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      15    1    2    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      16    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      19    1    2    2     -0.750 0.0 1   0.000 180.0 2   0.505 0.0 3
torsion      19    1    2    5      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion      22    1    2    1      0.400 0.0 1   0.030 180.0 2   0.500 0.0 3
torsion      22    1    2    2     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion      22    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      36    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion      36    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      37    1    2    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      43    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion      75    1    2    3     -0.724 0.0 1  -0.910 180.0 2   0.416 0.0 3
torsion     109    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion     109    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion     151    1    2    2     -0.328 0.0 1   0.015 180.0 2  -1.199 0.0 3
torsion     151    1    2    5      0.000 0.0 1   0.015 180.0 2   0.100 0.0 3
torsion       1    1    3    1      0.406 0.0 1   0.292 180.0 2   0.014 0.0 3
torsion       1    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.110 0.0 3
torsion       1    1    3    5      0.655 0.0 1   0.266 180.0 2   0.474 0.0 3
torsion       1    1    3    6      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3    7     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion       1    1    3    9      0.700 0.0 1  -1.100 180.0 2   0.300 0.0 3
torsion       1    1    3   11      0.195 0.0 1   0.363 180.0 2   0.143 0.0 3
torsion       1    1    3   12      0.977 0.0 1  -0.330 180.0 2   0.321 0.0 3
torsion       1    1    3   13     -0.550 0.0 1  -0.146 180.0 2   0.686 0.0 3
torsion       1    1    3   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    3   47     13.852 0.0 1   0.048 180.0 2   4.643 0.0 3
torsion       1    1    3   75      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3   77     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3   78     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       2    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    2      2.100 0.0 1   1.200 180.0 2  -0.900 0.0 3
torsion       2    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    6      0.000 0.0 1   0.000 180.0 2  -0.417 0.0 3
torsion       2    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       2    1    3    9      3.410 0.0 1   0.663 180.0 2  -0.150 0.0 3
torsion       3    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       3    1    3    9      3.299 0.0 1  -1.450 180.0 2  -2.300 0.0 3
torsion       5    1    3    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       5    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.140 0.0 3
torsion       5    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    3    5      0.115 0.0 1   0.027 180.0 2   0.285 0.0 3
torsion       5    1    3    6      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3    7     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3    9      0.000 0.0 1   0.000 180.0 2   0.230 0.0 3
torsion       5    1    3   11      0.000 0.0 1   0.000 180.0 2   0.192 0.0 3
torsion       5    1    3   12      0.000 0.0 1   0.000 180.0 2   0.219 0.0 3
torsion       5    1    3   13      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1    3   14      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       5    1    3   47      0.000 0.0 1   0.119 180.0 2   0.322 0.0 3
torsion       5    1    3   75      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1    3   77     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3   78     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3  148      0.250 0.0 1   0.850 180.0 2   0.200 0.0 3
torsion       6    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    6      3.550 0.0 1  -0.020 180.0 2  -2.090 0.0 3
torsion       6    1    3    7      0.500 0.0 1   3.650 180.0 2   0.000 0.0 3
torsion       8    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    7      0.100 0.0 1   0.700 180.0 2   2.100 0.0 3
torsion       9    1    3    9     -0.700 0.0 1   0.700 180.0 2   0.200 0.0 3
torsion       9    1    3   47      0.000 0.0 1   0.800 180.0 2   1.500 0.0 3
torsion      11    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    3    7      0.800 0.0 1   4.400 180.0 2   0.000 0.0 3
torsion      12    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    3    7      0.000 0.0 1   2.500 180.0 2  -0.400 0.0 3
torsion      13    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      13    1    3    7      1.100 0.0 1   1.200 180.0 2  -0.300 0.0 3
torsion      14    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    3    7      0.000 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    7     -1.800 0.0 1   2.400 180.0 2  -0.500 0.0 3
torsion      16    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    3    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion      36    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      36    1    3    7     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion      36    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion      39    1    3    7      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3    9      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3   47      0.546 0.0 1   0.374 180.0 2  -3.393 0.0 3
torsion      39    1    3   75      6.664 0.0 1   9.094 180.0 2  -0.130 0.0 3
torsion      39    1    3   77      0.522 0.0 1  -5.755 180.0 2  -1.737 0.0 3
torsion       1    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       5    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       6    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      75    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    6    1      0.450 0.0 1   0.050 180.0 2   0.757 0.0 3
torsion       1    1    6    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1    1    6    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.355 0.0 3
torsion       1    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       1    1    6   21      0.400 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    6   25     -0.200 0.0 1   4.600 180.0 2   0.450 0.0 3
torsion       1    1    6   56      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1    6  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       2    1    6   21      0.800 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       3    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       3    1    6   21     -1.000 0.0 1  -0.200 180.0 2   0.400 0.0 3
torsion       4    1    6    1      0.100 0.0 1  -1.000 180.0 2   0.900 0.0 3
torsion       4    1    6   21      0.150 0.0 1  -0.750 180.0 2   0.708 0.0 3
torsion       5    1    6    1      0.000 0.0 1   0.000 180.0 2   0.680 0.0 3
torsion       5    1    6    2      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    6    6      0.500 0.0 1   0.000 180.0 2   0.775 0.0 3
torsion       5    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    6   25      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       6    1    6    1      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion       6    1    6    5      0.700 0.0 1  -2.350 180.0 2   0.200 0.0 3
torsion       6    1    6    6      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       6    1    6   21     -1.832 0.0 1  -2.208 180.0 2   0.547 0.0 3
torsion      12    1    6    1      0.500 0.0 1  -0.420 180.0 2   0.000 0.0 3
torsion      22    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion      50    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion      71    1    6   21      0.000 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       1    1    8    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    1    8    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1    8   23      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion       2    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    8    1      0.072 0.0 1  -0.012 180.0 2   0.563 0.0 3
torsion       5    1    8    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    8   23      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion       5    1    8   50      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       8    1    8    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       8    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22    1    8    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1    8   23      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    9    1      0.000 0.0 1   0.000 180.0 2   0.910 0.0 3
torsion       1    1    9    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    9    3     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    9   28      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    9   30      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       1    1    9   56     -0.300 0.0 1   1.100 180.0 2   0.100 0.0 3
torsion       1    1    9   58     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1    9   58      0.000 0.0 1   0.200 180.0 2  -0.300 0.0 3
torsion       3    1    9    1      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       3    1    9    3      2.300 0.0 1  -1.200 180.0 2   0.800 0.0 3
torsion       3    1    9   28      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    9    1      0.000 0.0 1   0.000 180.0 2   0.460 0.0 3
torsion       5    1    9    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    9    3      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       5    1    9   18      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    9   28      0.000 0.0 1   0.000 180.0 2   0.080 0.0 3
torsion       5    1    9   30      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    9   58      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      15    1    9    1      1.200 0.0 1   0.300 180.0 2   1.634 0.0 3
torsion      15    1    9    3     -2.700 0.0 1  -3.400 180.0 2  -1.200 0.0 3
torsion      36    1    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    9   28      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   0.600 0.0 3
torsion       1    1   15   15     -0.200 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   15   44     -0.500 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   15   15     -0.300 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    1   15   44      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       3    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   15   44     -1.500 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    1   15    1      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       5    1   15   15      0.300 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   15   44      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       9    1   15    1      0.734 0.0 1   0.153 180.0 2   0.601 0.0 3
torsion      15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion      15    1   15   15      0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1   15    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       3    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       5    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       1    1   17    1     -0.800 0.0 1   0.000 180.0 2   1.200 0.0 3
torsion       1    1   17    5     -0.800 0.0 1  -0.700 180.0 2   0.100 0.0 3
torsion       1    1   17    7     -1.100 0.0 1  -0.150 180.0 2   0.175 0.0 3
torsion       5    1   17    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   17    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   17    7      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion      15    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   18    1     -0.880 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       1    1   18    7     -0.500 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1   18    1      0.000 0.0 1   0.000 180.0 2   0.315 0.0 3
torsion       5    1   18    2      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       5    1   18    5      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       5    1   18    7      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   18    9      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    2      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    5      0.000 0.0 1   0.000 180.0 2   0.295 0.0 3
torsion       1    1   19    6      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19   19      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    1   19    5      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   19    1      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1   19    2      0.000 0.0 1   0.000 180.0 2   0.117 0.0 3
torsion       5    1   19    5      0.000 0.0 1   0.000 180.0 2   0.177 0.0 3
torsion       5    1   19    6      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1   19   19      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1   19   22      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   19   56      0.000 0.0 1   0.000 180.0 2   0.330 0.0 3
torsion      19    1   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    1   19    5      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   22    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   22    5      0.000 0.0 1   0.000 180.0 2   0.170 0.0 3
torsion       1    1   22   22      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       1    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2    1   22    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   22   22      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   22    1      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5    1   22    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   22   22      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       6    1   22    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1   22   22      0.000 0.0 1   0.000 180.0 2   0.370 0.0 3
torsion       8    1   22    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    1   22   22      0.300 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1   22    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion      22    1   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22    1   22   22     -0.060 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion      37    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      43    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   25    1     -1.430 0.0 1   0.000 180.0 2   0.589 0.0 3
torsion       1    1   25    2     -0.120 0.0 1  -0.250 180.0 2   0.300 0.0 3
torsion       1    1   25    5     -0.447 0.0 1  -2.612 180.0 2   0.560 0.0 3
torsion       5    1   25    1      0.000 0.0 1   0.000 180.0 2   0.410 0.0 3
torsion       5    1   25    2      0.050 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   25    5      0.000 0.0 1   0.000 180.0 2   0.290 0.0 3
torsion       1    1   26    6      0.000 0.0 1   2.916 180.0 2   0.000 0.0 3
torsion       5    1   26    6      0.000 0.0 1   0.000 180.0 2   0.325 0.0 3
torsion       1    1   29    1      0.400 0.0 1   0.150 180.0 2   0.500 0.0 3
torsion       1    1   29    5      0.000 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion       5    1   29    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   29    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   31    1     -0.200 0.0 1   0.085 180.0 2   0.112 0.0 3
torsion       1    1   31    5      0.000 0.0 1   0.000 180.0 2   0.172 0.0 3
torsion       1    1   31   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5    1   31    1      0.000 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       5    1   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       1    1   32    1      0.000 0.0 1  -0.050 180.0 2   0.160 0.0 3
torsion       1    1   32    5      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion       5    1   32    1      0.000 0.0 1   0.000 180.0 2   0.089 0.0 3
torsion       5    1   32    5      0.000 0.0 1   0.000 180.0 2   0.071 0.0 3
torsion       1    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33   33      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   34    1     -0.620 0.0 1   0.300 180.0 2   0.350 0.0 3
torsion       1    1   34    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   34    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   34    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   35    1     -0.440 0.0 1  -0.330 180.0 2   0.600 0.0 3
torsion       1    1   35    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   35    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   35    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   37   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   37   43     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   37    2      0.000 0.0 1   0.000 180.0 2  -0.980 0.0 3
torsion       5    1   37   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   37   43      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion      22    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion      37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1   38   22      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       1    1   39    1     -0.983 0.0 1  -0.240 180.0 2   0.380 0.0 3
torsion       1    1   39   48     -1.732 0.0 1   0.369 180.0 2   0.159 0.0 3
torsion       2    1   39    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1   39   48     -1.909 0.0 1  -7.045 180.0 2  -0.043 0.0 3
torsion       5    1   39    1      0.000 0.0 1   0.000 180.0 2   0.261 0.0 3
torsion       5    1   39    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1   39   48      0.000 0.0 1   0.000 180.0 2   0.212 0.0 3
torsion       5    1   39   69      0.000 0.0 1   0.000 180.0 2  -0.320 0.0 3
torsion       8    1   39    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   40    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1   41  108      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   41  108     -0.688 0.0 1   1.430 180.0 2   0.517 0.0 3
torsion       1    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       1    1   43   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   43   69     -0.500 0.0 1   0.000 180.0 2  -1.800 0.0 3
torsion       1    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       2    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       2    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.800 0.0 3
torsion       2    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       5    1   43    7      0.000 0.0 1   0.000 180.0 2  -0.730 0.0 3
torsion       5    1   43   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1   43  109      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion      22    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion      22    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1   46    7      0.000 0.0 1   0.610 180.0 2   0.000 0.0 3
torsion       5    1   46    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion      46    1   46    7      0.000 0.0 1   0.000 180.0 2   1.700 0.0 3
torsion       1    1   50   50     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion       5    1   50   50      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       6    1   50   50      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      50    1   50   50      0.300 0.0 1  -0.650 180.0 2   0.500 0.0 3
torsion       1    1   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1   56    9      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   56   22      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   75      0.000 0.0 1   0.006 180.0 2   0.300 0.0 3
torsion       1    1   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   57   56      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       1    1   70   71     -0.427 0.0 1   0.605 180.0 2  -0.694 0.0 3
torsion       5    1   70   71      0.000 0.0 1   0.000 180.0 2  -0.465 0.0 3
torsion       1    1   71    1      1.200 0.0 1   0.200 180.0 2   0.150 0.0 3
torsion       1    1   71    5      0.730 0.0 1   0.270 180.0 2   0.680 0.0 3
torsion       1    1   71   70      0.116 0.0 1   0.495 180.0 2  -0.084 0.0 3
torsion       5    1   71    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    1   71    5      0.180 0.0 1   0.000 180.0 2   0.275 0.0 3
torsion       5    1   71   70      0.000 0.0 1   0.000 180.0 2  -0.064 0.0 3
torsion       6    1   71    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71   70      1.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion       5    1   72    2      0.000 0.0 1   0.000 180.0 2  -0.870 0.0 3
torsion       1    1   75    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    1   75    3      0.724 0.0 1  -0.603 180.0 2   0.258 0.0 3
torsion       4    1   75    3     -2.100 0.0 1  -0.100 180.0 2   1.800 0.0 3
torsion       5    1   75    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1  109   43      0.980 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  110    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  110    2     -1.282 0.0 1   0.008 180.0 2  -0.936 0.0 3
torsion       5    1  110    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       5    1  110    2      0.000 0.0 1   0.000 180.0 2  -0.438 0.0 3
torsion       5    1  110   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  111    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  111    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1  111    2      0.000 0.0 1   0.500 180.0 2   0.000 0.0 3
torsion       5    1  145  146     -1.200 0.0 1   0.100 180.0 2   0.600 0.0 3
torsion       1    1  146   23      0.073 0.0 1  -0.422 180.0 2   0.000 0.0 3
torsion       1    1  146  145      2.800 0.0 1  -0.800 180.0 2   1.400 0.0 3
torsion       5    1  146    1      0.072 0.0 1  -0.012 180.0 2   1.000 0.0 3
torsion       5    1  146   23      0.121 0.0 1  -0.648 180.0 2   0.400 0.0 3
torsion       5    1  146  145      2.800 0.0 1  -0.500 180.0 2   0.600 0.0 3
torsion       1    1  150   23     -7.000 0.0 1   1.822 180.0 2   3.127 0.0 3
torsion       1    1  150  150      2.000 0.0 1  -1.786 180.0 2   2.378 0.0 3
torsion       2    1  150  150      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  150    1     -3.600 0.0 1   1.000 180.0 2   1.000 0.0 3
torsion       5    1  150   23     -2.000 0.0 1  -4.000 180.0 2   1.400 0.0 3
torsion       5    1  150  150      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       8    1  150  150      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2    1  151    2      0.000 0.0 1  -1.246 180.0 2   0.100 0.0 3
torsion       2    1  151    3      2.316 0.0 1  -1.246 180.0 2   2.102 0.0 3
torsion       1    1  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    7      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1  153  159      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1  153    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    7      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1  153  159      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  154  155      0.981 0.0 1  -1.181 180.0 2   1.598 0.0 3
torsion       5    1  154  155      0.000 0.0 1   0.000 180.0 2   0.378 0.0 3
torsion       1    1  155  154      5.117 0.0 1  -3.407 180.0 2   1.561 0.0 3
torsion       5    1  155  154      0.000 0.0 1   0.000 180.0 2  -0.183 0.0 3
torsion       1    1  159  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  159  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    2    2    1     -0.300 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       1    2    2    2     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       1    2    2    3      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2    6     -1.200 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       1    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       1    2    2   12      0.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   14     -1.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       1    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       1    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   36      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   37      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   42      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2  111      0.000 0.0 1   7.500 180.0 2   1.000 0.0 3
#torsion       2    2    2    2     -0.670 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    2     -0.670 0.0 1   5.953 180.0 2   0.000 0.0 3
torsion       2    2    2    3      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    4      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       2    2    2    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2    5      0.250 0.0 1   5.357 180.0 2  -0.550 0.0 3
torsion       2    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       2    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   14      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       2    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   22     -0.270 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       2    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   36      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2   37      1.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   39      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   42      0.000 0.0 1  10.000 180.0 2   4.200 0.0 3
torsion       2    2    2   43      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       2    2    2   46      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    2   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2    2    2  108      0.853 0.0 1  -2.618 180.0 2   0.986 0.0 3
torsion       2    2    2  111      1.000 0.0 1  15.000 180.0 2   1.500 0.0 3
torsion       2    2    2  143      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2  151      0.000 0.0 1  11.945 180.0 2   0.000 0.0 3
torsion       3    2    2    3      0.000 0.0 1   8.700 180.0 2   0.000 0.0 3
torsion       3    2    2    5      0.000 0.0 1  10.400 180.0 2   0.000 0.0 3
torsion       3    2    2    8      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   14     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       3    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       4    2    2    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       5    2    2    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5    2    2    5      0.000 0.0 1   6.846 180.0 2   0.000 0.0 3
torsion       5    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       5    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       5    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   14     -1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   18      0.000 0.0 1   8.380 180.0 2   0.300 0.0 3
torsion       5    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   37      0.755 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   40     -3.150 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2    2   41     -0.250 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   42     -4.242 0.0 1   7.400 180.0 2   0.000 0.0 3
torsion       5    2    2   43      0.000 0.0 1  14.000 180.0 2  -1.060 0.0 3
torsion       5    2    2   46      0.000 0.0 1   8.500 180.0 2   0.000 0.0 3
torsion       5    2    2   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2    2  111      0.000 0.0 1  12.620 180.0 2  -1.100 0.0 3
torsion       5    2    2  143      0.000 0.0 1  12.800 180.0 2  -1.060 0.0 3
torsion       5    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       6    2    2   12     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   13      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   14      0.000 0.0 1   5.250 180.0 2   0.000 0.0 3
torsion       8    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion      11    2    2   11     -2.300 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      12    2    2   12     -1.600 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2    2   13     -0.800 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   14     -3.840 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   41     -1.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      19    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      22    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      31    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      36    2    2   36      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion      37    2    2   37      2.500 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion      37    2    2   40      0.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2    2  151      0.239 0.0 1  11.945 180.0 2   0.142 0.0 3
torsion      40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      42    2    2   42      0.000 0.0 1  10.000 180.0 2   4.500 0.0 3
torsion      46    2    2   46      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    3    1      0.980 0.0 1  10.379 180.0 2   0.000 0.0 3
torsion       1    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       1    2    3    5      3.250 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3    7      2.020 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3  151      3.804 0.0 1   9.139 180.0 2  -1.199 0.0 3
torsion       2    2    3    1     -3.250 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       2    2    3    3     -1.380 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3    5     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3    7      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    9      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2    3   75      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3   76      1.550 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion       5    2    3    1      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       5    2    3    2      0.400 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       5    2    3    3      0.000 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    2    3    5      2.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3    7      2.100 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3  149      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion      40    2    3    2      0.000 0.0 1  11.000 180.0 2   0.000 0.0 3
torsion      40    2    3    7      0.800 0.0 1  11.000 180.0 2   0.800 0.0 3
torsion       2    2    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    2    6    1      2.300 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       1    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    1      1.500 0.0 1   3.300 180.0 2  -3.530 0.0 3
torsion       2    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   21      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   25      0.100 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       2    2    6   73      2.000 0.0 1   1.700 180.0 2  -2.000 0.0 3
torsion       5    2    6    1      3.000 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       5    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    6   25     -0.100 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    6   73      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    8    1     -1.450 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       2    2    8   23      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       5    2    8    1      1.670 0.0 1   1.600 180.0 2   0.000 0.0 3
torsion       5    2    8   23      0.000 0.0 1   3.300 180.0 2   0.000 0.0 3
torsion       8    2    8    1     -2.500 0.0 1   3.700 180.0 2   0.000 0.0 3
torsion      22    2    8    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion      22    2    8   23      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    2      0.000 0.0 1   0.000 180.0 2   1.490 0.0 3
torsion       2    2    9    3      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9   28      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   18    1      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    2      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    7      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       5    2   18    1      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    2      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    7      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       1    2   19    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    2   19    2     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       2    2   19    1     -0.300 0.0 1   0.300 180.0 2   0.000 0.0 3
torsion       2    2   19    2      0.000 0.0 1   0.000 180.0 2   0.232 0.0 3
torsion       2    2   19    5      0.300 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   19    6      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       2    2   19   19     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       5    2   19    1      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion       5    2   19    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   19    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       2    2   22    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    2   22    5     -0.300 0.0 1   1.600 180.0 2  -0.500 0.0 3
torsion       2    2   22   22     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    2   22   49      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2   22    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   22    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    2   22   22      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       8    2   22    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    2   22   22      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    2   25    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    2   25    2      0.000 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       2    2   26    6      0.000 0.0 1   1.670 180.0 2   0.000 0.0 3
torsion       2    2   31    1      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    5      0.000 0.0 1   0.000 180.0 2  -0.245 0.0 3
torsion       2    2   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    2   31    1      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    2      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    5      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       1    2   37    1      0.880 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   37    2      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       1    2   37   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    2      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2   37   23      0.779 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       2    2   37   37      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2   37    2     -6.650 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       5    2   37   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   37   37      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion       5    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion      37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      37    2   37    2      0.000 0.0 1  13.000 180.0 2   0.000 0.0 3
torsion      37    2   37   23      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   37      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   40   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40   23     -3.150 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2   40   37      1.500 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   40    2      0.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   40   23     -0.530 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   23     -2.744 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   41    1      0.000 0.0 1  10.110 180.0 2   0.000 0.0 3
torsion       1    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41  108      0.813 0.0 1   0.437 180.0 2   0.853 0.0 3
torsion       2    2   41    1      0.000 0.0 1  12.000 180.0 2  -2.100 0.0 3
torsion       2    2   41    2      0.200 0.0 1   6.000 180.0 2  -0.800 0.0 3
torsion       2    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   41   73     -0.100 0.0 1  10.800 180.0 2   0.000 0.0 3
torsion       2    2   41  108      0.134 0.0 1  19.253 180.0 2  -0.879 0.0 3
torsion       5    2   41    1     -0.800 0.0 1  11.000 180.0 2   2.100 0.0 3
torsion       5    2   41    2      0.000 0.0 1   9.000 180.0 2   0.400 0.0 3
torsion       5    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   41   73      0.740 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2   41  108      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      12    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2   42    2      0.000 0.0 1   1.700 180.0 2   0.000 0.0 3
torsion       2    2   42    2      0.000 0.0 1   1.700 180.0 2   0.400 0.0 3
torsion       2    2   42   44      0.000 0.0 1   1.600 180.0 2  -0.510 0.0 3
torsion       5    2   42    2      0.000 0.0 1   2.080 180.0 2   0.000 0.0 3
torsion       5    2   42   37      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2   42   44      0.000 0.0 1   2.000 180.0 2   0.100 0.0 3
torsion       2    2   43    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2   43   69      0.000 0.0 1  13.200 180.0 2   0.000 0.0 3
torsion       5    2   43    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   43   69      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       2    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       5    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       2    2   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2   72    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   75    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       1    2  108   41      4.172 0.0 1  35.385 180.0 2   0.165 0.0 3
torsion       2    2  108   41      3.138 0.0 1  19.353 180.0 2   1.542 0.0 3
torsion       5    2  108   41      5.258 0.0 1  18.551 180.0 2   0.579 0.0 3
torsion       5    2  110    1     -0.481 0.0 1  11.368 180.0 2  -1.519 0.0 3
torsion       5    2  110   23      0.000 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       2    2  111    1      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    2  111    2     -0.750 0.0 1  15.000 180.0 2  -0.500 0.0 3
torsion       2    2  111   23      0.820 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       5    2  111    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2  111    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  111   23      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2  113  113      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  114  114      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  143    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143   69      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143  144      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  143    2      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       5    2  143   69      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       2    2  144  143      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2  151    1      0.000 0.0 1   5.096 180.0 2   0.000 0.0 3
torsion       2    2  151    3      0.000 0.0 1   3.857 180.0 2  -0.631 0.0 3
torsion       2    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151    1      1.798 0.0 1   5.096 180.0 2   0.889 0.0 3
torsion       5    2  151    3      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       1    3    3    1      1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       1    3    3    5      0.000 0.0 1   5.200 180.0 2   0.000 0.0 3
torsion       1    3    3   76     -1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       2    3    3    2      0.900 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    3    3    5      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       2    3    3   76     -1.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    3    3    5     -0.700 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      76    3    3   76      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    3    6    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3    6    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3    6   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3    6    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    6   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion       7    3    6    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       7    3    6    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       7    3    6   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion       1    3    9    1      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       1    3    9    2     -4.000 0.0 1   2.700 180.0 2   0.500 0.0 3
torsion       1    3    9    3      0.800 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       1    3    9   28      0.000 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       2    3    9    1      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       5    3    9    1      1.000 0.0 1   3.900 180.0 2   0.000 0.0 3
torsion       5    3    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    3    9   28      0.000 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       5    3    9   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       7    3    9    1     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    2     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    3      1.200 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       7    3    9   28      1.000 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3    9   56     -0.500 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       9    3    9    1      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       9    3    9    2      2.400 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       9    3    9    3      0.800 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       9    3    9   28      0.800 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3   22    5     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       7    3   22   22     -0.300 0.0 1   1.200 180.0 2  -0.350 0.0 3
torsion      22    3   22    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    3   56   56     -0.300 0.0 1   0.550 180.0 2  -0.120 0.0 3
torsion       7    3   56    5     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       7    3   56   56     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion      56    3   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1    3   75    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3   75    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3   75   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3   75    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3   75    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3   75   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion      77    3   75   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion      78    3   75    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion      82    3   75    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion       5    3  148    3     -0.200 0.0 1   2.600 180.0 2   0.300 0.0 3
torsion      82    3  148    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion     102    3  149    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  151    2     -0.835 0.0 1  11.053 180.0 2   1.431 0.0 3
torsion       2    3  151   28      0.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    1     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion       1    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4  124      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       4    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion     124    4    4  124      0.040 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6    6    1      2.610 0.0 1  -2.550 180.0 2   0.845 0.0 3
torsion       1    6    6   21      1.655 0.0 1  -2.005 180.0 2   0.545 0.0 3
torsion      21    6    6   21     -0.800 0.0 1  -1.945 180.0 2  -0.100 0.0 3
torsion       1    6   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    6   19    5      0.000 0.0 1   0.000 180.0 2   0.490 0.0 3
torsion       1    6   19    6      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      19    6   19    1      0.000 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion      19    6   19    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    5      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      21    6   19    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    5      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    6      0.000 0.0 1  -0.450 180.0 2   0.000 0.0 3
torsion       1    6   25    6      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    6   25    6      0.200 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      21    6   26    1     -1.460 0.0 1   5.096 180.0 2  -0.105 0.0 3
torsion      21    6   26    2     -1.671 0.0 1   4.175 180.0 2   0.778 0.0 3
torsion      21    6   26    6     -0.519 0.0 1   4.560 180.0 2   0.314 0.0 3
torsion       1    6   56    9      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1    6   56   56      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       2    6   56    5      0.000 0.0 1   1.700 180.0 2  -0.700 0.0 3
torsion       2    6   56   56      0.000 0.0 1  -2.100 180.0 2   1.000 0.0 3
torsion      56    6   56    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      56    6   56    5      0.000 0.0 1   0.000 180.0 2   0.730 0.0 3
torsion      58    6   56    1      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion      58    6   56    5      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion      56    6   58    7     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1    6  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6  153    5     -0.820 0.0 1   0.062 180.0 2  -0.171 0.0 3
torsion       1    6  153    6     -2.322 0.0 1  -0.469 180.0 2   0.086 0.0 3
torsion       1    6  153    7     -3.213 0.0 1   0.155 180.0 2   1.609 0.0 3
torsion      21    6  153    1      0.040 0.0 1  -0.903 180.0 2   0.083 0.0 3
torsion      21    6  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      21    6  153    6     -0.401 0.0 1  -1.120 180.0 2   0.200 0.0 3
torsion      21    6  153    7     -1.828 0.0 1  -0.608 180.0 2   0.448 0.0 3
torsion       1    8   50   50     -1.650 0.0 1   3.200 180.0 2   0.000 0.0 3
torsion      23    8   50   50      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       1    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      23    8   56    5      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion      23    8   56   56      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion      56    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      56    8   56    5      0.000 0.0 1   0.000 180.0 2   0.563 0.0 3
torsion      56    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    9   18    1     -4.000 0.0 1  -3.000 180.0 2  -2.100 0.0 3
torsion       1    9   18    7     -0.500 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion      28    9   18    1     -0.500 0.0 1  -2.000 180.0 2  -4.000 0.0 3
torsion      28    9   18    5      0.000 0.0 1   0.000 180.0 2   0.030 0.0 3
torsion      28    9   18    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion       1    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion      28    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion       1    9   56    1      0.000 0.0 1   0.900 180.0 2  -0.700 0.0 3
torsion       1    9   56    6     -0.900 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       1    9   56   56      9.800 0.0 1   9.160 180.0 2   0.200 0.0 3
torsion       3    9   56    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      28    9   56    5      0.000 0.0 1   0.000 180.0 2   3.900 0.0 3
torsion      28    9   56   56      0.000 0.0 1   1.000 180.0 2  -0.200 0.0 3
torsion      58    9   56    1      0.000 0.0 1  -3.000 180.0 2   0.000 0.0 3
torsion      58    9   56    6     -0.500 0.0 1  -1.000 180.0 2   1.000 0.0 3
torsion       1    9   58   56      0.000 0.0 1   5.000 180.0 2   2.300 0.0 3
torsion       1    9   58   79     -0.300 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion      28    9   58   56      0.000 0.0 1   1.050 180.0 2   0.250 0.0 3
torsion      28    9   58   79      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion      56    9   58   79      0.000 0.0 1  -0.850 180.0 2   0.000 0.0 3
torsion       1   15   15    1      1.850 0.0 1  -7.555 180.0 2   2.340 0.0 3
torsion       1   15   15   44      0.850 0.0 1  -6.685 180.0 2   0.750 0.0 3
torsion      44   15   15   44      0.350 0.0 1  -6.450 180.0 2   0.350 0.0 3
torsion      56   15   56    5      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       1   19   19    1      0.000 0.0 1   0.000 180.0 2   0.107 0.0 3
torsion       1   19   19    2      0.007 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   19   19    5      0.020 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       1   19   19   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2   19   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2   19   19    5      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   19   19    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   19   19   19      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion      19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1   19   22    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   19   22    5      0.000 0.0 1   0.000 180.0 2   0.260 0.0 3
torsion       5   19   22   22      0.000 0.0 1   0.000 180.0 2   0.805 0.0 3
torsion      22   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1   19   56    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1   19   56   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   19   56    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5   19   56   56      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion      56   19   56    5      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion      56   19   56   56      0.100 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22    2      0.200 0.0 1   0.300 180.0 2   0.100 0.0 3
torsion       1   22   22    3      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       1   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       1   22   22   19      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22   22      0.200 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       1   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2   22   22    2      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       2   22   22   22      0.170 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       3   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       3   22   22   22      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       5   22   22    5      0.000 0.0 1   0.000 180.0 2   0.137 0.0 3
torsion       5   22   22   19      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   22   22   38      0.000 0.0 1   2.000 180.0 2   0.500 0.0 3
torsion       5   22   22   46      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5   22   22   56      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   67      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19   22   22   22      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      22   22   22   22     -0.940 0.0 1   0.600 180.0 2   0.160 0.0 3
torsion      22   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion      22   22   22   46      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      57   22   22   57      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       5   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion      22   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion       5   22   38    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   22   38    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   22   38   22      0.000 0.0 1   2.000 180.0 2   0.540 0.0 3
torsion       5   22   38   38      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      38   22   38    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      38   22   38    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      38   22   38    5      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   22   46    7      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion      22   22   46    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       2   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   22   56    5      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5   22   56   56      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      22   22   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      22   22   56    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion      22   22   57   57      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   22   67    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5   22   67   22      0.000 0.0 1   1.300 180.0 2   0.015 0.0 3
torsion      22   22   67    7     -0.300 0.0 1   1.200 180.0 2   0.150 0.0 3
torsion       1   31   31    1      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       2   31   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2   31   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   31   31    5      0.000 0.0 1   0.000 180.0 2   0.165 0.0 3
torsion      31   31   31   31      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5   31   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   31   56   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1   33   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   37    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion      23   37   37   23      2.400 0.0 1  22.500 180.0 2   0.000 0.0 3
torsion       2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   40   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    7      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1   38   38   22     -0.100 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1   41  108    2      2.864 0.0 1  11.122 180.0 2  -2.059 0.0 3
torsion       2   41  108    2      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      73   41  108    2      2.918 0.0 1  15.272 180.0 2  -2.192 0.0 3
torsion       1   43  109    1      2.000 0.0 1  14.000 180.0 2   2.100 0.0 3
torsion       1   43  109   23      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion      23   43  109    1      1.800 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      23   43  109   23      1.200 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion      69   43  109    1     -1.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      69   43  109   23     -1.200 0.0 1  16.500 180.0 2   0.000 0.0 3
torsion       1   50   50    1     -0.300 0.0 1   4.814 180.0 2   0.000 0.0 3
torsion       1   50   50    5      0.000 0.0 1   6.104 180.0 2   0.000 0.0 3
torsion       1   50   50   50     -0.610 0.0 1   4.212 180.0 2   0.000 0.0 3
torsion       5   50   50    5      0.000 0.0 1   7.072 180.0 2   0.000 0.0 3
torsion       5   50   50    8      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion       5   50   50   50      0.250 0.0 1   5.534 180.0 2  -0.550 0.0 3
torsion       8   50   50   50      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion      50   50   50   50     -0.670 0.0 1   4.304 180.0 2   0.000 0.0 3
torsion       1   56   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1   56   56    6      0.000 0.0 1   0.000 180.0 2   0.128 0.0 3
torsion       1   56   56    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1   56   56   22      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56    3      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       3   56   56    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   56   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5   56   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   56   56    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5   56   56    9      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5   56   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   56   19      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   56   56   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   56   56   31      0.000 0.0 1   0.000 180.0 2   0.110 0.0 3
torsion       5   56   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   56   56   57      0.000 0.0 1   0.000 180.0 2   0.420 0.0 3
torsion       5   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       6   56   56   58      0.200 0.0 1  -0.200 180.0 2  -1.000 0.0 3
torsion       8   56   56   56     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion      19   56   56   56      0.000 0.0 1   0.050 180.0 2   0.650 0.0 3
torsion      22   56   56   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      31   56   56   56      0.000 0.0 1   0.070 180.0 2   0.110 0.0 3
torsion      56   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      56   56   56   57      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion      57   56   56   57      0.000 0.0 1   0.000 180.0 2   2.370 0.0 3
torsion       5   56   57    1      0.800 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   57    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5   56   57    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5   56   57   56      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      56   56   57    1      0.060 0.0 1   0.030 180.0 2   1.250 0.0 3
torsion      56   56   57    2     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion      56   56   57    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      56   56   57   56      0.600 0.0 1  -0.030 180.0 2   1.250 0.0 3
torsion      56   56   57   57     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion      57   56   57    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion      57   56   57   57      0.000 0.0 1  -0.400 180.0 2   0.500 0.0 3
torsion       5   56   58    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58    7     -0.154 0.0 1   0.044 180.0 2   0.100 0.0 3
torsion       5   56   58    9      0.000 0.0 1   0.000 180.0 2   1.250 0.0 3
torsion       5   56   58   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   56   58   75      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58   79     -0.210 0.0 1   3.750 180.0 2   0.300 0.0 3
torsion      56   56   58    7     -0.457 0.0 1   1.106 180.0 2   0.160 0.0 3
torsion      56   56   58   79      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1   56   75   58      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion       5   56   75   58      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion       1   57   57    1     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       1   57   57    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   56     -0.300 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       2   57   57    2     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2   57   57   56     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5   57   57    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5   57   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5   57   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion      22   57   57   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   57   57   56     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion      57   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      78   58   75   56     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1   70   71    1      2.125 0.0 1   8.393 180.0 2  -0.008 0.0 3
torsion       1   70   71    5      0.000 0.0 1  13.393 180.0 2   0.000 0.0 3
torsion      23  107  107   23      2.800 0.0 1  32.000 180.0 2   0.000 0.0 3
torsion       5  113  113    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2  143  144    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      69  143  144    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1  145  146    1      1.178 0.0 1  -4.212 180.0 2   1.537 0.0 3
torsion       1  145  146   23      0.060 0.0 1  -3.761 180.0 2   0.792 0.0 3
torsion      21  145  146    1      0.006 0.0 1  -3.909 180.0 2  -0.009 0.0 3
torsion      21  145  146   23     -6.800 0.0 1  -5.900 180.0 2   0.450 0.0 3
torsion       1  150  150    1     -0.300 0.0 1  -2.100 180.0 2   1.500 0.0 3
torsion       1  150  150   23     -0.500 0.0 1  -2.000 180.0 2   0.500 0.0 3
torsion      23  150  150   23      0.300 0.0 1  -3.500 180.0 2   0.350 0.0 3
torsion      23  150  150  150      0.025 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1  153  159    1      1.227 0.0 1   0.432 180.0 2   1.005 0.0 3
torsion       1  153  159   21      2.011 0.0 1  -0.205 180.0 2   0.240 0.0 3
torsion       5  153  159    1      1.135 0.0 1   0.685 180.0 2   0.806 0.0 3
torsion       5  153  159   21      1.500 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       7  153  159    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       7  153  159   21      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion     159  153  159    1      0.207 0.0 1  -0.300 180.0 2   0.974 0.0 3
torsion     159  153  159   21      0.828 0.0 1   0.112 180.0 2   0.280 0.0 3
torsion       1  154  155    1      1.889 0.0 1  -0.257 180.0 2   0.583 0.0 3
torsion       1  154  155   23     -0.220 0.0 1   0.746 180.0 2   0.266 0.0 3
torsion       5  154  155    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5  154  155   23      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       7  154  155    1     -4.890 0.0 1   3.690 180.0 2   0.734 0.0 3
torsion       7  154  155   23     -2.587 0.0 1   3.618 180.0 2   0.115 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (5-Ring)  ##
      ##                                 ##
      #####################################


torsion5      1    1    1    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1    2      0.225 0.0 1   0.410 180.0 2   1.150 0.0 3
torsion5      1    1    1    3      0.000 0.0 1   0.400 180.0 2   1.620 0.0 3
torsion5      1    1    1    6      0.300 0.0 1   0.000 180.0 2   1.800 0.0 3
torsion5      1    1    1    8     -0.302 0.0 1   0.696 180.0 2   1.360 0.0 3
torsion5      1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      1    1    1   15      0.000 0.0 1   0.200 180.0 2   2.150 0.0 3
torsion5      1    1    1   18     -1.500 0.0 1   0.320 180.0 2   0.100 0.0 3
torsion5      1    1    1   19      0.000 0.0 1   0.000 180.0 2   0.850 0.0 3
torsion5      1    1    1   22      0.450 0.0 1  -0.750 180.0 2   0.350 0.0 3
torsion5      1    1    1   29      0.400 0.0 1   1.200 180.0 2   0.500 0.0 3
torsion5      1    1    1   31      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion5      1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion5      1    1    1   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      2    1    1    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion5      3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion5      3    1    1    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      6    1    1    6      1.000 0.0 1  -2.000 180.0 2   3.800 0.0 3
torsion5     15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion5     22    1    1   22      0.400 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    1   37      0.100 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion5     56    1    1   56      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1    2    1     -0.100 0.0 1   0.030 180.0 2   1.350 0.0 3
torsion5      1    1    2    2     -0.900 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5      1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion5      2    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    2    2      0.250 0.0 1  -0.400 180.0 2  -0.500 0.0 3
torsion5      2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      9    1    2    6     -0.100 0.0 1   0.990 180.0 2  -0.800 0.0 3
torsion5     19    1    2    2      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion5     37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    1    3    1      0.606 0.0 1   0.292 180.0 2   1.220 0.0 3
torsion5      1    1    3    6      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3   75      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion5      1    1    6    1      0.250 0.0 1   0.050 180.0 2   0.657 0.0 3
torsion5      1    1    6    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.155 0.0 3
torsion5      1    1    6   56      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion5      6    1    6    1      0.250 0.0 1  -2.000 180.0 2   1.720 0.0 3
torsion5      6    1    6    2      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion5      6    1    6    6     -0.450 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion5      1    1    8    1      0.958 0.0 1  -0.155 180.0 2   1.360 0.0 3
torsion5      1    1    9    1      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion5      1    1    9   56      0.000 0.0 1   9.480 180.0 2  -9.000 0.0 3
torsion5      2    1    9   56      0.000 0.0 1  10.800 180.0 2  -0.690 0.0 3
torsion5      1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   1.450 0.0 3
torsion5      1    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5     15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5     15    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5      1    1   18    1     -0.870 0.0 1  -0.580 180.0 2   0.890 0.0 3
torsion5      1    1   19    1      0.000 0.0 1   0.800 180.0 2   0.000 0.0 3
torsion5      1    1   19    2     -0.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion5      1    1   22   22      0.050 0.0 1  -0.200 180.0 2   1.000 0.0 3
torsion5     22    1   22   22      0.700 0.0 1   0.400 180.0 2   0.700 0.0 3
torsion5      1    1   29    1      0.600 0.0 1   3.500 180.0 2   1.200 0.0 3
torsion5      1    1   31    1     -0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion5      1    1   37    2      0.000 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion5      1    1   37   37     -0.400 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion5      2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     41    1   41    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion5      1    1   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   56    9      0.000 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion5      1    1   56   15      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56    1   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   75    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    2    2    1      0.550 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2    2    2     -0.100 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   19     -0.500 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion5      1    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2    2     -0.990 0.0 1   7.800 180.0 2   0.000 0.0 3
torsion5      2    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   41      0.350 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion5      2    2    2   42      0.000 0.0 1  23.630 180.0 2   6.000 0.0 3
torsion5      6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5     37    2    2   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   40     -0.300 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   42      0.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion5     40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5      1    2    6   56      0.000 0.0 1   3.300 180.0 2  -4.000 0.0 3
torsion5      2    2    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion5      2    2   19    1     -0.500 0.0 1   1.750 180.0 2   0.000 0.0 3
torsion5      1    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      1    2   37   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    1      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   23      0.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   42      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion5     40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     42    2   37    2      0.000 0.0 1  27.000 180.0 2   0.000 0.0 3
torsion5     42    2   37   37      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5      2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   41    2      0.450 0.0 1  13.500 180.0 2  -0.700 0.0 3
torsion5      2    2   41   37      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5     37    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5      2    2   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5     37    2   42   37      0.000 0.0 1  28.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    3      1.950 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5     22    3   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    3   75    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion5      2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion5      1    6    6    1      1.010 0.0 1  -1.350 180.0 2   1.045 0.0 3
torsion5      1    6   56    9      0.000 0.0 1   2.800 180.0 2   0.000 0.0 3
torsion5      2    6   56    9     -0.100 0.0 1   7.100 180.0 2  -0.600 0.0 3
torsion5      1    9   56    1     -0.500 0.0 1  -2.500 180.0 2   3.300 0.0 3
torsion5      1    9   56    6      9.770 0.0 1  -5.000 180.0 2   9.100 0.0 3
torsion5      1   15   15    1      0.000 0.0 1  -7.000 180.0 2   0.467 0.0 3
torsion5     56   15   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5     19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion5      1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.500 0.0 3
torsion5      1   22   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      3   22   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     22   22   22   22     -0.500 0.0 1   2.800 180.0 2   2.200 0.0 3
torsion5     22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion5     22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion5      1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37   42      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   41    2      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2   37   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   42    2      0.000 0.0 1  23.000 180.0 2   0.000 0.0 3
torsion5      2   37   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37   37   42    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      1   56   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     57   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5    113  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5    114  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (4-Ring)  ##
      ##                                 ##
      #####################################


torsion4      3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    3    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    9    3      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    3    9    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4     56    6   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4     56    8   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4     58    9   56   56     -1.100 0.0 1  -0.800 180.0 2   0.000 0.0 3
torsion4     56    9   58   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion4     56   15   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     56   19   56   56      0.000 0.0 1   0.000 180.0 2   0.950 0.0 3
torsion4     22   22   22   22      5.220 0.0 1  -0.450 180.0 2  -1.200 0.0 3
torsion4     22   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   22   58      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     56   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   56   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   58   22      0.550 0.0 1  -0.180 180.0 2   0.400 0.0 3
torsion4     56   31   56   56      0.000 0.0 1   0.000 180.0 2   0.152 0.0 3
torsion4     56   37   37   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     56   37   43   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     37   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     43   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     56   39   56   56     -0.200 0.0 1   0.730 180.0 2   2.500 0.0 3
torsion4      6   56   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4      8   56   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4      9   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     15   56   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     19   56   56   56      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     22   56   56   22      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     31   56   56   56      0.000 0.0 1   0.000 180.0 2  -0.065 0.0 3
torsion4     37   56   56   37      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     37   56   56   43      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     39   56   56   56      0.100 0.0 1   0.400 180.0 2   2.500 0.0 3
torsion4     56   56   56   56      0.000 0.0 1   0.000 180.0 2   2.300 0.0 3
torsion4     56   56   56   57      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   56   58      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     57   56   56   57      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion4     58   56   56   75      0.200 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     56   56   57   56      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.700 0.0 3
torsion4     57   56   57   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion4     57   56   57   57      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion4     56   56   58    9      0.300 0.0 1  -0.400 180.0 2   0.000 0.0 3
torsion4     56   56   58   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion4     56   56   58   75      1.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   56   75   58      0.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   57   57   56     -0.480 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion4     57   57   57   57     -1.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion4     56   58   75   56     -1.770 0.0 1   6.000 180.0 2   0.000 0.0 3


      ##########################################
      ##                                      ##
      ##  Torsional Parameters (Allenes-Odd)  ##
      ##                                      ##
      ##########################################


#torsion      1    2    2    1      0.000 0.0 1 -10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3


      ###########################################
      ##                                       ##
      ##  Torsional Parameters (Allenes-Even)  ##
      ##                                       ##
      ###########################################


#torsion      1    2    2    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3


      ##################################
      ##                              ##
      ##  Stretch-Torsion Parameters  ##
      ##                              ##
      ##################################


strtors       0    1    1    0       0.000      0.000      0.059
strtors       0    1    2    0       0.000      0.000      0.270
strtors       0    1    3    0       0.000      0.000      0.100
strtors       0    1    6    0       0.000      0.000      0.100
strtors       0    1    8    0       0.000      0.000      0.061
strtors       0    1   15    0       0.000      0.000      0.170
strtors       0    1   19    0       0.000      0.000      0.036
strtors       0    1   25    0       0.000      0.000      0.104
strtors       0    1   56    0       0.000      0.000      0.059
strtors       0    1   57    0       0.000      0.000      0.270
strtors       0    1  150    0       0.000      0.000      0.050
strtors       0    2   19    0       0.000      0.000      0.087
strtors       0    6    6    0       0.000      0.000      0.220
strtors       0    6    8    0       0.000      0.000      0.053
strtors       0    6   22    0       0.000      0.000      0.053
strtors       0    6   56    0       0.000      0.000      0.140
strtors       0    6  153    0       0.000      0.000      0.500
strtors       0    8   22    0       0.000      0.000      0.053
strtors       0    8   56    0       0.000      0.000      0.061
strtors       0   15   15    0       0.000      0.000      0.220
strtors       0   19   19    0       0.000      0.000      0.012
strtors       0   19   22    0       0.000      0.000      0.036
strtors       0   19   36    0       0.000      0.000      0.012
strtors       0   22   22    0       0.000      0.000      0.053
strtors       0   56   56    0       0.000      0.000      0.059
strtors       0  145  146    0       0.000      0.000      0.600
strtors       0  150  150    0      -0.050     -2.700     -0.150
strtors       0  153  159    0      -0.050     -2.700      0.400


      ########################################
      ##                                    ##
      ##  Atomic Partial Charge Parameters  ##
      ##                                    ##
      ########################################


charge       16               1.0000
charge       30               1.0000
charge       39               1.0000
charge       47              -0.5000
charge       70               1.0000
charge      110               1.0000
charge      111               1.0000
charge        2              -0.15
charge        5               0.15


      #####################################
      ##                                 ##
      ##  Bond Dipole Moment Parameters  ##
      ##                                 ##
      #####################################


dipole        1    2          0.9000      0.500
dipole        1    3          1.0100      0.500
dipole        1    4          1.6400      0.500
dipole        1    6          1.1700      0.500
dipole        1    8          0.6800      0.500
dipole        1    9          1.6500      0.500
dipole        1   11          1.8200      0.500
dipole        1   12          2.0900      0.500
dipole        1   13          1.7900      0.500
dipole        1   14          1.7400      0.500
dipole        1   15          1.2000      0.500
dipole        1   16          1.2000      0.500
dipole        1   17          0.6000      0.500
dipole        1   18          1.2000      0.500
dipole        1   19         -0.7000      0.500
dipole        1   22          0.1500      0.500
dipole        1   25          0.9500      0.500
dipole        1   26         -0.6000      0.500
dipole        1   31         -0.6350      0.500
dipole        1   32         -0.6000      0.500
dipole        1   33         -0.5000      0.500
dipole        1   34         -1.1000      0.500
dipole        1   35         -1.0000      0.500
dipole        1   37          1.4000      0.500
dipole        1   38          0.3000      0.500
dipole        1   39          3.3350      0.500
dipole        1   40          1.6400      0.500
dipole        1   41          1.5000      0.500
dipole        1   43          1.3000      0.500
dipole        1   46          1.3300      0.500
dipole        1   50          0.9000      0.500
dipole        1   57          0.9000      0.500
dipole        1   70          1.6200      0.500
dipole        1   71         -1.4000      0.500
dipole        1   72          1.4000      0.500
dipole        1   75          1.7700      0.500
dipole        1  109          1.9000      0.500
dipole        1  110          1.3570      0.500
dipole        1  111          1.2900      0.500
dipole        1  145          1.9000      0.500
dipole        1  146          2.0300      0.500
dipole        1  150          1.0000      0.500
dipole        1  153          0.6700      0.500
dipole        1  154          1.1189      0.500
dipole        1  155         -0.1757      0.500
dipole        2    3          0.5000      0.500
dipole        2    4          0.3000      0.500
#dipole        2    5         -0.6000      0.500
dipole        2    6          0.0010      0.500
dipole        2    8         -0.6300      0.500
dipole        2    9          1.3000      0.500
dipole        2   11          0.9000      0.500
dipole        2   12          0.7200      0.500
dipole        2   13          1.5600      0.500
dipole        2   14          1.4000      0.500
dipole        2   18          0.9000      0.500
dipole        2   19         -1.2000      0.500
dipole        2   22         -0.1500      0.500
dipole        2   25          1.0400      0.500
dipole        2   26         -0.6000      0.500
dipole        2   31         -1.1200      0.500
dipole        2   36         -0.6000      0.500
dipole        2   37          1.2900      0.500
dipole        2   39          0.5830      0.500
dipole        2   40          0.8700      0.500
dipole        2   41          0.5500      0.500
dipole        2   42          0.9000      0.500
dipole        2   43          1.8000      0.500
dipole        2   46          0.9000      0.500
dipole        2   72          1.3000      0.500
dipole        2  106          0.3000      0.500
dipole        2  108          0.8260      0.500
dipole        2  110          2.3100      0.500
dipole        2  111          1.0000      0.500
dipole        2  143          2.8000      0.500
dipole        2  144          1.2900      0.500
dipole        3    5         -0.6000      0.500
dipole        3    6          0.1200      0.500
dipole        3    7          1.8600      0.500
dipole        3    9         -0.7200      0.500
dipole        3   11          1.4800      0.500
dipole        3   12          1.5800      0.500
dipole        3   13          1.5600      0.500
dipole        3   14          1.4000      0.500
dipole        3   22          0.3000      0.500
dipole        3   36         -0.6000      0.500
dipole        3   47          1.8600      0.500
dipole        3   56         -1.0100      0.500
dipole        3   57          0.5000      0.500
dipole        3   75          0.1200      0.500
dipole        3   76          1.2750      0.500
dipole        3   77          1.8600      0.500
dipole        3   78          1.8600      0.500
dipole        3   80          1.8600      0.500
dipole        3   81          1.0750      0.500
dipole        3   82          1.5000      0.500
dipole        3  101          1.0750      0.500
dipole        3  102          1.5000      0.500
dipole        3  120          0.8000      0.500
dipole        3  148          0.4000      0.500
dipole        4   10          2.5000      0.500
dipole        4   57          0.3000      0.500
dipole        4  124         -0.9200      0.500
dipole        5   17          0.4000      0.500
dipole        5   25          0.5200      0.500
dipole        5   34          0.7000      0.500
dipole        5   35          0.8000      0.500
dipole        5   50          0.6000      0.500
dipole        5   57          0.6000      0.500
dipole        5   71          0.9600      0.500
dipole        5  153          0.2200      0.500
dipole        6   19         -0.3800      0.500
dipole        6   21         -1.6700      0.500
dipole        6   24         -1.0100      0.500
dipole        6   25          0.9700      0.500
dipole        6   26         -1.5000      0.500
dipole        6   56         -1.1700      0.500
dipole        6   57          0.0010      0.500
dipole        6   73         -0.7000      0.500
dipole        6  153         -1.6500      0.500
dipole        7   17         -3.5500      0.500
dipole        7   18         -2.9300      0.500
dipole        7   43         -2.6000      0.500
dipole        7   46         -2.5300      0.500
dipole        7   58         -1.8600      0.500
dipole        7   67         -1.8600      0.500
dipole        7  106         -0.6500      0.500
dipole        7  153         -3.4000      0.500
dipole        7  154         -2.9589      0.500
dipole        8   23         -1.3400      0.500
dipole        8   50          0.6300      0.500
dipole        8   56         -0.6800      0.500
dipole        9   18          0.8000      0.500
dipole        9   28         -1.5800      0.500
dipole        9   30         -0.7200      0.500
dipole       15   44         -0.9000      0.500
dipole       19   22          0.8900      0.500
dipole       19   56          0.8500      0.500
dipole       21  145          1.7000      0.500
dipole       22   31         -0.5000      0.500
dipole       22   46          1.7000      0.500
dipole       22   56          0.1500      0.500
dipole       23   37          1.2000      0.500
dipole       23   40          1.4600      0.500
dipole       23   43          1.2000      0.500
dipole       23   72          1.4000      0.500
dipole       23  107          1.2000      0.500
dipole       23  109          1.2000      0.500
dipole       23  110          0.8680      0.500
dipole       23  111          0.2000      0.500
dipole       23  146          1.6900      0.500
dipole       23  150          1.2800      0.500
dipole       23  155          1.4571      0.500
dipole       24   75          1.3100      0.500
dipole       31   56          0.6350      0.500
dipole       37   40          0.3000      0.500
dipole       39   40          0.3000      0.500
dipole       39   48         -1.3000      0.500
dipole       39   69          3.1000      0.500
dipole       41   73         -1.4000      0.500
dipole       41  108         -0.5000      0.500
dipole       42   44         -0.1500      0.500
dipole       43   69          2.8000      0.500
dipole       58   78          1.8600      0.500
dipole       58   79          1.4100      0.500
dipole       69  143         -4.8000      0.500
dipole       70   71         -2.9200      0.500
dipole      145  146         -0.2800      0.500
dipole      154  155         -1.7153      0.500
dipole        1  159          1.7500      0.500
dipole       21  159          1.5700      0.500
dipole      153  159          0.5800      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (5-Ring)  ##
      ##                                          ##
      ##############################################


dipole5       1    2          0.7500      0.500
dipole5       1    3          1.1800      0.500
dipole5       1    6          1.1700      0.500
dipole5       1    8          0.6800      0.500
dipole5       1    9          1.6500      0.500
dipole5       1   15          1.2000      0.500
dipole5       1   18          1.3700      0.500
dipole5       1   19         -0.5500      0.500
dipole5       1   22          0.1500      0.500
dipole5       1   31         -0.4950      0.500
dipole5       1   37          1.2600      0.500
dipole5       1   40          1.6400      0.500
dipole5       1   57          0.7500      0.500
dipole5       1   75          1.4700      0.500
dipole5       2    3          0.5000      0.500
dipole5       2    6          0.0010      0.500
dipole5       2   18          0.9000      0.500
dipole5       2   37          1.1500      0.500
dipole5       2   40          0.5000      0.500
dipole5       2   41          0.8550      0.500
dipole5       2   42          0.9000      0.500
dipole5       3    6         -0.1200      0.500
dipole5       3    9         -0.7200      0.500
dipole5       3   75         -0.1200      0.500
dipole5       3  148          0.4000      0.500
dipole5       3  149          0.4000      0.500
dipole5       6   56         -1.1700      0.500
dipole5      37   40         -0.5000      0.500
dipole5      37   41          0.4000      0.500
dipole5      37   42         -0.4900      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (4-Ring)  ##
      ##                                          ##
      ##############################################


dipole4       6   56         -1.1700      0.500
dipole4       6   58         -0.1200      0.500
dipole4       8   56         -0.6800      0.500
dipole4       9   56         -1.6500      0.500
dipole4       9   58          0.7600      0.500
dipole4      15   56         -1.2000      0.500
dipole4      19   56          0.3000      0.500
dipole4      22   56         -0.1500      0.500
dipole4      56   57          0.6000      0.500
dipole4      56   58          0.7500      0.500
dipole4      56   75          1.8700      0.500
dipole4      57   58         -0.5000      0.500
dipole4      58   75         -0.1200      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (3-Ring)  ##
      ##                                          ##
      ##############################################


dipole3      19   22         -0.8900      0.500
dipole3      22   49          0.7350      0.500
dipole3      22   67          0.5300      0.500


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Atom Parameters  ##
      ##                                       ##
      ###########################################


piatom        2                  1.0    -11.160     11.134
piatom        3                  1.0    -11.160     11.134
piatom        4                  1.0    -11.160     11.134
piatom        6                  2.0    -14.533     19.342
piatom        7                  1.0    -16.646     14.520
piatom       10                  1.0    -13.645     12.340
piatom       37                  1.0    -13.645     12.340
piatom       40                  2.0    -11.556     17.210
piatom       41                  2.0    -14.533     19.342
piatom       42                  2.0    -14.990     10.900
piatom       57                  1.0    -11.160     11.134
piatom       69                  2.0     -2.601     14.520
piatom      108                  1.0    -28.239     17.270
piatom      111                  1.0    -28.239     17.270
piatom      143                  1.0    -28.239     17.270
piatom      144                  1.0    -13.645     12.340
piatom      149                  2.0    -14.533     19.342
piatom      151                  2.0    -11.556     17.210
piatom      160                  1.0    -11.160     11.134
piatom      161                  1.0    -11.160     11.134
piatom      162                  1.0    -11.160     11.134


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Bond Parameters  ##
      ##                                       ##
      ###########################################


pibond        2    2           2.820     0.1700
pibond        2    3           4.600     0.1660
pibond        2    4           7.790     0.1560
pibond        2   37           8.000     0.1850
pibond        2   39          10.880     0.1960
pibond        2   40          10.880     0.1960
pibond        2   41           8.200     0.1720
pibond        2   42           4.861     0.2980
pibond        2   43           1.100     0.3350
pibond        2   57           2.820     0.1740
pibond        2  111           3.500     0.2166
pibond        2  143           2.300     0.8760
pibond        2  144           2.300     0.2280
pibond        3    3           8.000     0.3500
pibond        3    4           4.600     0.1660
pibond        3    7           6.350     0.3000
pibond        3   57           4.600     0.1660
pibond        3   76           5.000     0.3000
pibond        3   77           6.350     0.3000
pibond        3   78           6.350     0.3000
pibond        3   80           6.350     0.3000
pibond        3   81           6.350     0.3000
pibond        3  101           5.000     0.3000
pibond        3  120           5.000     0.3000
pibond        4    4           4.600     0.2380
pibond        4   57           7.790     0.1560
pibond        7  153           6.000     0.1050
pibond       37   37           7.650     0.2200
pibond       37   40          10.880     0.1960
pibond       39   39          10.500     0.1700
pibond       39   40          10.880     0.1960
pibond       57   57           2.820     0.1700
pibond       69  143           8.300     0.0280
pibond      143  144           6.000     0.0240


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (5-Ring)  ##
      ##                                                ##
      ####################################################


pibond5       2    2           4.020     0.1690
pibond5       2    3           4.600     0.1660
pibond5       2   37           8.250     0.2380
pibond5       2   40           6.300     0.1960
pibond5       2   41           8.200     0.1620
pibond5       2   42           4.861     0.2000
pibond5       3    3           4.600     0.1660
pibond5       3   57           4.600     0.1660
pibond5      37   37           9.100     0.2800
pibond5      37   40           8.000     0.1960
pibond5      37   41           5.120     0.1700
pibond5      37   42           4.861     0.3970
pibond5      57   57           2.820     0.1700


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (4-Ring)  ##
      ##                                                ##
      ####################################################


pibond4      57   57           2.840     0.3900
pibond4      57   58           4.600     0.1660
pibond4      58   58           4.600     0.1660







############################################################################
# from k4.key
############################################################################

atom      165    O     "O central"              8     15.999     4
atom      166   Zn     "Zn MOF"                30     65.409     4
atom      167    O     "O Zn-O-C"               8     15.999     2
atom      168    C     "CSP2 CARBONYL "         6     12.000     3
atom        2    C     "CSP2 ALKENE (benz)"     6     12.000     3
atom        5    H     "EXCEPT ON N,O,S (benz)" 1      1.008     1
atom      169    C     "CSP2 ALKENE-168 "       6     12.000     3
atom      170    C     "CSP2 ALKENE"            6     12.000     3
atom      171    H     "EXCEPT ON N,O,S"        1      1.008     1

vdw           165                1.820     0.059
vdw           166                2.29      0.276
vdw           167                1.820     0.059
vdw           168                1.940     0.056
vdw           169                1.940     0.056
vdw           170               1.9600     0.0560
vdw           171               1.6200     0.0200      0.923

bond          165    166              0.85    2.075  
bond          166    167              0.85    2.015 

bond          168    167              7.535    1.285 
bond          169    168              4.845    1.480

# from pi-system calculations
bond            2      2              6.56     1.38
bond          169    170              6.56     1.38
bond          170    170              6.56     1.38

angle         166    165    166    0.40    109.471    0.000      0.000     Zn-O1-Zn
angle         165    166    167    0.2964  111.3      0.000      0.000     O1-Zn-O2
angle         167    166    167    0.2205  107.6      0.000      0.000     O2-Zn-O2
angle         166    167    168    0.4265  131.2      0.000      0.000     Zn-O2-C
angle         167    168    167    0.641   125.5      0.000      0.000     O2-C-O2
angle         170    169    168    0.7265  120.       0.000      0.000     C(ph)-C(ph)-C
# from zn4o_form-BDC-zn4o_form:
angle         167    168    169    0.78    117.0      0.000      0.000     O2-C-C(ph)

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       165  166  167  168  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  165  166  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  167  168  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(3*phi))
torsion       167  166  167  168  0.0  0.0 1    0.0   0.0 2  0.0 180.0 3

# from zn4o_form-BDC-zn4o_form (dft calc): V(phi) = 1/2 * V0 * (1-cos(2*phi)), V0 = 8 kcal/mol
torsion       167  168  169  170   0.0    0.0 1    2.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       166  167  168  169  0.0  0.0 1   10.0  180.0 2  0.0 0.0 3
torsion       170  170  169  168  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))  from torsion 3    2    2    5  and pi-system calculations
torsion       168  169  170  171  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# from pi-system calculations
torsion      2    2    2    2     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion      5    2    2    5      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion      2    2    2    5      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  169     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    170  169  170  170     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    171  170  170  171      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion    170  169  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3


charge  165   -1.44
charge  166    1.26
charge  167   -0.67
charge  168    0.68
charge  169    0.06
charge  170   -0.16
charge  171    0.16

#dipole      166    165         3.352     0.5
#dipole      166    167         2.794     0.5
#dipole      168    167         2.255     0.5
#dipole      168      2        -0.432     0.5
#dipole        5      2         0.6       0.5  

#dipole      166    165         3.867     0.5
#dipole      166    167         3.214     0.5
#dipole      168    167         2.361     0.5
#dipole      168      2        -0.482     0.5
#dipole        5      2         0.6       0.5  

#C-O wag (from zn4o_form-BDC-zn4o_form)
opbend         168 170   0    0      0.46


# parameters from atom type 3
strbnd      169  168  167      0.130      0.130
angang        168       0.240     0.300     0.000

# parameters for the central oxygen
strbnd      166 165 166        0.4        0.4
#angang        165       0.0    0.000     0.000

# need to be added due to my adding the atom types 169-171, instead of using the original 2&5
bond        170  171           5.150     1.1010
angle       169  170  170      0.760     122.00     121.70       0.00
angle       170  169  170      0.760     122.00     121.70       0.00
angle       170  170  171      0.490     120.00     120.50       0.00
angle       169  170  171      0.490     120.00     120.50       0.00
strbnd      169  170  170      0.130      0.130
strbnd      170  169  170      0.130      0.130
strbnd      170  170  171      0.080      0.080
strbnd      169  170  171      0.080      0.080
angang      169                0.240      0.300      0.000
angang      170                0.240      0.300      0.000
opbend      169  170    0    0            0.200
opbend      170  170    0    0            0.200
opbend      171  170    0    0            0.110


==> anc/fig-11-and-13/berendsen-flexible/run-tinker.sh <==
#!/bin/sh

bin=/opt/tinker/bin
output_key_file=MOFwithBenzene.key
benzene_molecules=10
mof_unitcells=1

# high temperature to distribute benzene evenly
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 200000 1 0.1 2 1000 | tee MOFwithBenzene-1.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-1.log
cp MOFwithBenzene.dyn MOFwithBenzene-1.dyn

# put benzene to the run temperature before unfreezing MOF atoms to prevent guest benzene molecules from collapsing the MOF structure
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 10000 1 0.1 2 300 | tee MOFwithBenzene-2.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-2.log
cp MOFwithBenzene.dyn MOFwithBenzene-2.dyn

# equilibrate
$bin/dynamic MOFwithBenzene 2000000 1 0.1 2 300 | tee MOFwithBenzene-3.log
rm MOFwithBenzene.arc MOFwithBenzene-3.log
cp MOFwithBenzene.dyn MOFwithBenzene-3.dyn

# production
$bin/dynamic MOFwithBenzene 100000000 1 1.0 2 300 | tee MOFwithBenzene-4.log
rm MOFwithBenzene-4.log
mv MOFwithBenzene.arc MOFwithBenzene-4.arc
cp MOFwithBenzene.dyn MOFwithBenzene-4.dyn
sed -i '/25.945700   25.945700   25.945700   90.000000   90.000000   90.000000/d' MOFwithBenzene-4.arc # clean up lines that VMD can't read


# post-processing

# get file of benzene hydrogen atoms
# remove MOF atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.benH
# Remove benzene carbon atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.benH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.benH

# get file of MOF hydrogen atoms
# remove benzene atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-1 $(expr $benzene_molecules \* 12)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.mofH
# Remove MOF non-hydrogen atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.mofH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2 165 166 167 168 169 170
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.mofH


==> anc/fig-11-and-13/berendsen-rigid-13/MOFwithBenzene.key <==
parameters     ./Schmid2007TinkerV7SeparateAtomTypesPointCharges
verbose
archive
a-axis 25.9457
b-axis 25.9457
c-axis 25.9457
alpha  90.00
beta   90.00
gamma  90.00
vdw-cutoff 12.0
ewald
#neighbor-list
thermostat BERENDSEN
#inactive 231



==> anc/fig-11-and-13/berendsen-rigid-13/MOFwithBenzene.xyz <==
   544  Benzene
    25.945700   25.945700   25.945700   90.000000   90.000000   90.000000
     1  C    -12.949691  -12.372892   -7.738284     2     2     6     7
     2  C    -12.934488  -10.982593   -7.737159     2     1     3     8
     3  C    -11.749596  -10.297069   -7.913865     2     2     4     9
     4  C    -10.629214  -11.002468   -8.355083     2     3     5    10
     5  C    -10.643968  -12.384111   -8.359562     2     4     6    11
     6  C    -11.759500  -13.080794   -7.910089     2     1     5    12
     7  H    -13.905193  -12.927247   -7.724293     5     1
     8  H    -13.891391  -10.417311   -7.725850     5     2
     9  H    -11.708922   -9.195718   -7.805652     5     3
    10  H     -9.707854  -10.461609   -8.628916     5     4
    11  H     -9.724883  -12.940111   -8.625536     5     5
    12  H    -11.736529  -14.176581   -7.806527     5     6
    13  C      0.023141    0.599961   -7.738706     2    14    18    19
    14  C      0.038385    1.990243   -7.737589     2    13    15    20
    15  C      1.223226    2.675768   -7.914262     2    14    16    21
    16  C      2.343668    1.970384   -8.355480     2    15    17    22
    17  C      2.328895    0.588708   -8.359934     2    16    18    23
    18  C      1.213352   -0.107944   -7.910496     2    13    17    24
    19  H     -0.932328    0.045654   -7.723986     5    13
    20  H     -0.918526    2.555494   -7.725549     5    14
    21  H      1.263920    3.777041   -7.805297     5    15
    22  H      3.265127    2.511304   -8.628642     5    16
    23  H      3.248115    0.032663   -8.625235     5    17
    24  H      1.236306   -1.203657   -7.806138     5    18
    25  C      0.097204    0.603937    0.864438     2    26    30    31
    26  C      0.097193    1.990538    0.864438     2    25    27    32
    27  C      1.297984    2.683896    0.864351     2    26    28    33
    28  C      2.498795    1.990572    0.864201     2    27    29    34
    29  C      2.498815    0.603858    0.864200     2    28    30    35
    30  C      1.297998   -0.089443    0.864348     2    25    29    36
    31  H     -0.857638    0.052826    0.865023     5    25
    32  H     -0.857637    2.541677    0.865025     5    26
    33  H      1.298012    3.786405    0.864910     5    27
    34  H      3.453166    2.542401    0.864595     5    28
    35  H      3.453188    0.052005    0.864599     5    29
    36  H      1.298065   -1.191952    0.864906     5    30
    37  C     -0.449870    0.552331    9.243206     2    38    42    43
    38  C     -0.362369    1.972451    9.261310     2    37    39    44
    39  C      0.889840    2.535403    9.625097     2    38    40    45
    40  C      1.780030    1.805541   10.375907     2    39    41    46
    41  C      1.717653    0.427383   10.311997     2    40    42    47
    42  C      0.743883   -0.180412    9.506624     2    37    41    48
    43  H     -1.447302    0.048648    9.439784     5    37
    44  H     -1.280865    2.631968    9.465870     5    38
    45  H      1.016105    3.628021    9.482536     5    39
    46  H      2.590810    2.249664   11.015483     5    40
    47  H      2.416381   -0.121653   10.981724     5    41
    48  H      0.693730   -1.287895    9.347504     5    42
    49  C      0.098174  -12.369055   -7.781287     2    50    54    55
    50  C      0.098162  -10.982290   -7.781350     2    49    51    56
    51  C      1.298930  -10.288749   -7.780393     2    50    52    57
    52  C      2.499449  -10.982394   -7.781094     2    51    53    58
    53  C      2.499477  -12.369064   -7.781133     2    52    54    59
    54  C      1.298929  -13.062648   -7.780304     2    49    53    60
    55  H     -0.856681  -12.920246   -7.783252     5    49
    56  H     -0.856681  -10.431063   -7.783326     5    50
    57  H      1.299142   -9.186177   -7.781306     5    51
    58  H      3.453897  -10.431096   -7.783671     5    52
    59  H      3.453942  -12.920366   -7.783999     5    53
    60  H      1.299101  -14.165211   -7.781195     5    54
    61  C      0.097622  -12.368975    0.864412     2    62    66    67
    62  C      0.097605  -10.982320    0.864404     2    61    63    68
    63  C      1.298372  -10.288841    0.864046     2    62    64    69
    64  C      2.499170  -10.982298    0.863753     2    63    65    70
    65  C      2.499204  -12.369100    0.863756     2    64    66    71
    66  C      1.298379  -13.062509    0.864060     2    61    65    72
    67  H     -0.857314  -12.920008    0.864825     5    61
    68  H     -0.857315  -10.431244    0.864826     5    62
    69  H      1.298062   -9.186348    0.864312     5    63
    70  H      3.454106  -10.431123    0.864206     5    64
    71  H      3.454193  -12.920194    0.864164     5    65
    72  H      1.297966  -14.164985    0.864277     5    66
    73  C      0.079226  -12.369952    9.508433     2    74    78    79
    74  C      0.079428  -10.981509    9.508581     2    73    75    80
    75  C      1.276547  -10.284566    9.518650     2    74    76    81
    76  C      2.468235  -10.983416    9.561137     2    75    77    82
    77  C      2.467919  -12.369161    9.561191     2    76    78    83
    78  C      1.276038  -13.067320    9.518375     2    73    77    84
    79  H     -0.872399  -12.923618    9.509913     5    73
    80  H     -0.872170  -10.427725    9.510018     5    74
    81  H      1.289762   -9.181402    9.510627     5    75
    82  H      3.415578  -10.428193    9.598952     5    76
    83  H      3.414525  -12.925549    9.599910     5    77
    84  H      1.289243  -14.170424    9.510309     5    78
    85  C    -12.874681    0.603793   -7.781262     2    86    90    91
    86  C    -12.874691    1.990560   -7.781325     2    85    87    92
    87  C    -11.673921    2.684098   -7.780372     2    86    88    93
    88  C    -10.473405    1.990453   -7.781068     2    87    89    94
    89  C    -10.473375    0.603787   -7.781106     2    88    90    95
    90  C    -11.673923   -0.089799   -7.780282     2    85    89    96
    91  H    -13.829542    0.052610   -7.783263     5    85
    92  H    -13.829534    2.541786   -7.783344     5    86
    93  H    -11.673696    3.786665   -7.781351     5    87
    94  H     -9.518950    2.541739   -7.783700     5    88
    95  H     -9.518897    0.052504   -7.784020     5    89
    96  H    -11.673737   -1.192360   -7.781227     5    90
    97  C    -12.875225    0.603876    0.864386     2    98   102   103
    98  C    -12.875241    1.990528    0.864379     2    97    99   104
    99  C    -11.674474    2.684004    0.864019     2    98   100   105
   100  C    -10.473673    1.990551    0.863729     2    99   101   106
   101  C    -10.473638    0.603751    0.863731     2   100   102   107
   102  C    -11.674466   -0.089656    0.864030     2    97   101   108
   103  H    -13.830164    0.052844    0.864871     5    97
   104  H    -13.830160    2.541607    0.864876     5    98
   105  H    -11.674799    3.786497    0.864331     5    99
   106  H     -9.518750    2.541739    0.864225     5   100
   107  H     -9.518658    0.052648    0.864179     5   101
   108  H    -11.674895   -1.192136    0.864288     5   102
   109  C    -12.893615    0.602898    9.508433     2   110   114   115
   110  C    -12.893409    1.991340    9.508581     2   109   111   116
   111  C    -11.696290    2.688279    9.518659     2   110   112   117
   112  C    -10.504600    1.989434    9.561138     2   111   113   118
   113  C    -10.504915    0.603689    9.561196     2   112   114   119
   114  C    -11.696800   -0.094472    9.518386     2   109   113   120
   115  H    -13.845264    0.049251    9.509869     5   109
   116  H    -13.845017    2.545122    9.509977     5   110
   117  H    -11.683113    3.791444    9.510660     5   111
   118  H     -9.557293    2.544693    9.598965     5   112
   119  H     -9.558330    0.047283    9.599930     5   113
   120  H    -11.683634   -1.197583    9.510336     5   114
   121  C      4.256326    2.075874    8.716712   170   122   126   454
   122  C      5.104249    2.777583    7.868741   169   121   123   127
   123  C      5.952181    2.075863    7.020787   170   122   124   453
   124  C      5.952180    0.688595    7.020797   170   123   125   459
   125  C      5.104247   -0.013115    7.868758   169   124   126   140
   126  C      4.256326    0.688606    8.716721   170   121   125   460
   127  C      5.104237    4.267701    7.868723   168   122   128   447
   128  O      5.903411    4.865701    7.069520   167   127   129
   129  Zn     6.228055    6.744821    6.744846   166   128   130   445   446
   130  O      8.107175    7.069471    7.069493   167   129   131
   131  C      8.705185    7.868653    7.868679   168   130   132   434
   132  C     10.195303    7.868647    7.868666   169   131   133   137
   133  C     10.897011    7.020702    7.020717   170   132   134   500
   134  C     12.284279    7.020701    7.020708   170   133   135   499
   135  C     12.985999    7.868646    7.868649   169   134   136   138
   136  C     12.284289    8.716591    8.716598   170   135   137   498
   137  C     10.897022    8.716591    8.716606   170   132   136   497
   138  C     14.476118    7.868650    7.868646   168   135   139   448
   139  O     15.074122    7.069462    7.069462   167   138   283
   140  C      5.104233   -1.503234    7.868756   168   125   141   398
   141  O      5.903416   -2.101242    7.069568   167   140   142
   142  Zn     6.228056   -3.980365    6.744908   166   141   166   381   392
   143  Zn     3.980357   -3.980355    8.992587   166   144   367   392   398
   144  O      2.101235   -4.305032    8.667935   167   143   145
   145  C      1.503236   -5.104230    7.868756   168   144   146   397
   146  C      0.013117   -5.104244    7.868758   169   145   147   151
   147  C     -0.688593   -5.952176    7.020796   170   146   148   472
   148  C     -2.075861   -5.952177    7.020786   170   147   149   484
   149  C     -2.777581   -5.104244    7.868739   169   148   150   152
   150  C     -2.075872   -4.256322    8.716711   170   149   151   483
   151  C     -0.688604   -4.256322    8.716720   170   146   150   471
   152  C     -4.267699   -5.104232    7.868721   168   149   153   399
   153  O     -4.865704   -4.305044    8.667907   167   152   154
   154  Zn    -6.744827   -3.980372    8.992549   166   153   271   337   404
   155  Zn    -8.992505   -6.228073    8.992545   166   156   271   352   396
   156  O     -8.667837   -8.107189    8.667872   167   155   157
   157  C     -7.868649   -8.705181    7.868677   168   156   158   400
   158  C     -7.868643  -10.195298    7.868665   169   157   159   163
   159  C     -7.020697  -10.897006    7.020715   170   158   160   521
   160  C     -7.020696  -12.284275    7.020707   170   159   161   522
   161  C     -7.868641  -12.985995    7.868648   169   160   162   164
   162  C     -8.716586  -12.284285    8.716597   170   161   163   523
   163  C     -8.716587  -10.897018    8.716605   170   158   162   524
   164  C     -7.868645  -14.476113    7.868645   168   161   165   401
   165  O     -8.667837  -15.074114    8.667828   167   164   413
   166  O      5.903393   -4.305019    4.865787   167   142   167
   167  C      5.104204   -5.104204    4.267784   168   166   168   180
   168  O      4.305019   -5.903393    4.865788   167   167   169
   169  Zn     3.980367   -6.228055    6.744909   166   168   170   392   397
   170  O      4.305025   -8.107170    7.069578   167   169   171
   171  C      5.104205   -8.705171    7.868774   168   170   172   394
   172  C      5.104203  -10.195288    7.868771   169   171   173   177
   173  C      5.952133  -10.897005    8.716728   170   172   174   525
   174  C      5.952138  -12.284273    8.716719   170   173   175   526
   175  C      5.104213  -12.985984    7.868752   169   174   176   178
   176  C      4.256279  -12.284267    7.020798   170   175   177   527
   177  C      4.256274  -10.896999    7.020808   170   172   176   528
   178  C      5.104222  -14.476102    7.868737   168   175   179   395
   179  O      4.305035  -15.074100    7.069546   167   178   436
   180  C      5.104194   -5.104195    2.777666   169   167   181   185
   181  C      4.256244   -5.952135    2.075953   170   180   182   469
   182  C      4.256227   -5.952119    0.688685   170   181   183   481
   183  C      5.104161   -5.104163   -0.013031   169   182   184   186
   184  C      5.952117   -4.256230    0.688684   170   183   185   482
   185  C      5.952134   -4.256245    2.075952   170   180   184   470
   186  C      5.104141   -5.104145   -1.503150   168   183   187   199
   187  O      5.903322   -4.304952   -2.101154   167   186   188
   188  Zn     6.227969   -3.980282   -3.980278   166   187   189   201   380
   189  O      8.107090   -4.304941   -4.304939   167   188   190
   190  C      8.705093   -5.104130   -5.104123   168   189   191   402
   191  C     10.195210   -5.104128   -5.104129   169   190   192   196
   192  C     10.896929   -4.256183   -4.256189   170   191   193   505
   193  C     12.284197   -4.256184   -4.256198   170   192   194   506
   194  C     12.985905   -5.104129   -5.104147   169   193   195   197
   195  C     12.284186   -5.952074   -5.952088   170   194   196   507
   196  C     10.896918   -5.952073   -5.952078   170   191   195   508
   197  C     14.476023   -5.104133   -5.104158   168   194   198   403
   198  O     15.074034   -4.304951   -4.304971   167   197   259
   199  O      4.304948   -5.903326   -2.101154   167   186   200
   200  Zn     3.980277   -6.227973   -3.980277   166   199   201   350   368
   201  O      5.104124   -5.104130   -5.104121   165   188   200   202   214
   202  Zn     6.227974   -6.227980   -6.227959   166   201   203   370   402
   203  O      5.903328   -5.903334   -8.107081   167   202   204
   204  C      5.104145   -5.104149   -8.705090   168   203   205   213
   205  C      5.104155   -5.104159  -10.195207   169   204   206   210
   206  C      4.256216   -4.256219  -10.896933   170   205   207   537
   207  C      4.256228   -4.256230  -12.284201   170   206   208   538
   208  C      5.104180   -5.104180  -12.985902   169   207   209   211
   209  C      5.952118   -5.952119  -12.284174   170   208   210   539
   210  C      5.952106   -5.952109  -10.896907   170   205   209   540
   211  C      5.104192   -5.104191  -14.476020   168   208   212   367
   212  O      5.903383   -5.903382  -15.074012   167   211   391
   213  O      4.304955   -4.304959   -8.107095   167   204   214
   214  Zn     3.980285   -3.980290   -6.227977   166   201   213   215   366
   215  O      4.304947   -2.101165   -5.903328   167   214   216
   216  C      5.104132   -1.503159   -5.104141   168   215   217   380
   217  C      5.104140   -0.013039   -5.104155   169   216   218   222
   218  C      5.952089    0.688679   -4.256218   170   217   219   475
   219  C      5.952094    2.075947   -4.256227   170   218   220   463
   220  C      5.104148    2.777658   -5.104173   169   219   221   223
   221  C      4.256204    2.075941   -5.952117   170   220   222   464
   222  C      4.256200    0.688673   -5.952107   170   217   221   476
   223  C      5.104147    4.267776   -5.104177   168   220   224   319
   224  O      4.304957    4.865777   -5.903362   167   223   225
   225  Zn     3.980297    6.744899   -6.228020   166   224   226   230   320
   226  O      4.304958    7.069562   -8.107137   167   225   227
   227  C      5.104138    7.868755   -8.705138   168   226   228   294
   228  O      5.903320    8.667949   -8.107137   167   227   229
   229  Zn     6.227976    8.992602   -6.228016   166   228   230   302   379
   230  O      5.104139    7.868743   -5.104173   165   225   229   231   305
   231  Zn     3.980292    8.992578   -3.980318   166   230   232   308   378
   232  O      2.101169    8.667932   -4.304998   167   231   233
   233  C      1.503169    7.868755   -5.104198   168   232   234   320
   234  C      0.013049    7.868765   -5.104218   169   233   235   239
   235  C     -0.688660    7.020807   -5.952155   170   234   236   461
   236  C     -2.075929    7.020806   -5.952164   170   235   237   473
   237  C     -2.777648    7.868763   -5.104235   169   236   238   240
   238  C     -2.075940    8.716731   -4.256308   170   237   239   474
   239  C     -0.688671    8.716731   -4.256300   170   234   238   462
   240  C     -4.267766    7.868752   -5.104231   168   237   241   321
   241  O     -4.865773    8.667939   -4.305047   167   240   242
   242  Zn    -6.744896    8.992584   -3.980381   166   241   243   293   365
   243  O     -7.868733    7.868731   -5.104226   165   242   244   248   322
   244  Zn    -8.992577    8.992574   -6.228081   166   243   245   317   364
   245  O     -8.667906    8.667903   -8.107199   167   244   246
   246  C     -7.868713    7.868711   -8.705189   168   245   247   415
   247  O     -7.069531    7.069528   -8.107176   167   246   248
   248  Zn    -6.744884    6.744881   -6.228057   166   243   247   249   321
   249  O     -7.069556    4.865762   -5.903408   167   248   250
   250  C     -7.868757    4.267764   -5.104231   168   249   251   323
   251  C     -7.868769    2.777645   -5.104235   169   250   252   256
   252  C     -7.020812    2.075926   -5.952164   170   251   253   485
   253  C     -7.020814    0.688658   -5.952156   170   252   254   487
   254  C     -7.868772   -0.013052   -5.104219   169   253   255   257
   255  C     -8.716738    0.688669   -4.256301   170   254   256   488
   256  C     -8.716737    2.075937   -4.256309   170   251   255   486
   257  C     -7.868762   -1.503171   -5.104199   168   254   258   325
   258  O     -8.667939   -2.101172   -4.304999   167   257   259
   259  Zn    -8.992584   -3.980296   -3.980320   166   198   258   260   351
   260  O     -8.667929   -4.304979   -2.101198   167   259   261
   261  C     -7.868749   -5.104179   -1.503203   168   260   262   340
   262  C     -7.868747   -5.104201   -0.013084   169   261   263   267
   263  C     -8.716707   -4.256284    0.688645   170   262   264   490
   264  C     -8.716696   -4.256294    2.075913   170   263   265   492
   265  C     -7.868722   -5.104222    2.777613   169   264   266   268
   266  C     -7.020770   -5.952149    2.075886   170   265   267   491
   267  C     -7.020783   -5.952139    0.688618   170   262   266   489
   268  C     -7.868701   -5.104220    4.267732   168   265   269   414
   269  O     -7.069497   -5.903398    4.865725   167   268   270
   270  Zn    -6.744819   -6.228050    6.744844   166   269   271   399   400
   271  O     -7.868664   -5.104218    7.868698   165   154   155   270   272
   272  Zn    -8.992524   -3.980374    6.744867   166   271   273   390   414
   273  O     -8.667883   -2.101252    7.069540   167   272   274
   274  C     -7.868701   -1.503247    7.868731   168   273   275   404
   275  C     -7.868712   -0.013127    7.868738   169   274   276   280
   276  C     -8.716660    0.688584    7.020794   170   275   277   478
   277  C     -8.716656    2.075853    7.020784   170   276   278   466
   278  C     -7.868703    2.777570    7.868718   169   277   279   281
   279  C     -7.020766    2.075859    8.716674   170   278   280   467
   280  C     -7.020771    0.688590    8.716684   170   275   279   479
   281  C     -7.868684    4.267689    7.868694   168   278   282   405
   282  O     -8.667859    4.865688    7.069492   167   281   283
   283  Zn    -8.992498    6.744809    6.744806   166   139   282   284   412
   284  O     -8.667868    7.069497    4.865684   167   283   285
   285  C     -7.868694    7.868697    4.267681   168   284   286   411
   286  C     -7.868725    7.868727    2.777563   169   285   287   291
   287  C     -7.020794    8.716686    2.075848   170   286   288   465
   288  C     -7.020812    8.716702    0.688579   170   287   289   477
   289  C     -7.868759    7.868760   -0.013135   169   288   290   292
   290  C     -8.716701    7.020813    0.688580   170   289   291   480
   291  C     -8.716685    7.020796    2.075849   170   286   290   468
   292  C     -7.868758    7.868758   -1.503255   168   289   293   324
   293  O     -7.069566    8.667939   -2.101259   167   242   292
   294  C      5.104146    7.868746  -10.195256   169   227   295   299
   295  C      4.256224    7.020779  -10.896970   170   294   296   544
   296  C      4.256241    7.020764  -12.284238   170   295   297   543
   297  C      5.104181    7.868714  -12.985951   169   296   298   300
   298  C      5.952100    8.716684  -12.284236   170   297   299   542
   299  C      5.952083    8.716700  -10.896968   170   294   298   541
   300  C      5.104204    7.868695  -14.476069   168   297   301   318
   301  O      4.305021    7.069504  -15.074073   167   300   432
   302  O      8.107099    8.667961   -5.903361   167   229   303
   303  C      8.705106    7.868773   -5.104179   168   302   304   309
   304  O      8.107109    7.069575   -4.304998   167   303   305
   305  Zn     6.227995    6.744901   -3.980337   166   230   304   306   319
   306  O      5.903359    7.069559   -2.101214   167   305   307
   307  C      5.104178    7.868744   -1.503201   168   306   308   442
   308  O      4.304976    8.667924   -2.101196   167   231   307
   309  C     10.195223    7.868776   -5.104182   169   303   310   314
   310  C     10.896940    7.020815   -4.256256   170   309   311   501
   311  C     12.284208    7.020811   -4.256266   170   310   312   502
   312  C     12.985918    7.868768   -5.104202   169   311   313   315
   313  C     12.284201    8.716732   -5.952124   170   312   314   503
   314  C     10.896933    8.716736   -5.952114   170   309   313   504
   315  C     14.476037    7.868758   -5.104217   168   312   316   317
   316  O     15.074039    7.069568   -4.305032   167   315   322
   317  O     15.074040    8.667935   -5.903413   167   244   315
   318  O      5.903402    8.667870  -15.074071   167   300   433
   319  O      5.903338    4.865780   -4.304994   167   223   305
   320  O      2.101175    7.069566   -5.903380   167   225   233
   321  O     -4.865765    7.069551   -5.903408   167   240   248
   322  Zn    -8.992586    6.744894   -3.980380   166   243   316   323   324
   323  O     -8.667943    4.865771   -4.305046   167   250   322
   324  O     -8.667940    7.069565   -2.101258   167   292   322
   325  O     -7.069572   -2.101178   -5.903380   167   257   326
   326  Zn    -6.744904   -3.980299   -6.228021   166   325   338   341   351
   327  Zn    -8.992606   -6.227979   -6.228019   166   328   351   355   403
   328  O     -8.667952   -5.903322   -8.107140   167   327   329
   329  C     -7.868759   -5.104140   -8.705140   168   328   330   338
   330  C     -7.868749   -5.104146  -10.195258   169   329   331   335
   331  C     -8.716702   -5.952082  -10.896971   170   330   332   529
   332  C     -8.716685   -5.952099  -12.284239   170   331   333   530
   333  C     -7.868714   -5.104179  -12.985953   169   332   334   336
   334  C     -7.020764   -4.256239  -12.284238   170   333   335   531
   335  C     -7.020781   -4.256223  -10.896970   170   330   334   532
   336  C     -7.868694   -5.104201  -14.476071   168   333   337   352
   337  O     -7.069503   -4.305017  -15.074074   167   154   336
   338  O     -7.069565   -4.304959   -8.107138   167   326   329
   339  Zn    -6.744906   -6.227997   -3.980339   166   340   351   353   356
   340  O     -7.069564   -5.903361   -2.101216   167   261   339
   341  O     -4.865782   -4.304958   -5.903362   167   326   342
   342  C     -4.267781   -5.104149   -5.104177   168   341   343   356
   343  C     -2.777663   -5.104150   -5.104173   169   342   344   348
   344  C     -2.075953   -5.952096   -4.256226   170   343   345   494
   345  C     -0.688685   -5.952092   -4.256217   170   344   346   496
   346  C      0.013034   -5.104142   -5.104154   169   345   347   349
   347  C     -0.688678   -4.256202   -5.952106   170   346   348   495
   348  C     -2.075946   -4.256206   -5.952116   170   343   347   493
   349  C      1.503153   -5.104135   -5.104141   168   346   350   366
   350  O      2.101154   -5.903318   -4.304946   167   200   349
   351  O     -7.868748   -5.104142   -5.104174   165   259   326   327   339
   352  O     -8.667869   -5.903399  -15.074074   167   155   336
   353  O     -7.069579   -8.107112   -4.305001   167   339   354
   354  C     -7.868776   -8.705108   -5.104181   168   353   355   357
   355  O     -8.667964   -8.107102   -5.903365   167   327   354
   356  O     -4.865785   -5.903340   -4.304995   167   339   342
   357  C     -7.868779  -10.195226   -5.104185   169   354   358   362
   358  C     -7.020818  -10.896942   -4.256258   170   357   359   517
   359  C     -7.020814  -12.284210   -4.256268   170   358   360   518
   360  C     -7.868770  -12.985921   -5.104204   169   359   361   363
   361  C     -8.716734  -12.284204   -5.952127   170   360   362   519
   362  C     -8.716739  -10.896936   -5.952117   170   357   361   520
   363  C     -7.868760  -14.476039   -5.104219   168   360   364   365
   364  O     -8.667938  -15.074043   -5.903414   167   244   363
   365  O     -7.069570  -15.074041   -4.305034   167   242   363
   366  O      2.101161   -4.304951   -5.903327   167   214   349
   367  O      4.305009   -4.305008  -15.074033   167   143   211
   368  O      4.304934   -8.107095   -4.304938   167   200   369
   369  C      5.104123   -8.705098   -5.104122   168   368   370   371
   370  O      5.903315   -8.107098   -5.903306   167   202   369
   371  C      5.104121  -10.195216   -5.104128   169   369   372   376
   372  C      5.952066  -10.896923   -5.952077   170   371   373   513
   373  C      5.952067  -12.284191   -5.952086   170   372   374   514
   374  C      5.104123  -12.985910   -5.104145   169   373   375   377
   375  C      4.256178  -12.284202   -4.256196   170   374   376   515
   376  C      4.256176  -10.896934   -4.256187   170   371   375   516
   377  C      5.104127  -14.476028   -5.104155   168   374   378   379
   378  O      4.304946  -15.074040   -4.304969   167   231   377
   379  O      5.903314  -15.074022   -5.903349   167   229   377
   380  O      5.903314   -2.101160   -4.304947   167   188   216
   381  O      8.107172   -4.305023    7.069577   167   142   382
   382  C      8.705173   -5.104202    7.868772   168   381   383   393
   383  C     10.195290   -5.104200    7.868770   169   382   384   388
   384  C     10.897007   -5.952130    8.716727   170   383   385   512
   385  C     12.284275   -5.952134    8.716717   170   384   386   511
   386  C     12.985986   -5.104209    7.868750   169   385   387   389
   387  C     12.284268   -4.256275    7.020796   170   386   388   510
   388  C     10.897000   -4.256271    7.020806   170   383   387   509
   389  C     14.476104   -5.104218    7.868735   168   386   390   396
   390  O     15.074102   -4.305030    7.069544   167   272   389
   391  Zn     6.228049   -6.228046    8.992611   166   212   392   393   394
   392  O      5.104208   -5.104206    7.868752   165   142   143   169   391
   393  O      8.107171   -5.903386    8.667963   167   382   391
   394  O      5.903389   -8.107169    8.667964   167   171   391
   395  O      5.903415  -15.074110    8.667913   167   178   433
   396  O     15.074112   -5.903411    8.667911   167   155   389
   397  O      2.101244   -5.903413    7.069569   167   145   169
   398  O      4.305035   -2.101233    8.667936   167   140   143
   399  O     -4.865698   -5.903406    7.069519   167   152   270
   400  O     -7.069468   -8.107170    7.069491   167   157   270
   401  O     -7.069457  -15.074118    7.069461   167   164   410
   402  O      8.107092   -5.903322   -5.903306   167   190   202
   403  O     15.074018   -5.903318   -5.903352   167   197   327
   404  O     -7.069503   -2.101249    8.667908   167   154   274
   405  O     -7.069491    4.865694    8.667873   167   281   406
   406  Zn    -6.744813    6.744817    8.992506   166   405   407   412   422
   407  O     -4.865690    7.069495    8.667873   167   406   408
   408  C     -4.267685    7.868688    7.868694   168   407   409   424
   409  O     -4.865684    8.667863    7.069491   167   408   410
   410  Zn    -6.744805    8.992502    6.744805   166   401   409   411   412
   411  O     -7.069493    8.667871    4.865683   167   285   410
   412  O     -7.868650    7.868654    7.868646   165   283   406   410   413
   413  Zn    -8.992501    8.992506    8.992487   166   165   412   423   448
   414  O     -8.667886   -4.305037    4.865743   167   268   272
   415  C     -7.868699    7.868698  -10.195306   169   246   416   420
   416  C     -8.716637    8.716637  -10.897033   170   415   417   533
   417  C     -8.716625    8.716627  -12.284301   170   416   418   534
   418  C     -7.868675    7.868677  -12.986003   169   417   419   421
   419  C     -7.020736    7.020737  -12.284275   170   418   420   535
   420  C     -7.020748    7.020747  -10.897006   170   415   419   536
   421  C     -7.868667    7.868670  -14.476121   168   418   422   423
   422  O     -7.069477    7.069481  -15.074117   167   406   421
   423  O     -8.667851    8.667855  -15.074130   167   413   421
   424  C     -2.777566    7.868706    7.868718   169   408   425   429
   425  C     -2.075855    7.020769    8.716674   170   424   426   457
   426  C     -0.688586    7.020774    8.716684   170   425   427   451
   427  C      0.013132    7.868715    7.868739   169   426   428   430
   428  C     -0.688580    8.716664    7.020795   170   427   429   452
   429  C     -2.075848    8.716659    7.020784   170   424   428   458
   430  C      1.503252    7.868703    7.868732   168   427   431   435
   431  O      2.101253    7.069505    8.667909   167   430   432
   432  Zn     3.980376    6.744828    8.992550   166   301   431   445   447
   433  Zn     6.228076    8.992507    8.992548   166   318   395   434   445
   434  O      8.107193    8.667840    8.667875   167   131   433
   435  O      2.101256    8.667886    7.069541   167   430   436
   436  Zn     3.980378    8.992526    6.744869   166   179   435   437   445
   437  O      4.305041    8.667887    4.865745   167   436   438
   438  C      5.104224    7.868701    4.267734   168   437   439   446
   439  C      5.104224    7.868721    2.777615   169   438   440   444
   440  C      4.256296    8.716694    2.075915   170   439   441   449
   441  C      4.256284    8.716704    0.688646   170   440   442   455
   442  C      5.104201    7.868743   -0.013082   169   307   441   443
   443  C      5.952139    7.020780    0.688620   170   442   444   456
   444  C      5.952151    7.020769    2.075888   170   439   443   450
   445  O      5.104223    7.868666    7.868700   165   129   432   433   436
   446  O      5.903402    7.069498    4.865727   167   129   438
   447  O      4.305049    4.865706    8.667908   167   127   432
   448  O     15.074119    8.667843    8.667829   167   138   413
   449  H      3.575296    9.397731    2.613080   171   440
   450  H      6.633167    6.339731    2.613032   171   444
   451  H     -0.151436    6.339756    9.397714   171   426
   452  H     -0.151424    9.397691    6.339779   171   428
   453  H      6.633193    2.613013    6.339750   171   123
   454  H      3.575323    2.613033    9.397750   171   121
   455  H      3.575276    9.397749    0.151504   171   441
   456  H      6.633147    6.339751    0.151456   171   443
   457  H     -2.613012    6.339748    9.397696   171   425
   458  H     -2.612999    9.397683    6.339760   171   429
   459  H      6.633192    0.151437    6.339766   171   124
   460  H      3.575321    0.151458    9.397765   171   126
   461  H     -0.151503    6.339774   -6.633164   171   235
   462  H     -0.151523    9.397773   -3.575293   171   239
   463  H      6.633122    2.613104   -3.575212   171   219
   464  H      3.575187    2.613093   -6.633147   171   221
   465  H     -6.339768    9.397706    2.613001   171   287
   466  H     -9.397680    2.613004    6.339760   171   277
   467  H     -6.339745    2.613016    9.397696   171   279
   468  H     -9.397704    6.339771    2.613003   171   291
   469  H      3.575231   -6.633167    2.613108   171   181
   470  H      6.633166   -3.575232    2.613106   171   185
   471  H     -0.151456   -3.575317    9.397765   171   151
   472  H     -0.151435   -6.633188    6.339766   171   147
   473  H     -2.613078    6.339772   -6.633178   171   236
   474  H     -2.613099    9.397772   -3.575308   171   238
   475  H      6.633115    0.151529   -3.575196   171   218
   476  H      3.575181    0.151518   -6.633131   171   222
   477  H     -6.339799    9.397734    0.151426   171   288
   478  H     -9.397688    0.151429    6.339778   171   276
   479  H     -6.339753    0.151440    9.397713   171   280
   480  H     -9.397734    6.339799    0.151428   171   290
   481  H      3.575203   -6.633140    0.151533   171   182
   482  H      6.633138   -3.575206    0.151531   171   184
   483  H     -2.613031   -3.575318    9.397749   171   150
   484  H     -2.613011   -6.633188    6.339749   171   148
   485  H     -6.339778    2.613076   -6.633179   171   252
   486  H     -9.397778    2.613096   -3.575308   171   256
   487  H     -6.339781    0.151500   -6.633165   171   253
   488  H     -9.397780    0.151520   -3.575294   171   255
   489  H     -6.339754   -6.633147    0.151454   171   267
   490  H     -9.397753   -3.575276    0.151502   171   263
   491  H     -6.339732   -6.633165    2.613030   171   266
   492  H     -9.397732   -3.575294    2.613078   171   264
   493  H     -2.613098   -3.575189   -6.633146   171   348
   494  H     -2.613110   -6.633124   -3.575211   171   344
   495  H     -0.151522   -3.575183   -6.633130   171   347
   496  H     -0.151534   -6.633117   -3.575195   171   345
   497  H     10.359872    9.397614    9.397632   171   137
   498  H     12.821446    9.397614    9.397617   171   136
   499  H     12.821427    6.339677    6.339682   171   134
   500  H     10.359851    6.339680    6.339698   171   133
   501  H     10.359788    6.339781   -3.575243   171   310
   502  H     12.821362    6.339773   -3.575260   171   311
   503  H     12.821350    9.397766   -6.633138   171   313
   504  H     10.359774    9.397773   -6.633119   171   314
   505  H     10.359778   -3.575161   -3.575164   171   192
   506  H     12.821355   -3.575162   -3.575179   171   193
   507  H     12.821333   -6.633097   -6.633114   171   195
   508  H     10.359759   -6.633095   -6.633097   171   196
   509  H     10.359843   -3.575261    6.339774   171   388
   510  H     12.821418   -3.575267    6.339756   171   387
   511  H     12.821430   -6.633146    9.397748   171   385
   512  H     10.359854   -6.633137    9.397765   171   384
   513  H      6.633088  -10.359764   -6.633096   171   372
   514  H      6.633091  -12.821338   -6.633112   171   373
   515  H      3.575156  -12.821360   -3.575176   171   375
   516  H      3.575154  -10.359783   -3.575163   171   376
   517  H     -6.339784  -10.359790   -3.575246   171   358
   518  H     -6.339775  -12.821364   -3.575263   171   359
   519  H     -9.397768  -12.821354   -6.633141   171   361
   520  H     -9.397775  -10.359778   -6.633123   171   362
   521  H     -6.339675  -10.359846    6.339696   171   159
   522  H     -6.339673  -12.821423    6.339681   171   160
   523  H     -9.397609  -12.821441    9.397617   171   162
   524  H     -9.397609  -10.359867    9.397630   171   163
   525  H      6.633141  -10.359852    9.397767   171   173
   526  H      6.633150  -12.821428    9.397750   171   174
   527  H      3.575271  -12.821416    6.339758   171   176
   528  H      3.575264  -10.359842    6.339775   171   177
   529  H     -9.397743   -6.633085  -10.359817   171   331
   530  H     -9.397714   -6.633115  -12.821392   171   332
   531  H     -6.339721   -3.575236  -12.821390   171   334
   532  H     -6.339752   -3.575209  -10.359815   171   335
   533  H     -9.397664    9.397663  -10.359889   171   416
   534  H     -9.397644    9.397646  -12.821463   171   417
   535  H     -6.339708    6.339710  -12.821416   171   419
   536  H     -6.339730    6.339729  -10.359840   171   420
   537  H      3.575190   -3.575193  -10.359789   171   206
   538  H      3.575210   -3.575211  -12.821365   171   207
   539  H      6.633146   -6.633146  -12.821316   171   209
   540  H      6.633124   -6.633127  -10.359741   171   210
   541  H      6.633086    9.397741  -10.359813   171   299
   542  H      6.633117    9.397714  -12.821388   171   298
   543  H      3.575238    6.339721  -12.821391   171   296
   544  H      3.575209    6.339750  -10.359815   171   295


==> anc/fig-11-and-13/berendsen-rigid-13/Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm <==

      ##############################
      ##                          ##
      ##  Force Field Definition  ##
      ##                          ##
      ##############################


forcefield              MM3-2000

bondunit                71.94
bond-cubic              -2.55
bond-quartic            3.793125     !! (7/12)*bond-cubic^2
angleunit               0.02191418
angle-cubic             -0.014
angle-quartic           0.000056
angle-pentic            -0.0000007
angle-sextic            0.000000022
strbndunit              2.51118
angangunit              -0.02191418
opbendtype              ALLINGER
opbendunit              0.02191418
opbend-cubic            -0.014
opbend-quartic          0.000056
opbend-pentic           -0.0000007
opbend-sextic           0.000000022
torsionunit             0.5
strtorunit              -5.9975
vdwtype                 MM3-HBOND
radiusrule              ARITHMETIC
radiustype              R-MIN
radiussize              RADIUS
epsilonrule             GEOMETRIC
a-expterm               184000.0
b-expterm               12.0
c-expterm               2.25
vdw-14-scale            1.0
chg-14-scale            1.0
electric                332.0538
dielectric              1.5


      #############################
      ##                         ##
      ##  Literature References  ##
      ##                         ##
      #############################


N. L. Allinger, Y. H. Yuh and J.-H. Lii, "Molecular Mechanics.
The MM3 Force Field for Hydrocarbons. 1", J. Am. Chem. Soc.,
111, 8551-8566 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 2. Vibrational Frequencies and Thermodynamics",
J. Am. Chem. Soc., 111, 8566-8575 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 3. The van der Waals' Potentials and Crystal
Data for Aliphatic and Aromatic Hydrocarbons", J. Am. Chem. Soc.,
111, 8576-8582 (1989)

N. L. Allinger, H. J. Geise, W. Pyckhout, L. A. Paquette and J. C.
Gallucci, "Structures of Norbornane and Dodecahedrane by Molecular
Mechanics Calculations (MM3), X-ray Crystallography, and Electron
Diffraction", J. Am. Chem. Soc., 111, 1106-1114 (1989)  [torsion-stretch]

N. L. Allinger, F. Li and L. Yan, "Molecular Mechanics. The MM3 Force
Field for Alkenes", J. Comput. Chem., 11, 848-867 (1990)

N. L. Allinger, F. Li, L. Yan and J. C. Tai, "Molecular Mechanics
(MM3) Calculations on Conjugated Hydrocarbons", J. Comput. Chem.,
11, 868-895 (1990)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. I", J. Phys. Org. Chem., 7, 591-609 (1994)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. II", J. Comput. Chem., 19, 1001-1016 (1998)

All parameters in this file are from the "MM3 PARAMETERS (2000)",
as provided by Prof. N. L. Allinger, University of Georgia


      #############################
      ##                         ##
      ##  Atom Type Definitions  ##
      ##                         ##
      #############################


atom          1    C     "CSP3 ALKANE"                  6    12.000    4
atom          2    C     "CSP2 ALKENE"                  6    12.000    3
atom          3    C     "CSP2 CARBONYL"                6    12.000    3
atom          4    C     "CSP ALKYNE"                   6    12.000    2
atom          5    H     "EXCEPT ON N,O,S"              1     1.008    1
atom          6    O     "C-O-H, C-O-C, O-O"            8    15.995    2
atom          7    O     "O=C CARBONYL"                 8    15.995    1
atom          8    N     "NSP3"                         7    14.003    3
atom          9    N     "NSP2"                         7    14.003    3
atom         10    N     "NSP"                          7    14.003    1
atom         11    F     "FLUORIDE"                     9    18.998    1
atom         12    Cl    "CHLORIDE"                    17    34.969    1
atom         13    Br    "BROMIDE"                     35    78.918    1
atom         14    I     "IODIDE"                      53   126.900    1
atom         15    S     "-S- SULFIDE"                 16    31.972    2
atom         16    S+    ">S+ SULFONIUM"               16    31.972    2
atom         17    S     ">S=O SULFOXIDE"              16    31.972    3
atom         18    S     ">SO2 SULFONE"                16    31.972    4
atom         19    Si    "SILANE"                      14    27.977    4
atom         20    *     "NOT USED"                     0     0.000    0
atom         21    H     "-OH ALCOHOL"                  1     1.008    1
atom         22    C     "CYCLOPROPANE"                 6    12.000    4
atom         23    H     "NH AMINE/IMINE"               1     1.008    1
atom         24    H     "COOH CARBOXYL"                1     1.008    1
atom         25    P     ">P- PHOSPHINE"               15    30.994    3
atom         26    B     ">B- TRIGONAL"                 5    11.009    3
atom         27    B     ">B< TETRAHEDRAL"              5    11.009    4
atom         28    H     "H-N-C=O AMIDE"                1     1.008    1
atom         29    C*    "RADICAL"                      6    12.000    3
atom         30    C+    "CARBONIUM ION"                6    12.000    3
atom         31    Ge    "GERMANIUM"                   32    73.922    2
atom         32    Sn    "TIN"                         50   117.902    2
atom         33    Pb    "LEAD (IV)"                   82   207.977    4
atom         34    Se    "SELENIUM"                    34    79.917    2
atom         35    Te    "TELLURIUM"                   52   129.907    2
atom         36    D     "DEUTERIUM"                    1     2.014    1
atom         37    N     "-N=C-/PYR (DELOCLZD)"         7    14.003    2
atom         38    C     "CSP2 CYCLOPROPENE"            6    12.000    3
atom         39    N+    "NSP3 AMMONIUM"                7    14.003    4
atom         40    N     "NSP2 PYRROLE"                 7    14.003    3
atom         41    O     "OSP2 FURAN"                   8    15.995    2
atom         42    S     "SSP2 THIOPHENE"              16    31.972    2
atom         43    N     "=N-O AZOXY (LOCAL)"           7    14.003    2
atom         44    H     "SH THIOL"                     1     1.008    1
atom         45    N     "AZIDE (CENTER N)"             7    14.003    2
atom         46    N     "NITRO"                        7    14.003    3
atom         47    O     "CARBOXYLATE ION"              8    15.995    1
atom         48    H     "AMMONIUM"                     1     1.008    1
atom         49    O     "EPOXY"                        8    15.995    2
atom         50    C     "BENZENE (LOCALIZED)"          6    12.000    3
atom         51    He    "HELIUM"                       2     4.003    0
atom         52    Ne    "NEON"                        10    20.179    0
atom         53    Ar    "ARGON"                       18    39.948    0
atom         54    Kr    "KRYPTON"                     36    83.800    0
atom         55    Xe    "XENON"                       54   131.300    0
atom         56    C     "CSP3 CYCLOBUTANE"             6    12.000    4
atom         57    C     "CSP2 CYCLOBUTENE"             6    12.000    3
atom         58    C     "C=O CYCLOBUTANONE"            6    12.000    3
atom         59    Mg    "MAGNESIUM"                   12    24.301    2
atom         60    P     "PHOSPHORUS (V)"              15    30.994    4
atom         61    Fe    "IRON (II)"                   26    55.847    2
atom         62    Fe    "IRON (III)"                  26    55.847    3
atom         63    Ni    "NICKEL (II)"                 28    58.710    2
atom         64    Ni    "NICKEL (III)"                28    58.710    3
atom         65    Co    "COBALT (II)"                 27    58.933    2
atom         66    Co    "COBALT (III)"                27    58.933    3
atom         67    C     "C=O CYCLOPROPANONE"           6    12.000    3
atom         68    C     "ALLENE CSP =C="               6    12.000    2
atom         69    O     "AMINE OXIDE OXYGEN"           8    15.995    1
atom         70    O     "KETONIUM OXYGEN"              8    15.995    1
atom         71    C     "KETONIUM CARBON"              6    12.000    2
atom         72    N     "=N- IMINE (LOCALZD)"          7    14.003    2
atom         73    H     "H-O ENOL/PHENOL"              1     1.008    1
atom         74    S     "S=C"                         16    31.972    1
atom         75    O     "O-H, O-C (CARBOXYL)"          8    15.995    2
atom         76    O     "O=C-C=O"                      8    15.995    1
atom         77    O     "O=C-O-H (ACID)"               8    15.995    1
atom         78    O     "O=C-O-C (ESTER)"              8    15.995    1
atom         79    O     "O=C-N< (AMIDE)"               8    15.995    1
atom         80    O     "O=C-X (HALIDE)"               8    15.995    1
atom         81    O     "O=C-C=C<"                     8    15.995    1
atom         82    O     "O=C-O-C=O"                    8    15.995    1
atom         83    O     "O=C(OH)(OH)"                  8    15.995    1
atom         84    O     "O=C(OH)(OC)"                  8    15.995    1
atom         85    O     "O=C(OH)(N<)"                  8    15.995    1
atom         86    O     "O=C(OH)(X)"                   8    15.995    1
atom         87    O     "O=C(OH)(C=C<)"                8    15.995    1
atom         88    O     "O=C(OH)(O-C=O)"               8    15.995    1
atom         89    O     "O=C(O-C)(OC)"                 8    15.995    1
atom         90    O     "O=C(O-C)(N<)"                 8    15.995    1
atom         91    O     "O=C(O-C)(X)"                  8    15.995    1
atom         92    O     "O=C(O-C)(C=C<)"               8    15.995    1
atom         93    O     "O=C(O-C)(O-C=O)"              8    15.995    1
atom         94    O     "O=C(N<)(N<)"                  8    15.995    1
atom         95    O     "O=C(N<)(X)"                   8    15.995    1
atom         96    O     "O=C(N<)(C=C<)"                8    15.995    1
atom         97    O     "O=C(N<)(O-C=O)"               8    15.995    1
atom         98    O     "O=C(X)(X)"                    8    15.995    1
atom         99    O     "O=C(X)(C=C<)"                 8    15.995    1
atom        100    O     "O=C(X)(O-C=O)"                8    15.995    1
atom        101    O     "O=C(C=C)(C=C)"                8    15.995    1
atom        102    O     "O=C(C=C)(O-C=O)"              8    15.995    1
atom        103    O     "O=C(O-C=O)(O-C=O)"            8    15.995    1
atom        104    S     "-S-S- DISULFIDE"             16    31.972    2
atom        105    S     "-S- POLYSULFIDE"             16    31.972    2
atom        106    C     "=C=O KETENE"                  6    12.000    2
atom        107    N     "-N=N- AZO (LOCAL)"            7    14.003    2
atom        108    N     "=N-OH OXIME"                  7    14.003    2
atom        109    N     "-N= AZOXY (LOCAL)"            7    14.003    2
atom        110    N+    "-N(+)= IMMINIUM"              7    14.003    2
atom        111    N+    "-N(+)= PYRIDINIUM"            7    14.003    2
atom        112    *     "NOT USED"                     0     0.000    0
atom        113    CH    "C FERROCENE-H"                6    12.000    3
atom        114    CP    "C FERROCENE-C"                6    12.000    3
atom        115    O     "O=C(C=O)(C=O)"                8    15.995    1
atom        116    O     "O=C(C=O)(OH)"                 8    15.995    1
atom        117    O     "O=C(C=O)(OC)"                 8    15.995    1
atom        118    O     "O=C(C=O)(N<)"                 8    15.995    1
atom        119    O     "O=C(C=O)(X)"                  8    15.995    1
atom        120    O     "O=C(C=O)(C=C<)"               8    15.995    1
atom        121    O     "O=C(C=O)(O-C=O)"              8    15.995    1
atom        122    *     "NOT USED"                     0     0.000    0
atom        123    *     "NOT USED"                     0     0.000    0
atom        124    H     "H-C ACETYLENE"                1     1.008    1
atom        125    Ca    "CALCIUM"                     20    39.963    0
atom        126    Sr    "STRONTIUM"                   38    87.906    0
atom        127    Ba    "BARIUM"                      56   135.905    0
atom        128    La    "LANTHANUM"                   57   138.906    0
atom        129    Ce    "CERIUM"                      58   139.905    0
atom        130    Pr    "PRAESEODYMIUM"               59   140.907    0
atom        131    Nd    "NEODYMIUM"                   60   141.908    0
atom        132    Pm    "PROMETHIUM"                  61   145.000    0
atom        133    Sm    "SAMARIUM"                    62   151.920    0
atom        134    Eu    "EUROPIUM"                    63   152.921    0
atom        135    Gd    "GADOLINIUM"                  64   157.924    0
atom        136    Tb    "TERBIUM"                     65   159.925    0
atom        137    Dy    "DYSPROSIUM"                  66   163.929    0
atom        138    Ho    "HOLMIUM"                     67   164.930    0
atom        139    Er    "ERBIUM"                      68   165.930    0
atom        140    Tm    "THULIUM"                     69   168.934    0
atom        141    Yb    "YTTERBIUM"                   70   173.939    0
atom        142    Lu    "LUTETIUM"                    71   174.941    0
atom        143    N     "=N-O AXOXY (DELOC)"           7    14.003    2
atom        144    N     "-N= AZOXY (DELOC)"            7    14.003    2
atom        145    O     ">N-OH HYDROXYAMINE"           8    15.995    2
atom        146    N     ">N-OH HYDROXYAMINE"           7    14.003    3
atom        147    *     "NOT USED"                     0     0.000    0
atom        148    O     "-O- ANHYDRIDE (LOCL)"         8    15.995    2
atom        149    O     "-O- ANHYDRIDE (DELO)"         8    15.995    2
atom        150    N     "NSP3 HYDRAZINE"               7    14.003    3
atom        151    N     "NSP2 AMIDE (DELOC)"           7    14.003    3
atom        152    *     "NOT USED"                     0     0.000    0
atom        153    P     ">P=O PHOSPHATE"              15    30.994    4
atom        154    S     ">SO2 SULFONAMIDE"            16    31.972    4
atom        155    N     "NSP3 SULFONAMIDE"             7    14.003    3
atom        156    *     "NOT USED"                     0     0.000    0
atom        157    *     "NOT USED"                     0     0.000    0
atom        158    *     "NOT USED"                     0     0.000    0
atom        159    O     "O-P=O PHOSPHATE"              8    15.995    2
atom        160    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        161    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        162    C     "C=O NUCLEIC ACID"             6    12.000    3
atom        163    Li    "LITHIUM"                      3     6.941    1
atom        164    N     "NSP3 LI-AMIDE"                7    14.003    3


      ################################
      ##                            ##
      ##  Van der Waals Parameters  ##
      ##                            ##
      ################################


vdw           1               2.0400     0.0270
vdw           2               1.9600     0.0560
vdw           3               1.9400     0.0560
vdw           4               1.9400     0.0560
vdw           5               1.6200     0.0200      0.923
vdw           6               1.8200     0.0590
vdw           7               1.8200     0.0590
vdw           8               1.9300     0.0430
vdw           9               1.9300     0.0430
vdw          10               1.9300     0.0430
vdw          11               1.7100     0.0750
vdw          12               2.0700     0.2400
vdw          13               2.2200     0.3200
vdw          14               2.3600     0.4240
vdw          15               2.1500     0.2020
vdw          16               2.1500     0.2020
vdw          17               2.1500     0.2020
vdw          18               2.1500     0.2020
vdw          19               2.2900     0.1400
vdw          20               0.0000     0.0000
vdw          21               1.6000     0.0160      0.923
vdw          22               1.9400     0.0450
vdw          23               1.6000     0.0180      0.923
vdw          24               0.9000     0.0150      0.923
vdw          25               2.2200     0.1680
vdw          26               2.1500     0.0140
vdw          27               2.1500     0.0140
vdw          28               1.6000     0.0150      0.923
vdw          29               1.9400     0.0300
vdw          30               1.9400     0.0560
vdw          31               2.4400     0.2000
vdw          32               2.5900     0.2700
vdw          33               2.7400     0.3400
vdw          34               2.2900     0.2760
vdw          35               2.4400     0.3680
vdw          36               1.6170     0.0200      0.923
vdw          37               1.9300     0.0430
vdw          38               1.9600     0.0560
vdw          39               1.9300     0.0430
vdw          40               1.9300     0.0430
vdw          41               1.8200     0.0590
vdw          42               2.1500     0.2020
vdw          43               1.9300     0.0430
vdw          44               1.6200     0.0200      0.923
vdw          45               1.9300     0.0430
vdw          46               1.9300     0.0430
vdw          47               1.8200     0.0590
vdw          48               1.6000     0.0340      0.923
vdw          49               1.8200     0.0590
vdw          50               1.9600     0.0560
vdw          51               1.5300     0.0260
vdw          52               1.6000     0.0900
vdw          53               1.9900     0.2680
vdw          54               2.1500     0.3580
vdw          55               2.2800     0.4950
vdw          56               2.0400     0.0270
vdw          57               1.9600     0.0560
vdw          58               1.9400     0.0560
vdw          59               2.2000     0.0150
vdw          60               2.2000     0.1680
vdw          61               2.2000     0.0200
vdw          62               2.2000     0.0200
vdw          63               2.2000     0.0200
vdw          64               2.2000     0.0200
vdw          65               2.2000     0.0200
vdw          66               2.2000     0.0200
vdw          67               1.9400     0.0560
vdw          68               1.9400     0.0560
vdw          69               1.8200     0.0590
vdw          70               1.8200     0.0590
vdw          71               1.9400     0.0560
vdw          72               1.9300     0.0430
vdw          73               1.6000     0.0150      0.923
vdw          74               2.1500     0.2020
vdw          75               1.8200     0.0590
vdw          76               1.8200     0.0590
vdw          77               1.8200     0.0590
vdw          78               1.8200     0.0590
vdw          79               1.8200     0.0590
vdw          80               1.8200     0.0590
vdw          81               1.8200     0.0590
vdw          82               1.8200     0.0590
vdw          83               1.8200     0.0590
vdw          84               1.8200     0.0590
vdw          85               1.8200     0.0590
vdw          86               1.8200     0.0590
vdw          87               1.8200     0.0590
vdw          88               1.8200     0.0590
vdw          89               1.8200     0.0590
vdw          90               1.8200     0.0590
vdw          91               1.8200     0.0590
vdw          92               1.8200     0.0590
vdw          93               1.8200     0.0590
vdw          94               1.8200     0.0590
vdw          95               1.8200     0.0590
vdw          96               1.8200     0.0590
vdw          97               1.8200     0.0590
vdw          98               1.8200     0.0590
vdw          99               1.8200     0.0590
vdw         100               1.8200     0.0590
vdw         101               1.8200     0.0590
vdw         102               1.8200     0.0590
vdw         103               1.8200     0.0590
vdw         104               2.1500     0.2020
vdw         105               2.1500     0.2020
vdw         106               1.9400     0.0560
vdw         107               1.9300     0.0430
vdw         108               1.9300     0.0430
vdw         109               1.9300     0.0430
vdw         110               1.9400     0.0440
vdw         111               1.9300     0.0430
vdw         112               0.0000     0.0000
vdw         113               1.9600     0.0560
vdw         114               1.9600     0.0560
vdw         115               1.8200     0.0590
vdw         116               1.8200     0.0590
vdw         117               1.8200     0.0590
vdw         118               1.8200     0.0590
vdw         119               1.8200     0.0590
vdw         120               1.8200     0.0590
vdw         121               1.8200     0.0590
vdw         122               0.0000     0.0000
vdw         123               0.0000     0.0000
vdw         124               1.6200     0.0200      0.923
vdw         125               2.8100     0.1340
vdw         126               3.0000     0.1850
vdw         127               3.0700     0.2330
vdw         128               2.7800     0.3120
vdw         129               2.7400     0.3400
vdw         130               2.7300     0.3490
vdw         131               2.7300     0.3490
vdw         132               2.7200     0.3580
vdw         133               2.7100     0.3650
vdw         134               2.9400     0.2710
vdw         135               2.7100     0.3650
vdw         136               2.7000     0.3720
vdw         137               2.6900     0.3790
vdw         138               2.6700     0.3930
vdw         139               2.6700     0.3930
vdw         140               2.6700     0.3930
vdw         141               2.7900     0.2980
vdw         142               2.6500     0.4070
vdw         143               1.9300     0.0430
vdw         144               1.9300     0.0430
vdw         145               1.8200     0.0590
vdw         146               1.9300     0.0430
vdw         147               0.0000     0.0000
vdw         148               1.8200     0.0600
vdw         149               1.8200     0.0600
vdw         150               1.9300     0.0430
vdw         151               1.9300     0.0430
vdw         152               0.0000     0.0000
vdw         153               2.2200     0.1680
vdw         154               2.1500     0.2020
vdw         155               1.9300     0.0430
vdw         159               1.8200     0.0590
vdw         160               1.9600     0.0560
vdw         161               1.9600     0.0560
vdw         162               1.9400     0.0560
vdw         163               2.5500     0.0070
vdw         164               1.9300     0.0430


      #####################################
      ##                                 ##
      ##  Van der Waals Pair Parameters  ##
      ##                                 ##
      #####################################


vdwpr         1    5          3.5600     0.0230
vdwpr         1   36          3.5570     0.0230
vdwpr        19  113          2.4500    15.0000
vdwpr        19  114          2.4500    15.0000
vdwpr        31  113          2.5000    15.0000
vdwpr        31  114          2.5000    15.0000
vdwpr        32  113          2.7100    15.0000
vdwpr        32  114          2.7100    15.0000
vdwpr        33  113          2.7800    15.0000
vdwpr        33  114          2.7800    15.0000
vdwpr        61  113          2.0600    15.0000
vdwpr        61  114          2.0600    15.0000
vdwpr        63  113          2.2000    15.0000
vdwpr        63  114          2.2000    15.0000
vdwpr        65  113          2.1200    15.0000
vdwpr        65  114          2.1200    15.0000
vdwpr       113  125          2.6100    15.0000
vdwpr       113  126          2.7500    15.0000
vdwpr       113  127          2.9000    15.0000
vdwpr       113  133          2.7900    15.0000
vdwpr       113  134          2.7900    15.0000
vdwpr       113  141          2.6200    15.0000
vdwpr       114  125          2.6100    15.0000
vdwpr       114  126          2.7500    15.0000
vdwpr       114  127          2.9000    15.0000
vdwpr       114  133          2.7900    15.0000
vdwpr       114  134          2.7900    15.0000
vdwpr       114  141          2.6200    15.0000


      ###################################
      ##                               ##
      ##  Hydrogen Bonding Parameters  ##
      ##                               ##
      ###################################


hbond         2   21          2.6500     0.5500
hbond         2   23          3.0000     0.1000
hbond         2   28          2.6200     0.8600
hbond         2   44          2.8300     0.2000
hbond         2   73          3.0000     0.7500
hbond         2  124          2.9600     0.2500
hbond         4   21          2.6000     0.5100
hbond         4   23          2.8700     0.2600
hbond         4   28          2.5400     0.9300
hbond         4  124          2.8200     0.3400
hbond         6   21          2.1100     3.0000
hbond         6   23          2.3800     1.3000
hbond         6   24          2.1400     3.3000
hbond         6   28          2.0300     5.1400
hbond         6   44          2.6800     0.1500
hbond         6   48          1.7200    13.8000
hbond         6   73          2.2500     3.1500
hbond         6  124          2.3000     1.7000
hbond         7   21          2.0700     2.5500
hbond         7   23          2.3900     1.1000
hbond         7   24          2.0500     3.0000
hbond         7   28          2.0700     4.4400
hbond         7   48          2.0000     6.0000
hbond         7   73          2.0300     5.1000
hbond         7  124          2.3300     1.3900
hbond         8   21          2.1500     4.7000
hbond         8   23          2.4000     2.2800
hbond         8   24          2.2200     2.1000
hbond         8   28          2.1300     7.7800
hbond         8   48          1.6870    22.4220
hbond         8   73          2.2200     1.5000
hbond         8  124          2.3000     3.5300
hbond        11   21          2.0500     0.4500
hbond        11   23          2.0500     0.3000
hbond        11   24          2.0500     0.9000
hbond        11   28          2.0500     0.6000
hbond        11   73          2.0500     0.6000
hbond        12   21          2.8000     1.1000
hbond        12   23          3.1400     0.4400
hbond        12   24          2.4300     0.9000
hbond        12   28          2.7700     1.8200
hbond        12   73          2.4300     0.6000
hbond        12  124          3.0900     0.6700
hbond        13   21          2.5800     1.2000
hbond        13   23          2.5800     0.3000
hbond        13   24          2.5800     0.9000
hbond        13   28          2.5800     0.6000
hbond        13   73          2.5800     0.6000
hbond        14   21          2.7200     0.9000
hbond        14   23          2.7200     0.6000
hbond        14   24          2.7200     0.6000
hbond        14   28          2.7200     0.3000
hbond        14   73          2.7200     0.3000
hbond        15   21          2.6800     1.3500
hbond        15   23          2.5100     0.3000
hbond        15   24          2.5100     0.6000
hbond        15   28          2.5100     0.3000
hbond        15   44          2.9400     0.7000
hbond        15   73          2.5100     0.3000
hbond        17   21          2.5500     0.6000
hbond        17   23          2.5500     0.1500
hbond        17   24          2.5500     0.3000
hbond        17   28          2.5500     0.3000
hbond        17   73          2.5500     0.3000
hbond        21   22          2.4000     1.0600
hbond        21   37          1.7400     3.7200
hbond        21   47          2.0700     5.0000
hbond        21   50          2.6500     0.5500
hbond        21   79          1.9500     3.4600
hbond        22   23          2.6900     0.4270
hbond        22   28          2.3700     1.7560
hbond        22  124          2.6300     0.6580
hbond        23   37          2.2500     0.6750
hbond        23   47          2.3100     2.4300
hbond        23   50          3.0000     0.1000
hbond        23   79          2.1900     1.5900
hbond        23  150          2.4000     2.2800
hbond        24   37          2.2200     2.1000
hbond        24   75          2.1400     1.4500
hbond        24   77          1.8300     4.9500
hbond        28   37          2.2200     1.5000
hbond        28   47          2.0500     8.2800
hbond        28   50          3.0000     0.7500
hbond        28   79          1.9600     5.2400
hbond        37   73          2.2200     1.5000
hbond        44   50          2.8300     0.2000
hbond        47   48          1.7900    32.1000
hbond        47  124          2.2100     3.7600
hbond        50   73          3.0000     0.7500
hbond        79  124          2.1100     2.2800


      ##################################
      ##                              ##
      ##  Bond Stretching Parameters  ##
      ##                              ##
      ##################################


bond          1    1           4.490     1.5247
bond          1    2           6.300     1.4990
bond          1    3           4.800     1.5090
bond          1    4           5.500     1.4700
bond          1    5           4.740     1.1120
bond          1    6           5.700     1.4130
bond          1    8           5.300     1.4480
bond          1    9           5.210     1.4460
bond          1   11           5.900     1.3900
bond          1   12           3.100     1.7910
bond          1   13           2.300     1.9440
bond          1   14           2.150     2.1660
bond          1   15           3.000     1.8050
bond          1   16           3.213     1.8160
bond          1   17           2.950     1.8000
bond          1   18           3.100     1.7720
bond          1   19           3.050     1.8760
bond          1   22           5.000     1.5110
bond          1   25           2.940     1.8430
bond          1   26           4.5014    1.5769
bond          1   29           5.200     1.4990
bond          1   31           2.720     1.9490
bond          1   32           2.124     2.1470
bond          1   33           1.900     2.2420
bond          1   34           2.680     1.9480
bond          1   35           2.700     2.1400
bond          1   36           4.740     1.1070
bond          1   37           5.000     1.4340
bond          1   38           4.400     1.4970
bond          1   39           4.2741    1.5110
bond          1   40           4.230     1.4900
bond          1   41           5.400     1.4200
bond          1   43           5.200     1.4830
bond          1   46           5.500     1.4950
bond          1   50           6.300     1.4990
bond          1   56           4.490     1.5247
bond          1   57           6.300     1.4990
bond          1   70           7.400     1.4890
bond          1   71           4.800     1.5030
bond          1   72           5.000     1.4390
bond          1   75           5.700     1.4130
bond          1  109           4.480     1.4530
bond          1  110           6.420     1.4700
bond          1  111           5.500     1.4750
bond          1  114           6.300     1.5120
bond          1  145           5.850     1.3680
bond          1  146           4.800     1.4140
bond          1  150           3.800     1.4429
bond          1  153           3.300     1.8050
bond          1  154           3.104     1.7759
bond          1  155           4.4543    1.4540
bond          1  159           4.400     1.4240
#bond          2    2           7.500     1.3320
bond          2    3           8.500     1.3540
bond          2    4          11.200     1.3120
bond          2    5           5.150     1.1010
bond          2    6           6.000     1.3536
bond          2    8           6.320     1.3690
bond          2    9           5.960     1.4100
bond          2   11           5.500     1.3535
bond          2   12           2.800     1.7270
bond          2   13           2.500     1.8900
bond          2   14           2.480     2.0750
bond          2   18           2.800     1.7720
bond          2   19           3.000     1.8540
bond          2   22           5.700     1.4600
bond          2   25           2.910     1.8280
bond          2   26           3.4602    1.5500
bond          2   31           3.580     1.9350
bond          2   36           5.150     1.0960
bond          2   37           9.000     1.2710
bond          2   38           9.600     1.3360
bond          2   39          11.090     1.2600
bond          2   40          11.090     1.2660
bond          2   41          12.200     1.2180
bond          2   42           7.171     1.5370
bond          2   43           4.000     1.2050
bond          2   46           5.050     1.4730
bond          2   50           5.280     1.4340
bond          2   56           6.300     1.4990
bond          2   57           7.500     1.3330
bond          2   72           9.000     1.2700
bond          2  106          11.900     1.3108
bond          2  108           8.7016    1.2836
bond          2  110          10.000     1.2800
bond          2  111           8.300     1.2739
bond          2  143           3.800     0.8270
bond          2  144           5.200     1.3950
bond          3    3          11.250     1.2170
bond          3    5           4.370     1.1180
bond          3    6           6.000     1.3538
bond          3    7          10.100     1.2080
bond          3    9           6.700     1.3770
bond          3   11           4.200     1.3810
bond          3   12           2.880     1.8160
bond          3   13           2.800     1.9900
bond          3   14           2.600     2.2280
bond          3   22           4.400     1.4470
bond          3   36           4.370     1.1130
bond          3   47           7.035     1.2760
bond          3   56           4.800     1.5090
bond          3   57           9.600     1.3510
bond          3   75           6.000     1.3538
bond          3   76          10.800     1.2090
bond          3   77           9.800     1.2140
bond          3   78           9.800     1.2140
bond          3   80          11.650     1.2040
bond          3   81           9.640     1.2080
bond          3   82          10.600     1.1980
bond          3  101           9.000     1.2130
bond          3  102           9.600     1.2040
bond          3  120          10.800     1.2090
bond          3  148           4.300     1.4050
bond          4    4          15.250     1.2100
bond          4   10          17.330     1.1580
bond          4   57          11.200     1.3120
bond          4  124           5.970     1.0800
bond          5   16           3.800     1.3460
bond          5   17           3.170     1.3720
bond          5   18           3.800     1.3460
bond          5   19           2.650     1.4830
bond          5   22           5.080     1.0860
bond          5   25           3.065     1.4200
bond          5   29           5.220     1.1010
bond          5   31           2.550     1.5290
bond          5   32           2.229     1.6960
bond          5   33           1.894     1.7750
bond          5   34           3.170     1.4720
bond          5   35           2.850     1.6700
bond          5   38           4.600     1.0720
bond          5   50           5.150     1.1010
bond          5   56           4.740     1.1120
bond          5   57           5.150     1.1010
bond          5   71           5.100     1.0920
bond          5  113           5.150     1.1010
bond          5  153           3.280     1.3980
bond          5  154           3.7259    1.3512
bond          6    6           3.950     1.4480
bond          6   19           5.050     1.6360
bond          6   21           7.630     0.9470
bond          6   24           7.150     0.9717
bond          6   25           2.900     1.6150
bond          6   26           4.6192    1.3619
bond          6   56           2.800     1.4150
bond          6   57           6.000     1.3550
bond          6   73           7.200     0.9720
bond          6  153           5.300     1.5990
bond          7   17           7.100     1.4870
bond          7   18           9.420     1.4420
bond          7   43          10.800     1.2680
bond          7   46           7.500     1.2225
bond          7   58          10.150     1.2020
bond          7   67          11.420     1.1960
bond          7  106          10.500     1.1650
bond          7  153           8.900     1.4870
bond          7  154           8.6767    1.4625
bond          8   23           6.420     1.0150
bond          8   50           6.320     1.3780
bond          8   56           5.300     1.4480
bond          9   18           6.100     1.6600
bond          9   28           6.770     1.0280
bond          9   30           6.830     1.3250
bond         15   15           2.620     2.0190
bond         15   44           3.870     1.3420
bond         19   19           1.650     2.3240
bond         19   22           3.500     1.8370
bond         19   56           1.300     1.8810
bond         21  145           7.500     0.9740
bond         21  159           7.780     0.9479
bond         22   22           5.000     1.4850
bond         22   31           2.700     1.9110
bond         22   38           4.400     1.4880
bond         22   46           4.350     1.4775
bond         22   56           4.400     1.5050
bond         23   37           5.700     1.0280
bond         23   40           6.500     1.0300
bond         23   43           5.520     1.0400
bond         23   72           5.970     1.0190
bond         23  107           5.350     1.0330
bond         23  109           5.950     1.0280
bond         23  110           6.520     1.0175
bond         23  111           6.520     1.0130
bond         23  146           6.150     1.0210
bond         23  150           6.360     1.0214
bond         23  155           6.3778    1.0196
bond         24   75           7.150     0.9737
bond         31   31           1.450     2.4040
bond         33   33           2.050     1.9440
bond         37   37           9.500     1.2500
bond         37   40          11.000     1.2300
bond         37   43          10.720     1.2570
bond         38   38           9.600     1.3030
bond         39   39          10.720     1.2480
bond         39   40          11.000     1.2300
bond         39   48           6.1402    1.0530
bond         39   69           4.600     1.3650
bond         41   73           7.200     0.9600
bond         41  108           4.320     1.4042
bond         42   44           3.890     1.3360
bond         43   69           8.800     1.2690
bond         43  109           7.100     1.2620
bond         50   50           6.560     1.3887
bond         56   56           4.490     1.5000
bond         57   57           7.500     1.3320
bond         58   78          10.500     1.1678
bond         58   79           7.000     1.2100
bond         69  143           9.000     1.2820
bond         70   71           8.500     1.2500
bond        143  144           8.800     1.2630
bond        145  146           4.500     1.4050
bond        150  150           3.000     1.5490
bond        153  159           5.700     1.6000
bond        154  155           3.9438    1.6965


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (5-Ring)  ##
      ##                                       ##
      ###########################################


bond5         1    1           4.490     1.5258
bond5         1    2           6.300     1.5120
bond5         1    3           4.800     1.5140
bond5         1    6           5.700     1.4160
bond5         1    8           5.300     1.4530
bond5         1    9           5.210     1.4700
bond5         1   15           3.000     1.8080
bond5         1   18           3.100     1.7800
bond5         1   19           2.850     1.8840
bond5         1   22           5.000     1.5100
bond5         1   31           2.950     1.9440
bond5         1   37           3.950     1.4700
bond5         1   40           4.230     1.4900
bond5         1   56           4.490     1.5258
bond5         1   57           6.300     1.5100
bond5         1   75           5.700     1.4160
bond5         2    2           7.700     1.3340
bond5         2    3           9.600     1.3510
bond5         2    6           6.000     1.3550
bond5         2   18           2.800     1.7720
bond5         2   19           3.000     1.8560
bond5         2   37          10.000     1.2580
bond5         2   40           9.700     1.2680
bond5         2   41          11.600     1.2250
bond5         2   42           7.171     1.5970
bond5         3    3           9.600     1.3340
bond5         3    6           5.800     1.3550
bond5         3    9           6.830     1.3770
bond5         3   57           9.600     1.3510
bond5         3   75           5.800     1.3550
bond5         3  148           3.600     1.3800
bond5         3  149           3.600     1.3800
bond5         6    6           3.950     1.4550
bond5         6   56           3.000     1.4180
bond5        15   15           2.620     2.0150
bond5        19   19           1.650     2.3360
bond5        22   22           4.400     1.5010
bond5        37   37           9.600     1.2500
bond5        37   40           9.600     1.2200
bond5        37   41          11.600     1.2680
bond5        37   42           7.471     1.4150
bond5        57   57           7.500     1.3320
bond5       113  113           7.500     1.3970
bond5       114  114           7.500     1.4170


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (4-Ring)  ##
      ##                                       ##
      ###########################################


bond4         6   56           5.700     1.4250
bond4         6   58           5.800     1.4178
bond4         8   56           5.300     1.4540
bond4         9   56           5.960     1.4930
bond4         9   58           6.830     1.3770
bond4        15   56           3.000     1.8140
bond4        19   56           3.000     1.8840
bond4        22   22           5.000     1.5520
bond4        22   56           4.400     1.5260
bond4        56   56           4.490     1.5371
bond4        56   57           6.300     1.5190
bond4        56   58           4.560     1.5430
bond4        56   75           5.700     1.4250
bond4        57   57           7.500     1.3380
bond4        57   58           9.600     1.3510
bond4        58   58           9.600     1.3340
bond4        58   75           5.800     1.4178


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (3-Ring)  ##
      ##                                       ##
      ###########################################


bond3        19   22           3.500     1.8250
bond3        22   22           5.000     1.5030
bond3        22   38           5.000     1.5030
bond3        22   49           5.360     1.4350
bond3        22   59           5.000     1.5030
bond3        22   67           4.200     1.4860


      ################################################
      ##                                            ##
      ##  Electronegativity Bond Length Parameters  ##
      ##                                            ##
      ################################################


electneg      1    1    3               -0.0070
electneg      1    1    6               -0.0070
electneg      1    1    8               -0.0050
electneg      1    1    9               -0.0150
electneg      1    1   11               -0.0225
electneg      1    1   12               -0.0085
electneg      1    1   13               -0.0120
electneg      1    1   14               -0.0050
electneg      1    1   15               -0.0010
electneg      1    1   17               -0.0100
electneg      1    1   19                0.0090
electneg      1    1   25                0.0000
electneg      1    1   26                0.0009
electneg      1    1   34                0.0030
electneg      1    1   35                0.0030
electneg      1    1   39               -0.0037
electneg      1    1   46               -0.0060
electneg      1    1   47                0.0110
electneg      1    1   70               -0.0300
electneg      1    1   71                0.0400
electneg      1    1  155               -0.0145
electneg      2    1   15               -0.0100
electneg      2    1   19                0.0130
electneg      3    1   39               -0.0340
electneg      4    1    4                0.0050
electneg      5    1    3               -0.0050
electneg      5    1    4               -0.0015
electneg      5    1    6               -0.0028
electneg      5    1    8               -0.0011
electneg      5    1   10               -0.0055
electneg      5    1   11               -0.0076
electneg      5    1   12               -0.0075
electneg      5    1   14               -0.0050
electneg      5    1   15               -0.0001
electneg      5    1   17               -0.0025
electneg      5    1   18               -0.0030
electneg      5    1   25               -0.0030
electneg      5    1   26                0.0016
electneg      5    1   39                0.0010
electneg      5    1   43               -0.0080
electneg      5    1   46               -0.0058
electneg      5    1   70               -0.0100
electneg      5    1   71               -0.0060
electneg      5    1   72                0.0068
electneg      5    1   75               -0.0035
electneg      5    1  109               -0.0020
electneg      5    1  146               -0.0070
electneg      5    1  153                0.0000
electneg      5    1  154               -0.0114
electneg      5    1  155               -0.0081
electneg      5    1  159               -0.0028
electneg      6    1   71               -0.0160
electneg     11    1    1                0.0100
electneg     11    1   11               -0.0305
electneg     11    1   12               -0.0200
electneg     11    1   13               -0.0040
electneg     12    1    1                0.0055
electneg     12    1   11               -0.0300
electneg     12    1   12               -0.0200
electneg     14    1    2                0.0090
electneg     14    1    5               -0.0090
electneg     19    1   19               -0.0040
electneg     25    1    1                0.0025
electneg     26    1    1               -0.0033
electneg     36    1    3               -0.0050
electneg     39    1   47               -0.0680
electneg     70    1    1                0.0150
electneg     71    1    6                0.0190
electneg    110    1    1                0.0154
electneg    111    1    1                0.0154
electneg      1    2   72               -0.0070
electneg      1    2  108               -0.0081
electneg      2    2   11               -0.0055
electneg      2    2   19                0.0110
electneg      2    2   31                0.0020
electneg      2    2  108               -0.0011
electneg      5    2   11               -0.0070
electneg      5    2   41               -0.0050
electneg      5    2  108                0.0117
electneg    108    2    2                0.0012
electneg    108    2    5               -0.0011
electneg      1    3   11               -0.0060
electneg      1    3   12               -0.0011
electneg      1    3   13                0.0038
electneg      1    3   14               -0.0194
electneg      1    3   47                0.0240
electneg      1    3   75               -0.0220
electneg      2    3    3               -0.0180
electneg      5    3   11               -0.0071
electneg      5    3   12               -0.0151
electneg      5    3   13               -0.0035
electneg      5    3   47                0.0190
electneg     11    3    1                0.0134
electneg     11    3   80               -0.0332
electneg     12    3    1                0.0122
electneg     12    3   80               -0.0316
electneg     13    3    1                0.0106
electneg     13    3   80               -0.0265
electneg     14    3    1                0.0095
electneg     14    3   80               -0.0199
electneg     47    3   39               -0.0630
electneg     75    3    5               -0.0220
electneg     80    3    5                0.0063
electneg     80    3   11               -0.0184
electneg     80    3   12               -0.0176
electneg     80    3   13               -0.0203
electneg     80    3   14               -0.0080
electneg    124    4   10                0.0010
electneg      1    6    3                0.0220
electneg      1    6    2                0.0068
electneg      1    6    6                0.0070
electneg      1    6   21                0.0150
electneg      6    6   21                0.0060
electneg     19    6   19                0.0020
electneg     19    6   21                0.0220
electneg     21    6    6                0.0170
electneg     21    6   26                0.0002
electneg     56    6   58               -0.0460
electneg      1    8   23                0.0060
electneg      2    8   23                0.0100
electneg     56    8   23                0.0060
electneg      1    9   28                0.0010
electneg     58    9   28               -0.0050
electneg      1   15   15                0.0100
electneg      1   15   44                0.0200
electneg     15   15   44                0.0230
electneg     44   15   15               -0.0050
electneg      1   17    5                0.0050
electneg      7   17    5                0.0080
electneg      1   19    6               -0.0190
electneg      1   19   19                0.0090
electneg      5   19    6               -0.0010
electneg      5   19   19                0.0030
electneg      6   19    6               -0.0100
electneg     19   19    5                0.0040
electneg     19   19   19               -0.0020
electneg     22   22   19                0.0080
electneg     22   22   46               -0.0400
electneg     22   22   49               -0.0200
electneg     22   22   67                0.0330
electneg      1   25    5                0.0070
electneg      6   26    1                0.0007
electneg      5   31    1                0.0080
electneg      5   31   31                0.0060
electneg      5   31   56                0.0000
electneg      1   34    5                0.0090
electneg      1   35    5                0.0070
electneg      1   39    1               -0.0096
electneg     48   39    1               -0.0061
electneg      1   41  108                0.0142
electneg      2   41    2                0.0120
electneg      2   41   73                0.0210
electneg      2   41  108                0.0326
electneg     73   41  108                0.0317
electneg    108   41    2                0.0060
electneg    108   41   73                0.0068
electneg      2   42   44                0.0200
electneg      5   56    8               -0.0030
electneg      5   56   58               -0.0060
electneg      5   56   75               -0.0022
electneg      9   56    9               -0.0200
electneg     56   56    6               -0.0070
electneg     56   56    8                0.0001
electneg     56   56    9                0.0140
electneg     56   56   15               -0.0100
electneg     56   56   19                0.0140
electneg     56   56   58               -0.0140
electneg     56   56   75               -0.0070
electneg     56   58    6                0.0040
electneg     56   58    9               -0.0380
electneg     56   58   75                0.0040
electneg      1   71   70               -0.0400
electneg     70   71    1                0.0060
electneg      1   75    3                0.0220
electneg      3   75   24                0.0150
electneg     56   75   58               -0.0460
electneg      2  108    1                0.0030
electneg      2  108    2                0.0030
electneg     41  108    1                0.0175
electneg    146  145    1                0.0080
electneg      1  146    1                0.0130
electneg    145  146    1                0.0300
electneg    150  150    1               -0.0050
electneg      1  153  159               -0.0110
electneg      5  153  159               -0.0110
electneg      7  153    5               -0.0030
electneg      7  153  159               -0.0160
electneg    159  153  159               -0.0150
electneg      7  154    1                0.0048
electneg    155  154    1                0.0121
electneg      1  155    1                0.0023
electneg     23  155    1                0.0008
electneg    154  155    1               -0.0266
electneg     21  159  159                0.0000


      ################################
      ##                            ##
      ##  Angle Bending Parameters  ##
      ##                            ##
      ################################


angle         1    1    1      0.670     109.50     110.20     111.00
angle         1    1    2      0.540     110.60     109.80     110.60
angle         1    1    3      0.800     110.60     110.60     110.60
angle         1    1    4      0.960     108.80     109.70     110.00
angle         1    1    5      0.590     109.80     109.31     110.70
angle         1    1    6      0.830     107.50     107.00     107.90
angle         1    1    8      0.780     109.47     108.00     111.00
angle         1    1    9      0.750     109.48     111.30     111.80
angle         1    1   11      0.920     107.30     108.30     107.40
angle         1    1   12      0.800     106.20     106.40     108.00
angle         1    1   13      0.740     108.20
angle         1    1   14      0.650     106.00     107.20     107.00
angle         1    1   15      0.740     108.00     109.50     110.10
angle         1    1   16      0.420     107.80
angle         1    1   17      0.650     107.50     104.70     106.00
angle         1    1   18      0.870     103.00
angle         1    1   19      0.400     109.00     112.70     111.50
angle         1    1   22      0.350     114.40     112.60     114.40
angle         1    1   25      0.600     107.50     109.60     108.00
angle         1    1   26      0.379     110.92
angle         1    1   29      0.450     110.00
angle         1    1   31      0.450     109.30
angle         1    1   32      0.560     110.20
angle         1    1   33      0.300     110.20
angle         1    1   34      0.500     108.20
angle         1    1   35      0.500     108.20
angle         1    1   36      0.590     110.10     109.31     110.70
angle         1    1   37      0.500     110.74
angle         1    1   39      0.543     103.50     109.299    100.90
angle         1    1   41      0.900     107.50
angle         1    1   43      0.450     104.50
angle         1    1   46      1.000     106.00     106.50     106.80
angle         1    1   50      0.540     110.60
angle         1    1   56      0.670     109.50     109.90     111.00
angle         1    1   57      0.540     110.60     110.60     110.60
angle         1    1   70      1.080     104.10
angle         1    1   71      0.360     109.00     111.00     101.60
angle         1    1  109      0.500     108.50
angle         1    1  110      0.455     105.00
angle         1    1  111      0.980     108.64     108.64     108.64
angle         1    1  150      0.780     109.14     109.14     109.14
angle         1    1  153      0.500     109.50
angle         1    1  154      1.238     108.154
angle         1    1  159      0.830     109.50
angle         2    1    2      0.450     113.20     115.50     113.00
angle         2    1    3      0.470     109.47     110.51     110.20
angle         2    1    4      0.570     109.47     110.51     110.20
angle         2    1    5      0.550     109.50     109.31     110.40
angle         2    1    6      0.700     107.00
angle         2    1    8      1.045     110.74
angle         2    1    9      0.500     109.80
angle         2    1   11      0.760     109.00
angle         2    1   12      0.650     109.50
angle         2    1   14      0.695     109.30
angle         2    1   15      0.650     107.80     107.80     113.90
angle         2    1   16      0.420     107.80
angle         2    1   19      0.500     109.50     105.00     109.50
angle         2    1   22      0.450     112.40
angle         2    1   36      0.550     109.50     109.31     110.40
angle         2    1   37      0.380     110.51
angle         2    1   39      1.045     110.74
angle         2    1   43      0.380     110.51
angle         3    1    3      0.470     109.47     110.51     110.20
angle         3    1    5      0.540     109.49     109.49     109.49
angle         3    1    6      0.700     109.50
angle         3    1    8      1.045     110.74
angle         3    1    9      0.850     109.50     110.60     112.30
angle         3    1   11      0.760     109.20
angle         3    1   12      0.650     109.80
angle         3    1   13      0.750     109.10
angle         3    1   14      0.600     108.90
angle         3    1   15      0.420     107.80
angle         3    1   16      0.420     107.80
angle         3    1   36      0.540     109.49
angle         3    1   39      1.045     110.74
angle         4    1    4      0.470     109.47     110.51     110.20
angle         4    1    5      0.680     109.39     109.41     108.80
angle         4    1    6      0.900     109.00     109.00     109.00
angle         4    1   11      1.280     110.70     110.70     110.70
angle         4    1   75      0.800     107.50
angle         5    1    5      0.550     107.60     107.80     109.47
angle         5    1    6      0.820     110.00     108.90     108.70
angle         5    1    8      0.820     109.30
angle         5    1    9      0.760     111.00     111.00     111.00
angle         5    1   11      0.720     108.50     109.30     107.00
angle         5    1   12      0.750     105.66     106.30     107.05
angle         5    1   13      0.510     106.50
angle         5    1   14      0.620     102.80     102.80     107.80
angle         5    1   15      0.740     110.80     110.80     108.00
angle         5    1   16      0.300     108.20
angle         5    1   17      0.715     105.00     105.00     107.70
angle         5    1   18      0.690     106.00
angle         5    1   19      0.540     109.50     110.00     108.90
angle         5    1   22      0.590     109.41     109.41     109.41
angle         5    1   25      0.570     111.00     108.40     108.60
angle         5    1   26      0.498     109.939
angle         5    1   29      0.580     110.00
angle         5    1   31      0.420     111.00     111.90     110.00
angle         5    1   32      0.350     112.00
angle         5    1   33      0.100     109.50
angle         5    1   34      0.330     110.50
angle         5    1   35      0.330     110.50
angle         5    1   36      0.550     107.60     107.80     109.47
angle         5    1   37      0.803     107.50
angle         5    1   39      0.900     104.70
angle         5    1   40      0.360     109.40
angle         5    1   41      0.920     110.00     108.90     108.70
angle         5    1   43      0.800     107.50
angle         5    1   46      0.760     109.00
angle         5    1   50      0.550     109.50     109.31     110.40
angle         5    1   56      0.590     110.10     109.31     110.70
angle         5    1   57      0.490     109.50     109.31     110.40
angle         5    1   70      1.010     101.00     100.70     102.80
angle         5    1   71      0.590     109.00     106.20     106.70
angle         5    1  109      0.835     108.50
angle         5    1  110      0.900     105.50
angle         5    1  111      0.950     104.50
angle         5    1  145      0.925     106.50     106.50     106.50
angle         5    1  146      0.900     107.00     107.00     107.00
angle         5    1  150      0.850     109.38     109.38     109.08
angle         5    1  153      0.520     109.60
angle         5    1  159      0.920     108.70     108.70     108.70
angle         6    1    6      0.540     103.10     101.20     107.00
angle         6    1   12      0.670     108.50
angle         6    1   22      0.830     107.50
angle         6    1   50      0.700     107.00
angle         6    1   71      1.200     104.10
angle         8    1    8      1.045     110.74
angle         8    1   22      0.600     109.50
angle         8    1   39      1.045     110.74
angle         9    1   15      0.580     107.00     108.00     114.80
angle         9    1   36      0.760     111.00
angle        11    1   11      1.950     106.10     108.00     108.60
angle        11    1   12      0.750     110.40
angle        11    1   13      0.720     109.40
angle        12    1   12      0.760     108.10     109.50     109.70
angle        12    1   13      0.720     110.70
angle        13    1   13      0.690     109.70
angle        14    1   14      0.695     104.80
angle        15    1   15      0.420     110.00
angle        19    1   19      0.350     109.50     119.50     117.00
angle        22    1   22      0.480     112.60     114.00       0.00
angle        22    1   37      0.380     110.20
angle        22    1   43      0.380     110.20
angle        36    1   36      0.550     107.60     107.80     109.47
angle        37    1   37      0.950     109.00
angle        46    1   46      0.640     109.50
angle        50    1   50      0.450     113.20     115.50     113.00
angle        57    1   57      0.450     113.20     115.50     113.00
angle         1    2    1      0.540     117.00
angle         1    2    2      0.470     122.30
angle         1    2    3      0.500     117.00
angle         1    2    4      0.470     116.60
angle         1    2    5      0.490     117.50
angle         1    2    6      0.500     120.00
angle         1    2   19      0.400     120.00
angle         1    2   36      0.490     117.50
angle         1    2   37      0.720     115.10     121.30       0.00
angle         1    2   40      0.450     120.00
angle         1    2   41      0.500     120.00
angle         1    2   42      0.700     120.00
angle         1    2   72      0.720     123.00
angle         1    2  106      0.470     117.40     118.70       0.00
angle         1    2  108      0.870     117.83     118.70       0.00
angle         2    2    2      0.760     122.00     121.70       0.00
angle         2    2    3      0.500     115.50     116.70       0.00
angle         2    2    5      0.490     120.00     120.50       0.00
angle         2    2    6      0.600     121.90
angle         2    2    8      0.600     122.00     125.00       0.00
angle         2    2    9      0.500     118.00
angle         2    2   11      0.810     115.50     119.00       0.00
angle         2    2   12      0.650     118.80
angle         2    2   13      0.450     118.10
angle         2    2   14      0.410     118.80
angle         2    2   18      1.000     116.00
angle         2    2   19      0.320     122.00     122.00       0.00
angle         2    2   22      0.470     127.80
angle         2    2   25      0.380     120.00
angle         2    2   26      0.705     121.457
angle         2    2   31      0.250     119.10
angle         2    2   36      0.490     120.00     120.50       0.00
angle         2    2   37      0.970     121.00     121.00       0.00
angle         2    2   40      0.660     119.00     119.00       0.00
angle         2    2   41      1.050     119.50     120.80       0.00
angle         2    2   42      0.580     117.00     126.00       0.00
angle         2    2   43      1.350     124.20
angle         2    2   46      1.000     115.20
angle         2    2   57      0.760     121.00
angle         2    2  108      1.000     120.59     121.90       0.00
angle         2    2  111      0.750     118.00
angle         2    2  143      0.700     119.70
angle         2    2  144      0.630     120.00
angle         3    2    5      0.500     117.00
angle         3    2   40      0.500     120.00
angle         4    2    5      0.300     119.50
angle         5    2    5      0.450     119.00
angle         5    2    6      0.540     116.40
angle         5    2    8      0.540     117.00
angle         5    2    9      0.300     109.00
angle         5    2   11      0.710     113.00
angle         5    2   12      0.550     112.60
angle         5    2   13      0.560     112.10
angle         5    2   14      0.450     112.60
angle         5    2   18      0.780     106.00
angle         5    2   19      0.525     119.50
angle         5    2   22      0.490     120.00
angle         5    2   31      0.510     120.00
angle         5    2   36      0.450     119.00
angle         5    2   37      0.530     119.00     121.50       0.00
angle         5    2   38      0.360     120.00
angle         5    2   40      0.500     110.00
angle         5    2   41      0.800     108.00
angle         5    2   42      0.400     120.10
angle         5    2   43      0.360     116.50
angle         5    2   46      0.434     116.00
angle         5    2   50      0.490     120.00     120.50       0.00
angle         5    2   57      0.490     120.00     120.50       0.00
angle         5    2   72      0.800     121.70     121.70       0.00
angle         5    2  106      0.370     114.00     121.50       0.00
angle         5    2  108      0.500     115.83     116.78       0.00
angle         5    2  110      0.720     118.10
angle         5    2  111      0.550     110.50
angle         5    2  143      0.400     116.50
angle         8    2    8      0.850     118.50
angle         8    2   22      0.600     119.00
angle         9    2    9      0.400     120.00
angle        11    2  106      0.950     120.20     120.20       0.00
angle        12    2   12      1.570     119.20
angle        12    2   13      1.570     110.70
angle        12    2   41      0.500     105.00
angle        12    2  106      0.570     119.80     114.20       0.00
angle        13    2   41      0.500     104.00
angle        13    2  106      0.530     111.20
angle        14    2   41      0.500     107.00
angle        19    2   19      0.400     120.00
angle        36    2   36      0.450     119.00
angle        37    2   37      1.200     120.00     122.00       0.00
angle        37    2   40      0.400     126.00     126.00       0.00
angle        42    2   42      0.580     117.00
angle         1    3    1      1.250     116.80     116.80     116.80
angle         1    3    2      0.500     116.00
angle         1    3    3      1.000     114.60
angle         1    3    5      0.464     116.10     117.30       0.00
angle         1    3    6      0.650     107.10                         !! JWP
angle         1    3    7      0.850     123.50     123.50       0.00
angle         1    3    9      0.570     114.40
angle         1    3   11      1.950     109.00
angle         1    3   12      1.450     110.20
angle         1    3   13      1.180     109.30
angle         1    3   14      0.970     108.89
angle         1    3   47      0.745     115.90
angle         1    3   75      1.550     110.30
angle         1    3   76      0.720     122.10
angle         1    3   77      0.850     123.50     123.50       0.00   !! JWP
angle         1    3   80      0.320     121.60
angle         1    3   82      0.600     123.00
angle         1    3  148      2.000     109.00
angle         2    3    2      0.850     114.70
angle         2    3    3      0.800     120.00
angle         2    3    5      0.300     111.50
angle         2    3    6      0.700     124.30
angle         2    3    7      1.300     122.00     123.50       0.00
angle         2    3   75      0.700     124.30
angle         2    3   76      1.300     123.40
angle         2    3  102      0.800     126.50
angle         2    3  151      0.695     120.00
angle         3    3    5      0.680     112.40
angle         3    3   36      0.680     110.60
angle         3    3   76      0.750     119.20
angle         3    3  101      0.710     121.60
angle         5    3    5      0.650     115.50
angle         5    3    6      0.550     107.00
angle         5    3    7      0.850     119.20     119.20       0.00
angle         5    3    9      0.440     109.30
angle         5    3   11      1.340     104.00
angle         5    3   12      1.220     105.15
angle         5    3   13      1.120     108.80
angle         5    3   47      0.593     114.90
angle         5    3   56      0.560     120.00
angle         5    3   75      0.550     107.00
angle         5    3   76      0.640     118.90
angle         5    3   80      0.320     110.00
angle         5    3   82      0.800     117.20
angle         5    3  148      1.000     101.00
angle         6    3    7      1.700     121.50     122.50       0.00
angle         7    3    9      1.070     124.80
angle         7    3   22      0.460     122.50
angle         7    3   56      0.850     122.50
angle         9    3    9      0.900     112.50
angle        11    3   80      1.750     120.00
angle        12    3   80      1.240     120.50     119.50       0.00
angle        13    3   80      0.850     120.27     119.07       0.00
angle        14    3   80      0.500     117.40
angle        36    3   76      0.640     120.50
angle        47    3   47      1.432     129.80
angle        75    3   77      1.700     121.50     122.50       0.00
angle        75    3   78      1.700     121.50     122.50       0.00
angle        82    3  148      2.000     119.00
angle       102    3  149      1.300     121.00
angle         1    4    4      0.380     180.00
angle         1    4   10      0.335     180.00
angle         2    4    2      0.400     180.00
angle         2    4    4      0.470     180.00
angle         4    4  124      0.250     180.00
angle        10    4   50      0.128     180.00
angle         1    6    1      0.820     107.20
angle         1    6    2      0.770     108.50
angle         1    6    3      1.250     112.80
angle         1    6    6      1.058     103.30
angle         1    6   19      0.630     117.10
angle         1    6   21      0.750     106.80
angle         1    6   25      0.770     116.00
angle         1    6   56      0.690     108.90
angle         1    6  153      1.380     119.60
angle         2    6   21      0.360     109.00
angle         2    6   25      0.800     118.00
angle         2    6   73      0.350     108.00
angle         3    6    3      0.770     106.80
angle         3    6   24      0.690     107.70
angle         3    6   56      1.250     110.80
angle         6    6   21      0.852      99.50
angle        19    6   19      0.250     142.90
angle        19    6   21      0.510     117.50
angle        21    6   21      0.630     105.00
angle        21    6   26      0.485     110.607
angle        21    6  153      0.380     110.20
angle         1    8    1      0.720     107.20     108.20       0.00
angle         1    8    2      0.598     106.80     103.30       0.00
angle         1    8   23      0.600     108.10     110.90       0.00
angle         1    8   50      0.598     102.50     103.00       0.00
angle         2    8   23      0.587     110.50     109.50       0.00
angle        23    8   23      0.605     106.40     107.10       0.00
angle        23    8   50      0.587     109.00     108.50       0.00
angle        23    8   56      0.600     108.10     110.90       0.00
angle         1    9    1      0.760     122.50
angle         1    9    2      0.630     119.90
angle         1    9    3      1.620     121.10
angle         1    9   18      0.300     110.00
angle         1    9   28      0.190     122.40
angle         1    9   30      0.730     120.40
angle         1    9   56      0.420     111.20
angle         1    9   58      0.600     110.00
angle         2    9    2      0.400     107.00
angle         2    9    3      0.600     115.00
angle         2    9   28      0.500     110.00
angle         3    9    3      0.900     124.00
angle         3    9   28      0.580     118.50
angle        18    9   28      0.300     122.00
angle        28    9   28      0.410     123.00
angle        28    9   30      0.580     120.50
angle        28    9   56      1.150     118.30
angle        28    9   58      1.000     119.20
angle         1   15    1      0.840      95.90
angle         1   15   15      1.000     101.80
angle         1   15   44      0.650      96.00
angle        15   15   44      0.773      92.20
angle        44   15   44      0.730      92.90
angle         1   16    1      0.500      94.30
angle         1   16    5      0.400      94.00
angle         1   17    1      1.200      94.40
angle         1   17    5      0.860      90.00
angle         1   17    7      0.800     105.60     107.80       0.00
angle         5   17    7      0.860     109.60
angle         1   18    1      0.850     101.60
angle         1   18    2      1.800     102.00
angle         1   18    5      0.740     106.00
angle         1   18    7      1.100     106.90
angle         1   18    9      0.800     103.00
angle         2   18    2      1.980     102.10
angle         2   18    7      1.970     108.10
angle         5   18    7      0.560     101.50
angle         5   18    9      0.600      98.00
angle         7   18    7      1.485     119.50
angle         7   18    9      1.700     108.00
angle         1   19    1      0.480     109.50     110.40     109.20
angle         1   19    2      0.400     110.20     110.20     108.50
angle         1   19    5      0.400     109.30     107.00     111.00
angle         1   19    6      0.550     108.00     108.90     108.00
angle         1   19   19      0.450     109.00
angle         1   19   22      0.530     110.20
angle         1   19   56      0.530     109.50
angle         2   19    2      0.600     104.50
angle         2   19    5      0.550     109.50
angle         2   19    6      0.500     109.50
angle         2   19   19      0.400     110.20
angle         5   19    5      0.460     106.50     108.70     109.50
angle         5   19    6      0.670     109.50     109.00     109.50
angle         5   19   19      0.350     109.40
angle         5   19   22      0.460     110.20
angle         5   19   56      0.450     109.30     107.00     111.00
angle         6   19    6      0.600     112.00     113.50     112.00
angle        19   19   19      0.250     118.00     110.80     111.20
angle        56   19   56      0.480     124.50
angle         1   22    1      0.670     120.00
angle         1   22    5      0.600     117.10
angle         1   22   22      0.600     112.00     116.30       0.00
angle         1   22   49      0.560     115.00
angle         2   22    2      0.450     120.00
angle         2   22    5      0.360     128.50
angle         2   22   22      0.600     122.00
angle         2   22   49      0.560     115.00
angle         3   22    5      0.360     123.50     123.50     123.50
angle         5   22    5      0.250     116.50
angle         5   22   19      0.240     124.50
angle         5   22   22      0.650     116.80     114.20       0.00
angle         5   22   31      0.400     119.00
angle         5   22   38      0.360     124.50     119.70       0.00
angle         5   22   46      0.050     112.50
angle         5   22   49      0.430     113.00
angle         5   22   56      0.360     113.00
angle         5   22   67      0.360     117.40
angle        19   22   22      0.530     118.00
angle        22   22   22      0.360     119.50     112.50       0.00
angle        22   22   31      0.500     117.00
angle        22   22   46      1.200     114.60     114.60       0.00
angle         1   25    1      0.770      95.60      98.10       0.00
angle         1   25    2      0.480      92.50
angle         1   25    5      0.705      94.70      96.40       0.00
angle         2   25    2      0.480      95.00
angle         5   25    5      0.680      92.20      93.50       0.00
angle         6   25    6      0.450      99.50
angle         1   26    6      0.456     122.371
angle         2   26    6      0.604     126.986
angle         6   26    6      0.730     119.86
angle         1   29    1      0.500     119.00
angle         1   29    5      0.420     118.00
angle         5   29    5      0.420     117.00     120.00       0.00
angle         9   30    9      0.400     120.00
angle         1   31    1      0.500     109.50     109.80     110.50
angle         1   31    2      0.500     110.90
angle         1   31    5      0.390     110.20     110.50     111.50
angle         1   31   31      0.350     111.50
angle         2   31    2      0.500     109.50
angle         2   31    5      0.390     110.10
angle         2   31   31      0.500     109.50
angle         5   31    5      0.423     107.50     108.50     109.50
angle         5   31   22      0.400     108.80
angle         5   31   31      0.350     114.50
angle         5   31   56      0.510     105.20
angle        31   31   31      0.300     112.50
angle         1   32    1      0.320     107.00
angle         1   32    5      0.227     110.50
angle         5   32    5      0.132     109.50
angle         1   33    1      0.100     109.50
angle         1   33    5      0.100     109.50
angle         1   33   33      0.100     109.50
angle         5   33    5      0.100     109.50
angle         1   34    1      0.650      94.80
angle         1   34    5      0.430      94.50
angle         1   35    1      0.650      95.05
angle         1   35    5      0.430      94.60
angle         1   37    2      0.720     109.00
angle         1   37   37      0.690     106.50
angle         1   37   43      0.570      99.10
angle         2   37    2      1.200     112.60
angle         2   37   23      0.670     109.80
angle         2   37   37      1.300     107.50
angle         2   37   40      0.430     115.00
angle        23   37   37      0.900     106.40
angle         1   38   22      0.450     117.20
angle         2   38   22      0.550     137.00
angle         5   38   22      0.360     146.00
angle         5   38   38      0.360     146.00
angle         1   39    1      0.719     107.114    110.00     112.00
angle         1   39   48      0.521     105.949    107.425    108.524
angle         1   39   69      0.885     109.70
angle        48   39   48      0.609     106.367    106.966    108.563
angle         1   40    2      0.490     120.50
angle         2   40    2      0.430     124.00     124.00       0.00
angle         2   40   23      0.490     118.50
angle         2   40   37      0.430     124.00     124.00       0.00
angle        23   40   37      0.490     116.00
angle         1   41    2      1.000     109.10
angle         1   41  108      0.900     110.51
angle         2   41    2      0.950     112.00
angle         2   41   73      0.850     107.00
angle         2   41  108      0.900     110.85
angle        73   41  108      1.000     101.884
angle         2   42    2      0.680      98.50
angle         2   42   44      0.750      94.00
angle         1   43    7      0.570     120.40
angle         1   43   37      0.380     114.00
angle         1   43   69      0.920     117.00
angle         1   43  109      0.970     118.00
angle         2   43    2      1.250     117.30
angle         2   43   69      1.730     117.00
angle         7   43   37      0.380     125.00
angle        23   43   69      0.780     108.00
angle        23   43  109      0.915     106.00
angle        69   43  109      1.820     124.20
angle         1   46    7      1.000     115.90
angle         2   46    7      1.420     116.10
angle         7   46    7      1.000     127.70
angle         7   46   22      1.020     114.50
angle         1   50   50      0.470     122.30
angle         2   50   50      0.760     121.70
angle         4   50   50      0.430     121.20     123.30       0.00
angle         5   50   50      0.490     120.00     120.50       0.00
angle         8   50   50      0.600     123.00
angle         1   56    1      0.670     109.50     109.90     111.00
angle         1   56    5      0.590     110.10     109.31     110.70
angle         1   56    6      0.770     109.30     107.60     108.40
angle         1   56    9      1.030     110.70
angle         1   56   22      0.670       0.00     111.20       0.00
angle         1   56   56      0.670     109.50     113.00       0.00
angle         1   56   58      0.500     110.30
angle         1   56   75      0.770     109.30     107.60     108.40
angle         3   56    5      0.540     109.49     109.49     109.49
angle         3   56   56      0.650     109.50
angle         5   56    5      0.550     107.60     107.80     109.47
angle         5   56    6      0.450     108.70     108.70     108.70
angle         5   56    8      0.820     109.30
angle         5   56    9      0.760     111.00
angle         5   56   15      0.740     111.50     111.50       0.00
angle         5   56   19      0.680     110.00     110.00       0.00
angle         5   56   22      0.360     112.00     112.00       0.00
angle         5   56   31      0.400     110.20
angle         5   56   56      0.590     110.10     109.31       0.00
angle         5   56   57      0.490     110.00     109.81     110.90
angle         5   56   58      0.630     110.49
angle         5   56   75      0.450     108.70
angle         6   56    9      0.560     110.50
angle         6   56   56      1.080     109.10
angle         8   56   56      0.780     109.47     108.00     111.00
angle        19   56   56      0.480     111.00
angle        31   56   56      0.460     110.00
angle        56   56   56      0.670     109.50     109.70     111.00
angle        57   56   57      0.540     113.20     108.00     113.00
angle         1   57   56      0.540     115.20
angle         1   57   57      0.470     122.30
angle         2   57   56      0.760     127.80
angle         2   57   57      0.760     127.20
angle         5   57   56      0.490     117.50
angle         5   57   57      0.490     120.00     120.50       0.00
angle        57   57   57      0.760     121.70
angle         6   58    7      1.000     126.00
angle         7   58   56      0.550     135.10
angle         9   58   79      1.050     125.80
angle        56   58   79      0.650     125.00
angle        75   58   78      1.000     126.00
angle         7   67   22      0.460     143.60
angle         1   70   71      0.730     113.90
angle         1   71    1      0.320     107.70
angle         1   71    5      0.080     116.90
angle         1   71   70      1.090     113.50     120.10       0.00
angle         5   71    5      0.400     124.50
angle         5   71   70      0.220     111.70     120.10       0.00
angle         1   72    2      0.720     109.60
angle         1   75    3      1.250     112.80
angle         3   75    3      0.770     106.80
angle         3   75   24      0.690     107.70
angle         3   75   56      1.250     110.80
angle         2  106    7      0.700     180.00
angle        23  107  107      0.900     106.20
angle         2  108   41      1.500     107.973
angle         1  109   43      1.200     105.20
angle        23  109   43      1.150     101.50
angle         1  110    1      0.900     117.50
angle         1  110    2      0.450     124.00
angle         1  110   23      0.750     116.70
angle         2  110   23      0.450     119.40
angle         1  111    2      0.800     119.00
angle         2  111    2      0.900     120.00
angle         2  111   23      0.750     109.80
angle         5  113  113      0.400     126.00
angle         1  114  114      0.470     126.00
angle         2  143    2      1.250     119.10
angle         2  143   69      1.730     121.70
angle         2  143  144      1.150     114.00
angle        69  143  144      1.880     136.00
angle         2  144  143      0.800     102.00
angle         1  145  146      1.100     107.50
angle        21  145  146      0.925     104.00
angle         1  146    1      0.460      98.50
angle         1  146   23      0.700     104.50
angle         1  146  145      1.275     102.50     104.50       0.00
angle        23  146   23      0.780     103.00
angle        23  146  145      0.725     101.50     103.50       0.00
angle         3  148    3      0.830     110.00
angle         1  150    1      1.100     106.98
angle         1  150   23      0.700     102.35
angle         1  150  150      0.800     102.47     103.66       0.00
angle        23  150   23      0.650     102.90
angle        23  150  150      0.870     104.58     105.85       0.00
angle         1  153    1      0.400     109.20
angle         1  153    5      0.500     105.50
angle         1  153    6      0.360     107.20
angle         1  153    7      0.800     117.50
angle         1  153  159      0.550     104.70
angle         5  153    5      0.420     104.50
angle         5  153    6      0.640     101.20     103.00       0.00
angle         5  153    7      0.830     116.70     116.40     119.30
angle         5  153  159      0.700     102.00
angle         6  153    6      1.100     102.90     103.60       0.00
angle         6  153    7      0.940     117.20     116.30     118.30
angle         7  153  159      1.180     116.20     115.40     116.80
angle       159  153  159      0.900     103.50     103.80       0.00
angle         1  154    7      0.747     108.728
angle         1  154  155      0.580     102.092
angle         5  154    7      0.734     107.614
angle         5  154  155      0.914     100.776
angle         7  154    7      0.660     122.966    123.785      0.00
angle         7  154  155      1.662     107.883    108.139      0.00
angle         1  155    1      1.296     111.163
angle         1  155   23      0.567     109.505
angle         1  155  154      1.190     109.551    112.917      0.00
angle        23  155   23      0.608     109.688
angle        23  155  154      0.579     103.248    107.770      0.00
angle         1  159  153      0.900     118.80
angle        21  159  153      0.380     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (5-Ring)  ##
      ##                                     ##
      #########################################


angle5        1    1    1      0.670     109.50     109.90     111.00
angle5        1    1    2      0.540     110.20     110.20     110.60
angle5        1    1    3      0.800     111.10     111.10     111.10
angle5        1    1    6      0.770     109.30     108.40     108.40
angle5        1    1    8      0.780     109.47     108.00     109.70
angle5        1    1    9      0.750     109.48     111.90     108.50
angle5        1    1   15      0.740     108.00     109.50     110.10
angle5        1    1   18      0.870     109.80
angle5        1    1   19      0.550     107.20
angle5        1    1   22      0.600       0.00       0.00     112.00
angle5        1    1   31      0.680     105.50
angle5        1    1   37      0.380     110.74
angle5        1    1   56      0.670     109.50     109.90     111.00
angle5        1    1   57      0.540     110.20     110.20     110.60
angle5        2    1    2      0.540     113.20     110.00     114.50
angle5        2    1   19      0.500     109.00
angle5        2    1   37      0.380     110.51
angle5        6    1    6      0.560     106.60
angle5       15    1   15      0.420     110.00
angle5       22    1   22      0.500       0.00       0.00     112.00
angle5       37    1   37      0.950     109.00
angle5       41    1   41      0.560     106.60
angle5       57    1   57      0.540     113.20     110.00     113.00
angle5        1    2    1      0.540     115.20
angle5        1    2    2      0.470     122.50
angle5        1    2   37      0.550     115.10     125.00       0.00
angle5        2    2    2      0.550     121.20     121.50       0.00
angle5        2    2    6      0.600     120.00
angle5        2    2   19      0.825     120.50
angle5        2    2   37      0.550     120.00     122.50       0.00
angle5        2    2   40      0.550     122.50     120.10       0.00
angle5        2    2   41      1.150     120.00     116.60       0.00
angle5        2    2   42      1.200     116.30
angle5       37    2   37      0.900     120.00     120.00       0.00
angle5       37    2   40      0.550     124.00     124.00       0.00
angle5       37    2   41      0.800     122.00
angle5       37    2   42      1.200     121.10
angle5        1    3    1      1.250     112.70
angle5        1    3    6      1.150     111.00
angle5        1    3    9      0.620     114.40
angle5        1    3   75      1.150     111.00
angle5        1    3  148      2.000     109.00
angle5        2    3  149      2.000     113.00
angle5        1    6    1      0.790     107.30
angle5        1    6    2      0.770     110.80
angle5        1    6    3      1.550     111.20
angle5        1    6    6      1.058     101.00
angle5        1    6   56      0.800     113.00
angle5        2    6   56      1.900     113.00
angle5        3    6    3      0.770     106.80
angle5        1    8    1      0.720     114.00     112.00       0.00
angle5        1    9    1      0.760     117.10
angle5        1    9    3      1.680     121.10
angle5        1    9   56      0.650     109.00
angle5        1   15    1      0.840      96.90
angle5        1   15   15      1.000     103.20
angle5        1   18    1      0.850     105.00
angle5        1   19    1      0.650     102.80     103.80      99.50
angle5        1   19    2      0.800      98.20
angle5       19   19   19      0.320     106.00
angle5        1   22    1      0.670     120.00
angle5        1   22   22      0.600     112.00     117.00       0.00
angle5       22   22   22      0.550     122.00     108.50       0.00
angle5       22   22   56      0.600       0.00     111.60       0.00
angle5        1   31    1      0.570     100.00
angle5        1   37    2      0.550     108.00
angle5        1   37   37      0.690     106.50
angle5        2   37    2      0.550     118.00
angle5        2   37   37      0.700     116.00
angle5        2   37   40      0.430     114.00
angle5        2   37   41      1.150     114.00
angle5        2   37   42      1.200     121.00
angle5       37   37   42      1.200     123.00
angle5        2   40    2      0.550     126.10     126.10       0.00
angle5        2   40   37      0.430     123.00
angle5        1   41    2      1.000     109.10
angle5        2   41    2      1.150     116.40
angle5        2   41   37      1.150     119.00
angle5       37   41   37      1.000     120.00
angle5        2   42    2      1.200      98.40
angle5        2   42   37      1.200     108.50
angle5       37   42   37      1.200     117.90
angle5        1   56    9      0.450     104.00
angle5        1   56   15      0.740     109.20     109.20       0.00
angle5        1   56   56      0.670     109.50     109.90     111.00
angle5        6   56    9      1.400     101.00
angle5       56   56   56      0.670     109.50     109.90     111.00
angle5        1   57    1      0.540     115.20
angle5        1   57   57      0.470     122.50
angle5       57   57   57      0.550     121.50
angle5        1   75    3      1.550     111.20
angle5        3   75    3      0.770     106.80
angle5      113  113  113      0.600     108.00
angle5      114  114  114      0.600     108.00
angle5        3  148    3      1.600     109.00
angle5        3  149    3      1.600     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (4-Ring)  ##
      ##                                     ##
      #########################################


angle4        1    1    9      0.550     106.50
angle4        1    3    9      0.660     113.00
angle4       56    6   56      0.424     107.00
angle4       56    6   58      1.100      99.30
angle4       56    8   56      0.580     107.20     108.20       0.00
angle4        1    9    3      0.600     119.85
angle4       56    9   56      0.760     122.50
angle4       56    9   58      0.430     121.10
angle4       56   15   56      0.470      94.30
angle4       56   19   56      0.175     109.50     109.50     109.50
angle4       22   22   22      0.700      96.50      96.50       0.00
angle4       22   22   56      0.200       0.00     112.00       0.00
angle4       56   31   56      0.490       0.00
angle4       37   37   56      0.690     106.50
angle4       43   37   56      0.480       0.00
angle4       56   39   56      0.380       0.00
angle4       37   43   56      0.350       0.00
angle4        6   56   56      0.340     109.30     109.20     108.40
angle4        8   56   56      0.300     109.47     108.00     111.00
angle4        9   56   56      0.870     109.50
angle4       15   56   56      0.500     100.50     100.50     100.50
angle4       19   56   56      0.105     109.00     111.50     112.80
angle4       22   56   56      0.200       0.00     114.00     114.00
angle4       31   56   56      0.640       0.00
angle4       37   56   56      0.380     110.74
angle4       39   56   56      0.450       0.00
angle4       43   56   56      0.380     105.14
angle4       56   56   56      0.192     109.50     110.30     110.60
angle4       56   56   57      0.230     114.00
angle4       56   56   58      0.900     101.30     101.30     101.30
angle4       56   56   75      0.340     108.40     108.40     109.00
angle4       57   56   57      0.200     109.47     109.51     109.50
angle4       56   57   56      0.140     115.20
angle4       56   57   57      0.140     124.00     123.00       0.00
angle4       57   57   57      0.250     122.00
angle4        6   58   56      0.600     112.50
angle4        9   58   56      0.550     109.70
angle4       56   58   56      0.900     113.70
angle4       56   58   75      0.600     112.50
angle4       56   75   58      1.100      99.30


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (3-Ring)  ##
      ##                                     ##
      #########################################


angle3       22   19   22      0.125      50.20
angle3       19   22   22      0.700      65.00
angle3       22   22   22      0.850      55.00      60.00      60.00
angle3       22   22   38      0.450      48.00
angle3       22   22   49      0.560      59.30
angle3       22   22   67      0.800      56.60
angle3       38   22   38      0.450      53.00
angle3       22   38   22      0.400      67.00
angle3       22   38   38      0.550      80.00
angle3       22   49   22      0.620      61.40
angle3       22   67   22      1.250      66.80


      ################################################
      ##                                            ##
      ##  Angle Bending Parameters (Square Planar)  ##
      ##                                            ##
      ################################################


#angle        1   59    1      0.200    180.000
#angle        1   59    1      1.500     90.000
#angle        1   59    5      0.200    180.000
#angle        1   59    5      1.500     90.000
#angle        1   59   40      0.500    180.000
#angle        1   59   40      1.500     90.000
#angle       40   59   40      0.500    180.000
#angle       40   59   40      1.500     90.000
#angle        1   62    1      0.200    180.000
#angle        1   62    1      1.500     90.000
#angle        1   62    5      0.200    180.000
#angle        1   62    5      1.500     90.000
#angle        1   62   40      0.500    180.000
#angle        1   62   40      1.500     90.000
#angle       40   62   40      0.500    180.000
#angle       40   62   40      1.500     90.000
#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.500     90.000
#angle        1   64    5      0.200    180.000
#angle        1   64    5      1.500     90.000
#angle        1   64   40      0.500    180.000
#angle        1   64   40      1.500     90.000
#angle       40   64   40      0.500    180.000
#angle       40   64   40      1.500     90.000


      #####################################################
      ##                                                 ##
      ##  Angle Bending Parameters (Trigonal Bipyramid)  ##
      ##                                                 ##
      #####################################################


#angle        1   60    1      0.200    180.000
#angle        1   60    1      0.200    120.000
#angle        1   60    1      1.500     90.000
#angle        1   60    5      0.200    180.000
#angle        1   60    5      0.200    120.000
#angle        1   60    5      1.500     90.000
#angle        5   60    6      0.200    120.000
#angle        5   60    6      1.500     90.000
#angle        5   60    8      0.200    120.000
#angle        5   60    8      1.500     90.000
#angle        1   60   11      0.200    180.000
#angle        1   60   11      0.200    120.000
#angle        1   60   11      1.500     90.000
#angle        5   60   11      0.200    180.000
#angle        5   60   11      0.200    120.000
#angle        5   60   11      1.500     90.000
#angle       11   60   11      0.200    180.000
#angle       11   60   11      0.200    120.000
#angle       11   60   11      1.500     90.000


      #################################################
      ##                                             ##
      ##  Angle Bending Parameters (Square Pyramid)  ##
      ##                                             ##
      #################################################


#angle        1   60    1      0.200    152.000
#angle        1   60    1      0.200    104.000
#angle        1   60    1      1.500     86.000
#angle        1   60    5      0.200    152.000
#angle        1   60    5      0.200    104.000
#angle        1   60    5      1.500     86.000
#angle        1   60   11      0.200    152.000
#angle        1   60   11      0.200    104.000
#angle        1   60   11      1.500     86.000
#angle        5   60   11      0.200    152.000
#angle        5   60   11      0.200    104.000
#angle        5   60   11      1.500     86.000
#angle       11   60   11      0.200    152.000
#angle       11   60   11      0.200    104.000
#angle       11   60   11      1.500     86.000


      #######################################################
      ##                                                   ##
      ##  Angle Bending Parameters (Octahedral Bipyramid)  ##
      ##                                                   ##
      #######################################################


#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.200     90.000
#angle        1   64    5      0.300    180.000
#angle        1   64    5      1.300     90.000
#angle        1   64   11      0.400    180.000
#angle        1   60   11      1.400     90.000
#angle        5   64   11      0.500    180.000
#angle        5   64   11      1.500     90.000
#angle       11   64   11      0.600    180.000
#angle       11   64   11      1.600     90.000


      ###############################
      ##                           ##
      ##  Stretch-Bend Parameters  ##
      ##                           ##
      ###############################


   #########################################################
   ##                                                     ##
   ##         Actual MM3 Stretch-Bend Parameters          ##
   ##                                                     ##
   ##                 X       R-X-R     R-X-H     H-X-H   ##
   ##                                                     ##
   ##   strbnd        C       0.130     0.080     0.000   ##
   ##   strbnd        N       0.050     0.030     0.000   ##
   ##   strbnd        O       0.100     0.090     0.000   ##
   ##   strbnd        Si      0.100     0.060     0.000   ##
   ##   strbnd        P       0.100     0.060     0.000   ##
   ##   strbnd        PO4     0.100     0.100     0.000   ##
   ##   strbnd        S      -0.040     0.010     0.000   ##
   ##   strbnd      3rd Row   0.450     0.000     0.000   ##
   ##   strbnd4       C       0.050     0.080     0.000   ##
   ##   strbnd4       N       0.100     0.030     0.000   ##
   ##   strbnd4       O       0.260     0.090     0.000   ##
   ##   strbnd4       S       0.290     0.010     0.000   ##
   ##   strbnd5       C       0.130     0.080     0.000   ##
   ##   strbnd5       N       0.100     0.030     0.000   ##
   ##   strbnd5       O       0.500     0.090     0.000   ##
   ##   strbnd5       S       0.280     0.010     0.000   ##
   ##                                                     ##
   ##   these force constants are used to couple both     ##
   ##   bond lengths deviations to the angle deviation    ##
   ##                                                     ##
   #########################################################


strbnd        1    1    1      0.130      0.130
strbnd        1    1    2      0.130      0.130
strbnd        1    1    3      0.130      0.130
strbnd        1    1    4      0.130      0.130
strbnd        1    1    5      0.080      0.080
strbnd        1    1    6      0.130      0.130
strbnd        1    1    8      0.130      0.130
strbnd        1    1    9      0.130      0.130
strbnd        1    1   11      0.130      0.130
strbnd        1    1   12      0.130      0.130
strbnd        1    1   13      0.130      0.130
strbnd        1    1   14      0.130      0.130
strbnd        1    1   15      0.130      0.130
strbnd        1    1   16      0.130      0.130
strbnd        1    1   17      0.130      0.130
strbnd        1    1   18      0.130      0.130
strbnd        1    1   19      0.130      0.130
strbnd        1    1   22      0.130      0.130
strbnd        1    1   25      0.130      0.130
strbnd        1    1   26      0.130      0.130
strbnd        1    1   29      0.130      0.130
strbnd        1    1   31      0.130      0.130
strbnd        1    1   32      0.130      0.130
strbnd        1    1   33      0.130      0.130
strbnd        1    1   34      0.130      0.130
strbnd        1    1   35      0.130      0.130
strbnd        1    1   36      0.080      0.080
strbnd        1    1   37      0.130      0.130
strbnd        1    1   39      0.130      0.130
strbnd        1    1   41      0.130      0.130
strbnd        1    1   43      0.130      0.130
strbnd        1    1   46      0.130      0.130
strbnd        1    1   50      0.130      0.130
strbnd        1    1   56      0.130      0.130
strbnd        1    1   57      0.130      0.130
strbnd        1    1   70      0.130      0.130
strbnd        1    1   71      0.130      0.130
strbnd        1    1  109      0.130      0.130
strbnd        1    1  110      0.130      0.130
strbnd        1    1  111      0.130      0.130
strbnd        1    1  150      0.130      0.130
strbnd        1    1  153      0.130      0.130
strbnd        1    1  154      0.130      0.130
strbnd        1    1  159      0.130      0.130
strbnd        2    1    2      0.130      0.130
strbnd        2    1    3      0.130      0.130
strbnd        2    1    4      0.130      0.130
strbnd        2    1    5      0.080      0.080
strbnd        2    1    6      0.130      0.130
strbnd        2    1    8      0.130      0.130
strbnd        2    1    9      0.130      0.130
strbnd        2    1   11      0.130      0.130
strbnd        2    1   12      0.130      0.130
strbnd        2    1   14      0.130      0.130
strbnd        2    1   15      0.130      0.130
strbnd        2    1   16      0.130      0.130
strbnd        2    1   19      0.130      0.130
strbnd        2    1   22      0.130      0.130
strbnd        2    1   36      0.080      0.080
strbnd        2    1   37      0.130      0.130
strbnd        2    1   39      0.130      0.130
strbnd        2    1   43      0.130      0.130
strbnd        3    1    3      0.130      0.130
strbnd        3    1    5      0.080      0.080
strbnd        3    1    6      0.130      0.130
strbnd        3    1    8      0.130      0.130
strbnd        3    1    9      0.130      0.130
strbnd        3    1   11      0.130      0.130
strbnd        3    1   12      0.130      0.130
strbnd        3    1   13      0.130      0.130
strbnd        3    1   14      0.130      0.130
strbnd        3    1   15      0.130      0.130
strbnd        3    1   16      0.130      0.130
strbnd        3    1   36      0.080      0.080
strbnd        3    1   39      0.130      0.130
strbnd        4    1    4      0.130      0.130
strbnd        4    1    5      0.080      0.080
strbnd        4    1    6      0.130      0.130
strbnd        4    1   11      0.130      0.130
strbnd        4    1   75      0.130      0.130
strbnd        5    1    6      0.080      0.080
strbnd        5    1    8      0.080      0.080
strbnd        5    1    9      0.080      0.080
strbnd        5    1   11      0.080      0.080
strbnd        5    1   12      0.080      0.080
strbnd        5    1   13      0.080      0.080
strbnd        5    1   14      0.080      0.080
strbnd        5    1   15      0.080      0.080
strbnd        5    1   16      0.080      0.080
strbnd        5    1   17      0.080      0.080
strbnd        5    1   18      0.080      0.080
strbnd        5    1   19      0.080      0.080
strbnd        5    1   22      0.080      0.080
strbnd        5    1   25      0.080      0.080
strbnd        5    1   26      0.080      0.080
strbnd        5    1   29      0.080      0.080
strbnd        5    1   31      0.080      0.080
strbnd        5    1   32      0.080      0.080
strbnd        5    1   33      0.080      0.080
strbnd        5    1   34      0.080      0.080
strbnd        5    1   35      0.080      0.080
strbnd        5    1   37      0.080      0.080
strbnd        5    1   39      0.080      0.080
strbnd        5    1   40      0.080      0.080
strbnd        5    1   41      0.080      0.080
strbnd        5    1   43      0.080      0.080
strbnd        5    1   46      0.080      0.080
strbnd        5    1   50      0.080      0.080
strbnd        5    1   56      0.080      0.080
strbnd        5    1   57      0.080      0.080
strbnd        5    1   70      0.080      0.080
strbnd        5    1   71      0.080      0.080
strbnd        5    1  109      0.080      0.080
strbnd        5    1  110      0.080      0.080
strbnd        5    1  111      0.080      0.080
strbnd        5    1  145      0.080      0.080
strbnd        5    1  146      0.080      0.080
strbnd        5    1  150      0.080      0.080
strbnd        5    1  153      0.080      0.080
strbnd        5    1  159      0.080      0.080
strbnd        6    1    6      0.130      0.130
strbnd        6    1   12      0.130      0.130
strbnd        6    1   22      0.130      0.130
strbnd        6    1   50      0.130      0.130
strbnd        6    1   71      0.130      0.130
strbnd        8    1    8      0.130      0.130
strbnd        8    1   22      0.130      0.130
strbnd        8    1   39      0.130      0.130
strbnd        9    1   15      0.130      0.130
strbnd        9    1   36      0.080      0.080
strbnd       11    1   11      0.130      0.130
strbnd       11    1   12      0.130      0.130
strbnd       11    1   13      0.130      0.130
strbnd       12    1   12      0.130      0.130
strbnd       12    1   13      0.130      0.130
strbnd       13    1   13      0.130      0.130
strbnd       14    1   14      0.130      0.130
strbnd       15    1   15      0.130      0.130
strbnd       19    1   19      0.130      0.130
strbnd       22    1   22      0.130      0.130
strbnd       22    1   37      0.130      0.130
strbnd       22    1   43      0.130      0.130
strbnd       37    1   37      0.130      0.130
strbnd       41    1   41      0.130      0.130
strbnd       46    1   46      0.130      0.130
strbnd       50    1   50      0.130      0.130
strbnd       57    1   57      0.130      0.130
strbnd        1    2    1      0.130      0.130
strbnd        1    2    2      0.130      0.130
strbnd        1    2    3      0.130      0.130
strbnd        1    2    4      0.130      0.130
strbnd        1    2    5      0.080      0.080
strbnd        1    2    6      0.130      0.130
strbnd        1    2   19      0.130      0.130
strbnd        1    2   36      0.080      0.080
strbnd        1    2   37      0.130      0.130
strbnd        1    2   40      0.130      0.130
strbnd        1    2   41      0.130      0.130
strbnd        1    2   42      0.130      0.130
strbnd        1    2   72      0.130      0.130
strbnd        1    2  106      0.130      0.130
strbnd        1    2  108      0.130      0.130
strbnd        2    2    2      0.130      0.130
strbnd        2    2    3      0.130      0.130
strbnd        2    2    5      0.080      0.080
strbnd        2    2    6      0.130      0.130
strbnd        2    2    8      0.130      0.130
strbnd        2    2    9      0.130      0.130
strbnd        2    2   11      0.130      0.130
strbnd        2    2   12      0.130      0.130
strbnd        2    2   13      0.130      0.130
strbnd        2    2   14      0.130      0.130
strbnd        2    2   18      0.130      0.130
strbnd        2    2   19      0.130      0.130
strbnd        2    2   22      0.130      0.130
strbnd        2    2   25      0.130      0.130
strbnd        2    2   26      0.130      0.130
strbnd        2    2   31      0.130      0.130
strbnd        2    2   36      0.080      0.080
strbnd        2    2   37      0.130      0.130
strbnd        2    2   40      0.130      0.130
strbnd        2    2   41      0.130      0.130
strbnd        2    2   42      0.130      0.130
strbnd        2    2   43      0.130      0.130
strbnd        2    2   46      0.130      0.130
strbnd        2    2   57      0.130      0.130
strbnd        2    2  108      0.130      0.130
strbnd        2    2  111      0.130      0.130
strbnd        2    2  143      0.130      0.130
strbnd        2    2  144      0.130      0.130
strbnd        3    2    5      0.080      0.080
strbnd        3    2   40      0.130      0.130
strbnd        4    2    5      0.080      0.080
strbnd        5    2    6      0.080      0.080
strbnd        5    2    8      0.080      0.080
strbnd        5    2    9      0.080      0.080
strbnd        5    2   11      0.080      0.080
strbnd        5    2   12      0.080      0.080
strbnd        5    2   13      0.080      0.080
strbnd        5    2   14      0.080      0.080
strbnd        5    2   18      0.080      0.080
strbnd        5    2   19      0.080      0.080
strbnd        5    2   22      0.080      0.080
strbnd        5    2   31      0.080      0.080
strbnd        5    2   37      0.080      0.080
strbnd        5    2   38      0.080      0.080
strbnd        5    2   40      0.080      0.080
strbnd        5    2   41      0.080      0.080
strbnd        5    2   42      0.080      0.080
strbnd        5    2   43      0.080      0.080
strbnd        5    2   46      0.080      0.080
strbnd        5    2   50      0.080      0.080
strbnd        5    2   57      0.080      0.080
strbnd        5    2   72      0.080      0.080
strbnd        5    2  106      0.080      0.080
strbnd        5    2  108      0.080      0.080
strbnd        5    2  110      0.080      0.080
strbnd        5    2  111      0.080      0.080
strbnd        5    2  143      0.080      0.080
strbnd        8    2    8      0.130      0.130
strbnd        8    2   22      0.130      0.130
strbnd        9    2    9      0.130      0.130
strbnd       11    2  106      0.130      0.130
strbnd       12    2   12      0.130      0.130
strbnd       12    2   13      0.130      0.130
strbnd       12    2   41      0.130      0.130
strbnd       12    2  106      0.130      0.130
strbnd       13    2   41      0.130      0.130
strbnd       13    2  106      0.130      0.130
strbnd       14    2   41      0.130      0.130
strbnd       19    2   19      0.130      0.130
strbnd       37    2   37      0.130      0.130
strbnd       37    2   40      0.130      0.130
strbnd       37    2   41      0.130      0.130
strbnd       37    2   42      0.130      0.130
strbnd       42    2   42      0.130      0.130
strbnd        1    3    1      0.130      0.130
strbnd        1    3    2      0.130      0.130
strbnd        1    3    3      0.130      0.130
strbnd        1    3    5      0.080      0.080
strbnd        1    3    6      0.130      0.130
strbnd        1    3    7      0.130      0.130
strbnd        1    3    9      0.130      0.130
strbnd        1    3   11      0.130      0.130
strbnd        1    3   12      0.130      0.130
strbnd        1    3   13      0.130      0.130
strbnd        1    3   14      0.130      0.130
strbnd        1    3   47      0.130      0.130
strbnd        1    3   75      0.130      0.130
strbnd        1    3   76      0.130      0.130
strbnd        1    3   77      0.130      0.130
strbnd        1    3   80      0.130      0.130
strbnd        1    3   82      0.130      0.130
strbnd        1    3  148      0.130      0.130
strbnd        2    3    2      0.130      0.130
strbnd        2    3    3      0.130      0.130
strbnd        2    3    5      0.080      0.080
strbnd        2    3    6      0.130      0.130
strbnd        2    3    7      0.130      0.130
strbnd        2    3   75      0.130      0.130
strbnd        2    3   76      0.130      0.130
strbnd        2    3  102      0.130      0.130
strbnd        2    3  149      0.130      0.130
strbnd        2    3  151      0.130      0.130
strbnd        3    3    5      0.080      0.080
strbnd        3    3   36      0.080      0.080
strbnd        3    3   76      0.130      0.130
strbnd        3    3  101      0.130      0.130
strbnd        5    3    6      0.080      0.080
strbnd        5    3    7      0.080      0.080
strbnd        5    3    9      0.080      0.080
strbnd        5    3   11      0.080      0.080
strbnd        5    3   12      0.080      0.080
strbnd        5    3   13      0.080      0.080
strbnd        5    3   47      0.080      0.080
strbnd        5    3   56      0.080      0.080
strbnd        5    3   75      0.080      0.080
strbnd        5    3   76      0.080      0.080
strbnd        5    3   80      0.080      0.080
strbnd        5    3   82      0.080      0.080
strbnd        5    3  148      0.080      0.080
strbnd        6    3    7      0.130      0.130
strbnd        7    3    9      0.130      0.130
strbnd        7    3   22      0.130      0.130
strbnd        7    3   56      0.130      0.130
strbnd        9    3    9      0.130      0.130
strbnd       11    3   80      0.130      0.130
strbnd       12    3   80      0.130      0.130
strbnd       13    3   80      0.130      0.130
strbnd       14    3   80      0.130      0.130
strbnd       36    3   76      0.080      0.080
strbnd       47    3   47      0.130      0.130
strbnd       75    3   77      0.130      0.130
strbnd       75    3   78      0.130      0.130
strbnd       82    3  148      0.130      0.130
strbnd      102    3  149      0.130      0.130
strbnd        1    4    4      0.130      0.130
strbnd        1    4   10      0.130      0.130
strbnd        2    4    2      0.130      0.130
strbnd        2    4    4      0.130      0.130
strbnd        4    4  124      0.080      0.080
strbnd       10    4   50      0.130      0.130
strbnd        1    6    1      0.100      0.100
strbnd        1    6    2      0.100      0.100
strbnd        1    6    3      0.100      0.100
strbnd        1    6    6      0.100      0.100
strbnd        1    6   19      0.100      0.100
strbnd        1    6   21      0.090      0.090
strbnd        1    6   25      0.100      0.100
strbnd        1    6   56      0.100      0.100
strbnd        1    6  153      0.100      0.100
strbnd        2    6   21      0.090      0.090
strbnd        2    6   25      0.100      0.100
strbnd        2    6   56      0.100      0.100
strbnd        2    6   73      0.090      0.090
strbnd        3    6    3      0.100      0.100
strbnd        3    6   24      0.090      0.090
strbnd        3    6   56      0.100      0.100
strbnd        6    6   21      0.090      0.090
strbnd       19    6   19      0.100      0.100
strbnd       19    6   21      0.090      0.090
strbnd       21    6   26      0.090      0.090
strbnd       21    6  153      0.090      0.090
strbnd       56    6   56      0.100      0.100
strbnd       56    6   58      0.100      0.100
strbnd        1    8    1      0.050      0.050
strbnd        1    8    2      0.050      0.050
strbnd        1    8   23      0.030      0.030
strbnd        1    8   50      0.050      0.050
strbnd        2    8   23      0.030      0.030
strbnd       23    8   50      0.030      0.030
strbnd       23    8   56      0.030      0.030
strbnd       56    8   56      0.050      0.050
strbnd        1    9    1      0.050      0.050
strbnd        1    9    2      0.050      0.050
strbnd        1    9    3      0.050      0.050
strbnd        1    9   18      0.050      0.050
strbnd        1    9   28      0.030      0.030
strbnd        1    9   30      0.050      0.050
strbnd        1    9   56      0.050      0.050
strbnd        1    9   58      0.050      0.050
strbnd        2    9    2      0.050      0.050
strbnd        2    9    3      0.050      0.050
strbnd        2    9   28      0.030      0.030
strbnd        3    9    3      0.050      0.050
strbnd        3    9   28      0.030      0.030
strbnd       18    9   28      0.030      0.030
strbnd       28    9   30      0.030      0.030
strbnd       28    9   56      0.030      0.030
strbnd       28    9   58      0.030      0.030
strbnd       56    9   56      0.050      0.050
strbnd       56    9   58      0.050      0.050
strbnd        1   15    1     -0.040     -0.040
strbnd        1   15   15     -0.040     -0.040
strbnd        1   15   44      0.010      0.010
strbnd       15   15   44      0.010      0.010
strbnd       56   15   56     -0.040     -0.040
strbnd        1   16    1     -0.040     -0.040
strbnd        1   16    5      0.010      0.010
strbnd        1   17    1     -0.040     -0.040
strbnd        1   17    5      0.010      0.010
strbnd        1   17    7     -0.040     -0.040
strbnd        5   17    7      0.010      0.010
strbnd        1   18    1     -0.040     -0.040
strbnd        1   18    2     -0.040     -0.040
strbnd        1   18    5      0.010      0.010
strbnd        1   18    7     -0.040     -0.040
strbnd        1   18    9     -0.040     -0.040
strbnd        2   18    2     -0.040     -0.040
strbnd        2   18    7     -0.040     -0.040
strbnd        5   18    7      0.010      0.010
strbnd        5   18    9      0.010      0.010
strbnd        7   18    7     -0.040     -0.040
strbnd        7   18    9     -0.040     -0.040
strbnd        1   19    1      0.100      0.100
strbnd        1   19    2      0.100      0.100
strbnd        1   19    5      0.060      0.060
strbnd        1   19    6      0.100      0.100
strbnd        1   19   19      0.100      0.100
strbnd        1   19   22      0.100      0.100
strbnd        1   19   56      0.100      0.100
strbnd        2   19    2      0.100      0.100
strbnd        2   19    5      0.060      0.060
strbnd        2   19    6      0.100      0.100
strbnd        2   19   19      0.100      0.100
strbnd        5   19    6      0.060      0.060
strbnd        5   19   19      0.060      0.060
strbnd        5   19   22      0.060      0.060
strbnd        5   19   56      0.060      0.060
strbnd        6   19    6      0.100      0.100
strbnd       19   19   19      0.100      0.100
strbnd       22   19   22      0.100      0.100
strbnd       56   19   56      0.100      0.100
strbnd        1   22    1      0.130      0.130
strbnd        1   22    5      0.080      0.080
strbnd        1   22   22      0.130      0.130
strbnd        1   22   49      0.130      0.130
strbnd        2   22    2      0.130      0.130
strbnd        2   22    5      0.080      0.080
strbnd        2   22   22      0.130      0.130
strbnd        2   22   49      0.130      0.130
strbnd        3   22    5      0.080      0.080
strbnd        5   22   19      0.080      0.080
strbnd        5   22   22      0.080      0.080
strbnd        5   22   31      0.080      0.080
strbnd        5   22   38      0.080      0.080
strbnd        5   22   46      0.080      0.080
strbnd        5   22   49      0.080      0.080
strbnd        5   22   56      0.080      0.080
strbnd        5   22   67      0.080      0.080
strbnd       19   22   22      0.130      0.130
strbnd       22   22   22      0.130      0.130
strbnd       22   22   31      0.130      0.130
strbnd       22   22   38      0.130      0.130
strbnd       22   22   46      0.130      0.130
strbnd       22   22   49      0.130      0.130
strbnd       22   22   56      0.130      0.130
strbnd       22   22   67      0.130      0.130
strbnd       38   22   38      0.130      0.130
strbnd        1   25    1      0.100      0.100
strbnd        1   25    2      0.100      0.100
strbnd        1   25    5      0.060      0.060
strbnd        2   25    2      0.100      0.100
strbnd        6   25    6      0.100      0.100
strbnd        1   29    1      0.130      0.130
strbnd        1   29    5      0.080      0.080
strbnd        9   30    9      0.130      0.130
strbnd        1   31    1      0.450      0.450
strbnd        1   31    2      0.450      0.450
strbnd        1   31   31      0.450      0.450
strbnd        2   31    2      0.450      0.450
strbnd        2   31   31      0.450      0.450
strbnd       31   31   31      0.450      0.450
strbnd       56   31   56      0.450      0.450
strbnd        1   34    1      0.450      0.450
strbnd        1   37    2      0.050      0.050
strbnd        1   37   37      0.050      0.050
strbnd        1   37   43      0.050      0.050
strbnd        2   37    2      0.050      0.050
strbnd        2   37   23      0.030      0.030
strbnd        2   37   37      0.050      0.050
strbnd        2   37   40      0.050      0.050
strbnd        2   37   41      0.050      0.050
strbnd        2   37   42      0.050      0.050
strbnd       23   37   37      0.030      0.030
strbnd       37   37   42      0.050      0.050
strbnd       37   37   56      0.050      0.050
strbnd       43   37   56      0.050      0.050
strbnd        1   38   22      0.130      0.130
strbnd        2   38   22      0.130      0.130
strbnd        5   38   22      0.080      0.080
strbnd        5   38   38      0.080      0.080
strbnd       22   38   22      0.130      0.130
strbnd       22   38   38      0.130      0.130
strbnd        1   39    1      0.050      0.050
strbnd        1   39   48      0.030      0.030
strbnd        1   39   69      0.050      0.050
strbnd       56   39   56      0.050      0.050
strbnd        1   40    2      0.100      0.100
strbnd        2   40    2      0.100      0.100
strbnd        2   40   23      0.030      0.030
strbnd        2   40   37      0.100      0.100
strbnd       23   40   37      0.030      0.030
strbnd        1   41    2      0.500      0.500
strbnd        1   41  108      0.500      0.500
strbnd        2   41    2      0.500      0.500
strbnd        2   41   37      0.500      0.500
strbnd        2   41   73      0.090      0.090
strbnd        2   41  108      0.500      0.500
strbnd       37   41   37      0.500      0.500
strbnd       73   41  108      0.090      0.090
strbnd        2   42    2      0.280      0.280
strbnd        2   42   37      0.280      0.280
strbnd        2   42   44      0.010      0.010
strbnd       37   42   37      0.280      0.280
strbnd        1   43    7      0.050      0.050
strbnd        1   43   37      0.050      0.050
strbnd        1   43   69      0.050      0.050
strbnd        1   43  109      0.050      0.050
strbnd        2   43    2      0.050      0.050
strbnd        2   43   69      0.050      0.050
strbnd        7   43   37      0.050      0.050
strbnd       23   43   69      0.030      0.030
strbnd       23   43  109      0.030      0.030
strbnd       37   43   56      0.050      0.050
strbnd       69   43  109      0.050      0.050
strbnd        1   46    7      0.050      0.050
strbnd        2   46    7      0.050      0.050
strbnd        7   46    7      0.050      0.050
strbnd        7   46   22      0.050      0.050
strbnd       22   49   22      0.100      0.100
strbnd        1   50   50      0.130      0.130
strbnd        2   50   50      0.130      0.130
strbnd        4   50   50      0.130      0.130
strbnd        5   50   50      0.080      0.080
strbnd        8   50   50      0.130      0.130
strbnd        1   56    1      0.050      0.050
strbnd        1   56    5      0.080      0.080
strbnd        1   56    6      0.050      0.050
strbnd        1   56    9      0.050      0.050
strbnd        1   56   15      0.050      0.050
strbnd        1   56   22      0.050      0.050
strbnd        1   56   56      0.050      0.050
strbnd        1   56   58      0.050      0.050
strbnd        1   56   75      0.050      0.050
strbnd        3   56    5      0.080      0.080
strbnd        3   56   56      0.050      0.050
strbnd        5   56    6      0.080      0.080
strbnd        5   56    8      0.080      0.080
strbnd        5   56    9      0.080      0.080
strbnd        5   56   15      0.080      0.080
strbnd        5   56   19      0.080      0.080
strbnd        5   56   22      0.080      0.080
strbnd        5   56   31      0.080      0.080
strbnd        5   56   56      0.080      0.080
strbnd        5   56   57      0.080      0.080
strbnd        5   56   58      0.080      0.080
strbnd        5   56   75      0.080      0.080
strbnd        6   56    9      0.050      0.050
strbnd        6   56   56      0.050      0.050
strbnd        8   56   56      0.050      0.050
strbnd        9   56   56      0.050      0.050
strbnd       15   56   56      0.050      0.050
strbnd       19   56   56      0.050      0.050
strbnd       22   56   56      0.050      0.050
strbnd       31   56   56      0.050      0.050
strbnd       37   56   56      0.050      0.050
strbnd       39   56   56      0.050      0.050
strbnd       43   56   56      0.050      0.050
strbnd       56   56   56      0.050      0.050
strbnd       56   56   57      0.050      0.050
strbnd       56   56   58      0.050      0.050
strbnd       56   56   75      0.050      0.050
strbnd       57   56   57      0.050      0.050
strbnd        1   57    1      0.050      0.050
strbnd        1   57   56      0.050      0.050
strbnd        1   57   57      0.050      0.050
strbnd        2   57   56      0.050      0.050
strbnd        2   57   57      0.050      0.050
strbnd        5   57   56      0.080      0.080
strbnd        5   57   57      0.080      0.080
strbnd       56   57   56      0.050      0.050
strbnd       56   57   57      0.050      0.050
strbnd       57   57   57      0.050      0.050
strbnd        6   58    7      0.050      0.050
strbnd        6   58   56      0.050      0.050
strbnd        7   58   56      0.050      0.050
strbnd        9   58   56      0.050      0.050
strbnd        9   58   79      0.050      0.050
strbnd       56   58   56      0.050      0.050
strbnd       56   58   75      0.050      0.050
strbnd       56   58   79      0.050      0.050
strbnd       75   58   78      0.050      0.050
strbnd        7   67   22      0.130      0.130
strbnd       22   67   22      0.130      0.130
strbnd        1   71    1      0.130      0.130
strbnd        1   71    5      0.080      0.080
strbnd        1   71   70      0.130      0.130
strbnd        5   71   70      0.080      0.080
strbnd        1   72    2      0.050      0.050
strbnd        1   75    3      0.100      0.100
strbnd        3   75    3      0.100      0.100
strbnd        3   75   24      0.090      0.090
strbnd        3   75   56      0.100      0.100
strbnd       56   75   58      0.100      0.100
strbnd        2  106    7      0.130      0.130
strbnd       23  107  107      0.030      0.030
strbnd        2  108   41      0.050      0.050
strbnd        1  109   43      0.050      0.050
strbnd       23  109   43      0.030      0.030
strbnd        1  110    1      0.050      0.050
strbnd        1  110    2      0.050      0.050
strbnd        1  110   23      0.030      0.030
strbnd        2  110   23      0.030      0.030
strbnd        1  111    2      0.050      0.050
strbnd        2  111    2      0.050      0.050
strbnd        2  111   23      0.030      0.030
strbnd        5  113  113      0.080      0.080
strbnd      113  113  113      0.130      0.130
strbnd        1  114  114      0.130      0.130
strbnd      114  114  114      0.130      0.130
strbnd        2  143    2      0.050      0.050
strbnd        2  143   69      0.050      0.050
strbnd        2  143  144      0.050      0.050
strbnd       69  143  144      0.050      0.050
strbnd        2  144  143      0.050      0.050
strbnd        1  145  146      0.100      0.100
strbnd       21  145  146      0.090      0.090
strbnd        1  146    1      0.050      0.050
strbnd        1  146   23      0.030      0.030
strbnd        1  146  145      0.050      0.050
strbnd       23  146  145      0.030      0.030
strbnd        3  148    3      0.100      0.100
strbnd        3  149    3      0.100      0.100
strbnd        1  150    1      0.050      0.050
strbnd        1  150   23      0.030      0.030
strbnd        1  150  150      0.050      0.050
strbnd       23  150  150      0.030      0.030
strbnd        1  153    1      0.100      0.100
strbnd        1  153    5      0.060      0.060
strbnd        1  153    6      0.100      0.100
strbnd        1  153    7      0.100      0.100
strbnd        1  153  159      0.100      0.100
strbnd        5  153    6      0.060      0.060
strbnd        5  153    7      0.060      0.060
strbnd        5  153  159      0.060      0.060
strbnd        6  153    6      0.100      0.100
strbnd        6  153    7      0.100      0.100
strbnd        7  153  159      0.100      0.100
strbnd      159  153  159      0.100      0.100
strbnd        1  154    7     -0.040     -0.040
strbnd        1  154  155     -0.040     -0.040
strbnd        5  154    7      0.010      0.010
strbnd        5  154  155      0.010      0.010
strbnd        7  154    7     -0.040     -0.040
strbnd        7  154  155     -0.040     -0.040
strbnd        1  155    1      0.050      0.050
strbnd        1  155   23      0.030      0.030
strbnd        1  155  154      0.050      0.050
strbnd       23  155  154      0.030      0.030
strbnd        1  159  153      0.100      0.100
strbnd       21  159  153      0.100      0.100


      ##############################
      ##                          ##
      ##  Angle-Angle Parameters  ##
      ##                          ##
      ##############################


angang        1                0.240      0.300      0.000
angang        2                0.240      0.300      0.000
angang        3                0.240      0.300      0.000
angang        8                0.240      0.300      0.000
angang        9                0.240      0.300      0.000
angang       17                0.240      0.300      0.000
angang       18                0.240      0.300      0.000
angang       19                0.240      0.300      0.000
angang       22                0.240      0.300      0.000
angang       25                0.240      0.300      0.000
angang       26                0.240      0.300      0.000
angang       27                0.240      0.300      0.000
angang       29                0.240      0.300      0.000
angang       30                0.240      0.300      0.000
angang       33                0.240      0.300      0.000
angang       38                0.240      0.300      0.000
angang       39                0.240      0.300      0.000
angang       40                0.240      0.300      0.000
angang       46                0.240      0.300      0.000
angang       50                0.240      0.300      0.000
angang       56                0.240      0.300      0.000
angang       57                0.240      0.300      0.000
angang       58                0.240      0.300      0.000
angang       60                0.240      0.300      0.000
angang       62                0.240      0.300      0.000
angang       64                0.240      0.300      0.000
angang       66                0.240      0.300      0.000
angang       67                0.240      0.300      0.000
angang      113                0.240      0.300      0.000
angang      114                0.240      0.300      0.000
angang      146                0.240      0.300      0.000
angang      150                0.240      0.300      0.000
angang      151                0.240      0.300      0.000
angang      153                0.240      0.300      0.000
angang      154                0.240      0.300      0.000
angang      155                0.240      0.300      0.000
angang      159                0.240      0.300      0.000
angang      160                0.240      0.300      0.000
angang      161                0.240      0.300      0.000
angang      162                0.240      0.300      0.000


      ####################################
      ##                                ##
      ##  Out-of-Plane Bend Parameters  ##
      ##                                ##
      ####################################


opbend        1    2    0    0            0.100
opbend        2    2    0    0            0.200
opbend        3    2    0    0            0.050
opbend        4    2    0    0            0.050
opbend        5    2    0    0            0.110
opbend        6    2    0    0            0.150
opbend        8    2    0    0            0.100
opbend        9    2    0    0            0.100
opbend       11    2    0    0            0.200
opbend       12    2    0    0            0.400
opbend       13    2    0    0            0.100
opbend       18    2    0    0            0.100
opbend       19    2    0    0            0.100
opbend       22    2    0    0            0.100
opbend       25    2    0    0            0.500
opbend       26    2    0    0            0.105
opbend       31    2    0    0            0.100
opbend       36    2    0    0            0.110
opbend       37    2    0    0            0.250
opbend       38    2    0    0            0.100
opbend       40    2    0    0            0.050
opbend       41    2    0    0            0.150
opbend       42    2    0    0            0.500
opbend       43    2    0    0            0.050
opbend       46    2    0    0            0.300
opbend       56    2    0    0            0.110
opbend       57    2    0    0            0.200
opbend       68    2    0    0            0.050
opbend       72    2    0    0            1.500
opbend      108    2    0    0            0.010
opbend      110    2    0    0            0.800
opbend      111    2    0    0            0.250
opbend        1    3    0    0            0.590
opbend        2    3    0    0            0.800
opbend        3    3    0    0            1.000
opbend        4    3    0    0            0.800
opbend        5    3    0    0            1.180
opbend        6    3    0    0            1.700
opbend        7    3    0    0            0.650
opbend        9    3    0    0            1.500
opbend       11    3    0    0            1.600
opbend       12    3    0    0            1.350
opbend       13    3    0    0            1.050
opbend       14    3    0    0            1.300
opbend       22    3    0    0            0.800
opbend       36    3    0    0            1.180
opbend       47    3    0    0            1.439
opbend       56    3    0    0            0.590
opbend       75    3    0    0            1.700
opbend       76    3    0    0            1.200
opbend       77    3    0    0            0.650   !! JWP
opbend       80    3    0    0            1.100
opbend      101    3    0    0            1.300
opbend      148    3    0    0            2.500
opbend      149    3    0    0            2.500
opbend        1    9    0    0            0.010
opbend        2    9    0    0            0.050
opbend        3    9    0    0            0.050
opbend        4    9    0    0            0.050
opbend        6    9    0    0            0.050
opbend        7    9    0    0            0.050
opbend        8    9    0    0            0.050
opbend        9    9    0    0            0.050
opbend       28    9    0    0            0.020
opbend       30    9    0    0            0.050
opbend       56    9    0    0            0.010
opbend       58    9    0    0            0.050
opbend        1   26    0    0            0.116
opbend        2   26    0    0            0.107
opbend        6   26    0    0            0.113
opbend        1   29    0    0            0.130
opbend        5   29    0    0            0.210
opbend        1   30    0    0            0.050
opbend        5   30    0    0            0.050
opbend        9   30    0    0            0.150
opbend        1   37    0    0            0.150
opbend        2   37    0    0            0.150
opbend       23   37    0    0            0.150
opbend       37   37    0    0            0.150
opbend       40   37    0    0            0.150
opbend       43   37    0    0            0.150
opbend        2   38    0    0            0.050
opbend        5   38    0    0            0.050
opbend       22   38    0    0            0.050
opbend       38   38    0    0            0.050
opbend        1   40    0    0            0.050
opbend        2   40    0    0            0.700
opbend       23   40    0    0            0.050
opbend       37   40    0    0            0.150
opbend        1   43    0    0            1.200
opbend        2   43    0    0            0.050
opbend        7   43    0    0            0.050
opbend       23   43    0    0            0.050
opbend       37   43    0    0            0.450
opbend       69   43    0    0            0.050
opbend      109   43    0    0            0.550
opbend        1   46    0    0            1.500
opbend        2   46    0    0            1.800
opbend        7   46    0    0            1.800
opbend       22   46    0    0            0.200
opbend        1   50    0    0            0.100
opbend        5   50    0    0            0.110
opbend       50   50    0    0            0.200
opbend        1   57    0    0            0.110
opbend        2   57    0    0            0.200
opbend        5   57    0    0            0.110
opbend       56   57    0    0            0.110
opbend       57   57    0    0            0.200
opbend        6   58    0    0            0.800
opbend        7   58    0    0            0.850
opbend        9   58    0    0            0.350
opbend       56   58    0    0            0.700
opbend       75   58    0    0            0.800
opbend       78   58    0    0            0.850
opbend       79   58    0    0            1.450
opbend        7   67    0    0            0.650
opbend       22   67    0    0            0.800
opbend        1   71    0    0            2.250
opbend        5   71    0    0            1.180
opbend       70   71    0    0            1.550
opbend        2  110    0    0            0.250
opbend       23  110    0    0            0.050
opbend        2  111    0    0            0.950
opbend       23  111    0    0            0.150
opbend        2  143    0    0            0.950
opbend       69  143    0    0            0.655
opbend      144  143    0    0            0.655


      ############################
      ##                        ##
      ##  Torsional Parameters  ##
      ##                        ##
      ############################


torsion       1    1    1    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion       1    1    1    2      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion       1    1    1    3      0.000 0.0 1   0.400 180.0 2   0.010 0.0 3
torsion       1    1    1    4      0.200 0.0 1  -0.260 180.0 2   0.093 0.0 3
torsion       1    1    1    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1    6      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   11      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1   12     -0.006 0.0 1  -0.463 180.0 2   1.145 0.0 3
torsion       1    1    1   13      0.000 0.0 1  -0.410 180.0 2   1.060 0.0 3
torsion       1    1    1   14     -1.309 0.0 1   0.440 180.0 2   0.597 0.0 3
torsion       1    1    1   15      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1    1   17      1.500 0.0 1  -0.800 180.0 2   0.100 0.0 3
torsion       1    1    1   18     -1.500 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   19      0.000 0.0 1   0.050 180.0 2   0.240 0.0 3
torsion       1    1    1   22     -0.600 0.0 1  -0.400 180.0 2   0.650 0.0 3
torsion       1    1    1   25      0.200 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   26     -1.237 0.0 1   0.781 180.0 2   0.201 0.0 3
torsion       1    1    1   29      0.500 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion       1    1    1   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       1    1    1   32     -0.083 0.0 1  -0.083 180.0 2   0.050 0.0 3
torsion       1    1    1   33      0.000 0.0 1  -0.008 180.0 2   0.110 0.0 3
torsion       1    1    1   34      0.140 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    1   35      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   36      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion       1    1    1   39     -1.168 0.0 1   0.082 180.0 2   0.992 0.0 3
torsion       1    1    1   41      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1    1   43     -1.000 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   46      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       1    1    1   50      0.225 0.0 1   0.410 180.0 2   0.436 0.0 3
torsion       1    1    1   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   70     -0.234 0.0 1  -0.385 180.0 2   0.994 0.0 3
torsion       1    1    1   71      0.050 0.0 1   0.370 180.0 2   0.000 0.0 3
torsion       1    1    1  109     -1.000 0.0 1   0.000 180.0 2  -1.200 0.0 3
torsion       1    1    1  110     -0.400 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       2    1    1    2      1.100 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion       2    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    4      0.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       2    1    1    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1    6      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    8      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    1   15      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1    1   36      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1   39      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    1    4      1.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    1    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    6     -2.000 0.0 1  -1.400 180.0 2   1.000 0.0 3
torsion       3    1    1    8      2.700 0.0 1  -1.600 180.0 2   0.000 0.0 3
torsion       3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   11     -2.500 0.0 1   1.000 180.0 2   0.200 0.0 3
torsion       3    1    1   12      0.300 0.0 1  -1.300 180.0 2   0.300 0.0 3
torsion       3    1    1   13     -0.200 0.0 1  -0.650 180.0 2  -0.200 0.0 3
torsion       3    1    1   14     -0.200 0.0 1  -0.500 180.0 2  -0.200 0.0 3
torsion       3    1    1   15     -2.000 0.0 1  -1.700 180.0 2   0.300 0.0 3
torsion       3    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1    1   25      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       3    1    1   36      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   39      0.000 0.0 1   0.400 180.0 2   0.500 0.0 3
torsion       4    1    1    4      1.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       4    1    1    5      0.000 0.0 1   0.000 180.0 2   0.560 0.0 3
torsion       4    1    1    6      0.000 0.0 1  -0.400 180.0 2   0.180 0.0 3
torsion       5    1    1    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1    9      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   11     -0.460 0.0 1   1.190 180.0 2   0.327 0.0 3
torsion       5    1    1   12      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    1    1   13      0.000 0.0 1   0.000 180.0 2   0.385 0.0 3
torsion       5    1    1   14      0.000 0.0 1   0.000 180.0 2   0.333 0.0 3
torsion       5    1    1   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    1   18      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    1   19      0.000 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion       5    1    1   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5    1    1   25      0.000 0.0 1   0.000 180.0 2   0.305 0.0 3
torsion       5    1    1   26      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    1   29      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    1   31      0.000 0.0 1   0.000 180.0 2   0.185 0.0 3
torsion       5    1    1   32      0.000 0.0 1   0.000 180.0 2  -0.155 0.0 3
torsion       5    1    1   33      0.000 0.0 1   0.000 180.0 2   0.040 0.0 3
torsion       5    1    1   34      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   35      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1   37     -1.000 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion       5    1    1   39      0.000 0.0 1   0.000 180.0 2   0.428 0.0 3
torsion       5    1    1   41     -1.200 0.0 1  -0.900 180.0 2   0.600 0.0 3
torsion       5    1    1   43      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion       5    1    1   46      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1   50      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   57      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   70      0.000 0.0 1   0.000 180.0 2   0.535 0.0 3
torsion       5    1    1   71      0.000 0.0 1   0.000 180.0 2   0.306 0.0 3
torsion       5    1    1  109      0.000 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       5    1    1  111      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  146      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  150      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1  154      0.000 0.0 1   0.000 180.0 2   0.351 0.0 3
torsion       6    1    1    6      0.500 0.0 1  -2.000 180.0 2   1.900 0.0 3
torsion       6    1    1    8      0.000 0.0 1  -1.050 180.0 2   1.850 0.0 3
torsion       6    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   11      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   12      0.000 0.0 1   0.200 180.0 2   0.180 0.0 3
torsion       6    1    1   13      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   15     -0.700 0.0 1   0.800 180.0 2  -0.100 0.0 3
torsion       6    1    1   17     -0.800 0.0 1  -1.200 180.0 2  -0.700 0.0 3
torsion       6    1    1   18     -0.800 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       6    1    1   22      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1    1   39      0.000 0.0 1  -0.600 180.0 2   0.300 0.0 3
torsion       6    1    1   70      4.000 0.0 1  -3.000 180.0 2   1.200 0.0 3
torsion       6    1    1   71      1.000 0.0 1  -1.500 180.0 2   1.000 0.0 3
torsion       8    1    1    8      0.000 0.0 1  -0.900 180.0 2   1.700 0.0 3
torsion       8    1    1    9      1.170 0.0 1  -1.263 180.0 2   2.064 0.0 3
torsion       8    1    1   39      1.000 0.0 1  -3.500 180.0 2   3.000 0.0 3
torsion       9    1    1    9      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       9    1    1   15      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      11    1    1   11      0.000 0.0 1   0.000 180.0 2   0.225 0.0 3
torsion      11    1    1   12      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      11    1    1   13      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      12    1    1   12     -0.700 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      12    1    1   13      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      13    1    1   13      0.900 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    1   17      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    1   39      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion      18    1    1   18      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22    1    1   22      0.500 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion      29    1    1   29      0.210 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      36    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion      37    1    1   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    1   39      4.800 0.0 1  -3.800 180.0 2   0.637 0.0 3
torsion      41    1    1   41      0.000 0.0 1   0.000 180.0 2   1.910 0.0 3
torsion      50    1    1   50      0.800 0.0 1   0.800 180.0 2   2.560 0.0 3
torsion       1    1    2    1      0.100 0.0 1   0.200 180.0 2   0.800 0.0 3
torsion       1    1    2    2     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion       1    1    2    3      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       1    1    2    4     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    2   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    1    2   36      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion       1    1    2  108     -0.951 0.0 1   1.226 180.0 2  -0.108 0.0 3
torsion       2    1    2    1     -0.900 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       2    1    2    2      0.250 0.0 1  -0.650 180.0 2   0.600 0.0 3
torsion       2    1    2    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    2   36      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    1      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       4    1    2    2     -1.900 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    5      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       5    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5    1    2    3      0.000 0.0 1   0.000 180.0 2   0.274 0.0 3
torsion       5    1    2    4      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5    1    2    6      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   39      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2   40      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   41      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   42      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    2   72      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    2  108      0.191 0.0 1   1.049 180.0 2   0.107 0.0 3
torsion       6    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    2    2     -0.500 0.0 1   1.000 180.0 2  -0.985 0.0 3
torsion       6    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    2    2      1.243 0.0 1   1.445 180.0 2  -1.243 0.0 3
torsion      11    1    2    5      0.848 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    2    2      0.500 0.0 1   0.300 180.0 2  -0.500 0.0 3
torsion      12    1    2    5      1.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    2    2     -0.700 0.0 1  -1.400 180.0 2  -1.400 0.0 3
torsion      14    1    2    5      0.000 0.0 1   0.160 180.0 2   0.090 0.0 3
torsion      15    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      15    1    2    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      16    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      19    1    2    2     -0.750 0.0 1   0.000 180.0 2   0.505 0.0 3
torsion      19    1    2    5      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion      22    1    2    1      0.400 0.0 1   0.030 180.0 2   0.500 0.0 3
torsion      22    1    2    2     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion      22    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      36    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion      36    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      37    1    2    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      43    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion      75    1    2    3     -0.724 0.0 1  -0.910 180.0 2   0.416 0.0 3
torsion     109    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion     109    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion     151    1    2    2     -0.328 0.0 1   0.015 180.0 2  -1.199 0.0 3
torsion     151    1    2    5      0.000 0.0 1   0.015 180.0 2   0.100 0.0 3
torsion       1    1    3    1      0.406 0.0 1   0.292 180.0 2   0.014 0.0 3
torsion       1    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.110 0.0 3
torsion       1    1    3    5      0.655 0.0 1   0.266 180.0 2   0.474 0.0 3
torsion       1    1    3    6      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3    7     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion       1    1    3    9      0.700 0.0 1  -1.100 180.0 2   0.300 0.0 3
torsion       1    1    3   11      0.195 0.0 1   0.363 180.0 2   0.143 0.0 3
torsion       1    1    3   12      0.977 0.0 1  -0.330 180.0 2   0.321 0.0 3
torsion       1    1    3   13     -0.550 0.0 1  -0.146 180.0 2   0.686 0.0 3
torsion       1    1    3   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    3   47     13.852 0.0 1   0.048 180.0 2   4.643 0.0 3
torsion       1    1    3   75      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3   77     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3   78     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       2    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    2      2.100 0.0 1   1.200 180.0 2  -0.900 0.0 3
torsion       2    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    6      0.000 0.0 1   0.000 180.0 2  -0.417 0.0 3
torsion       2    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       2    1    3    9      3.410 0.0 1   0.663 180.0 2  -0.150 0.0 3
torsion       3    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       3    1    3    9      3.299 0.0 1  -1.450 180.0 2  -2.300 0.0 3
torsion       5    1    3    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       5    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.140 0.0 3
torsion       5    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    3    5      0.115 0.0 1   0.027 180.0 2   0.285 0.0 3
torsion       5    1    3    6      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3    7     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3    9      0.000 0.0 1   0.000 180.0 2   0.230 0.0 3
torsion       5    1    3   11      0.000 0.0 1   0.000 180.0 2   0.192 0.0 3
torsion       5    1    3   12      0.000 0.0 1   0.000 180.0 2   0.219 0.0 3
torsion       5    1    3   13      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1    3   14      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       5    1    3   47      0.000 0.0 1   0.119 180.0 2   0.322 0.0 3
torsion       5    1    3   75      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1    3   77     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3   78     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3  148      0.250 0.0 1   0.850 180.0 2   0.200 0.0 3
torsion       6    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    6      3.550 0.0 1  -0.020 180.0 2  -2.090 0.0 3
torsion       6    1    3    7      0.500 0.0 1   3.650 180.0 2   0.000 0.0 3
torsion       8    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    7      0.100 0.0 1   0.700 180.0 2   2.100 0.0 3
torsion       9    1    3    9     -0.700 0.0 1   0.700 180.0 2   0.200 0.0 3
torsion       9    1    3   47      0.000 0.0 1   0.800 180.0 2   1.500 0.0 3
torsion      11    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    3    7      0.800 0.0 1   4.400 180.0 2   0.000 0.0 3
torsion      12    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    3    7      0.000 0.0 1   2.500 180.0 2  -0.400 0.0 3
torsion      13    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      13    1    3    7      1.100 0.0 1   1.200 180.0 2  -0.300 0.0 3
torsion      14    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    3    7      0.000 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    7     -1.800 0.0 1   2.400 180.0 2  -0.500 0.0 3
torsion      16    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    3    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion      36    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      36    1    3    7     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion      36    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion      39    1    3    7      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3    9      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3   47      0.546 0.0 1   0.374 180.0 2  -3.393 0.0 3
torsion      39    1    3   75      6.664 0.0 1   9.094 180.0 2  -0.130 0.0 3
torsion      39    1    3   77      0.522 0.0 1  -5.755 180.0 2  -1.737 0.0 3
torsion       1    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       5    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       6    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      75    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    6    1      0.450 0.0 1   0.050 180.0 2   0.757 0.0 3
torsion       1    1    6    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1    1    6    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.355 0.0 3
torsion       1    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       1    1    6   21      0.400 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    6   25     -0.200 0.0 1   4.600 180.0 2   0.450 0.0 3
torsion       1    1    6   56      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1    6  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       2    1    6   21      0.800 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       3    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       3    1    6   21     -1.000 0.0 1  -0.200 180.0 2   0.400 0.0 3
torsion       4    1    6    1      0.100 0.0 1  -1.000 180.0 2   0.900 0.0 3
torsion       4    1    6   21      0.150 0.0 1  -0.750 180.0 2   0.708 0.0 3
torsion       5    1    6    1      0.000 0.0 1   0.000 180.0 2   0.680 0.0 3
torsion       5    1    6    2      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    6    6      0.500 0.0 1   0.000 180.0 2   0.775 0.0 3
torsion       5    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    6   25      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       6    1    6    1      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion       6    1    6    5      0.700 0.0 1  -2.350 180.0 2   0.200 0.0 3
torsion       6    1    6    6      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       6    1    6   21     -1.832 0.0 1  -2.208 180.0 2   0.547 0.0 3
torsion      12    1    6    1      0.500 0.0 1  -0.420 180.0 2   0.000 0.0 3
torsion      22    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion      50    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion      71    1    6   21      0.000 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       1    1    8    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    1    8    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1    8   23      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion       2    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    8    1      0.072 0.0 1  -0.012 180.0 2   0.563 0.0 3
torsion       5    1    8    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    8   23      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion       5    1    8   50      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       8    1    8    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       8    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22    1    8    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1    8   23      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    9    1      0.000 0.0 1   0.000 180.0 2   0.910 0.0 3
torsion       1    1    9    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    9    3     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    9   28      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    9   30      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       1    1    9   56     -0.300 0.0 1   1.100 180.0 2   0.100 0.0 3
torsion       1    1    9   58     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1    9   58      0.000 0.0 1   0.200 180.0 2  -0.300 0.0 3
torsion       3    1    9    1      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       3    1    9    3      2.300 0.0 1  -1.200 180.0 2   0.800 0.0 3
torsion       3    1    9   28      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    9    1      0.000 0.0 1   0.000 180.0 2   0.460 0.0 3
torsion       5    1    9    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    9    3      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       5    1    9   18      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    9   28      0.000 0.0 1   0.000 180.0 2   0.080 0.0 3
torsion       5    1    9   30      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    9   58      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      15    1    9    1      1.200 0.0 1   0.300 180.0 2   1.634 0.0 3
torsion      15    1    9    3     -2.700 0.0 1  -3.400 180.0 2  -1.200 0.0 3
torsion      36    1    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    9   28      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   0.600 0.0 3
torsion       1    1   15   15     -0.200 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   15   44     -0.500 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   15   15     -0.300 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    1   15   44      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       3    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   15   44     -1.500 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    1   15    1      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       5    1   15   15      0.300 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   15   44      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       9    1   15    1      0.734 0.0 1   0.153 180.0 2   0.601 0.0 3
torsion      15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion      15    1   15   15      0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1   15    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       3    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       5    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       1    1   17    1     -0.800 0.0 1   0.000 180.0 2   1.200 0.0 3
torsion       1    1   17    5     -0.800 0.0 1  -0.700 180.0 2   0.100 0.0 3
torsion       1    1   17    7     -1.100 0.0 1  -0.150 180.0 2   0.175 0.0 3
torsion       5    1   17    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   17    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   17    7      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion      15    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   18    1     -0.880 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       1    1   18    7     -0.500 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1   18    1      0.000 0.0 1   0.000 180.0 2   0.315 0.0 3
torsion       5    1   18    2      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       5    1   18    5      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       5    1   18    7      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   18    9      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    2      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    5      0.000 0.0 1   0.000 180.0 2   0.295 0.0 3
torsion       1    1   19    6      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19   19      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    1   19    5      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   19    1      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1   19    2      0.000 0.0 1   0.000 180.0 2   0.117 0.0 3
torsion       5    1   19    5      0.000 0.0 1   0.000 180.0 2   0.177 0.0 3
torsion       5    1   19    6      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1   19   19      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1   19   22      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   19   56      0.000 0.0 1   0.000 180.0 2   0.330 0.0 3
torsion      19    1   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    1   19    5      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   22    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   22    5      0.000 0.0 1   0.000 180.0 2   0.170 0.0 3
torsion       1    1   22   22      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       1    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2    1   22    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   22   22      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   22    1      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5    1   22    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   22   22      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       6    1   22    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1   22   22      0.000 0.0 1   0.000 180.0 2   0.370 0.0 3
torsion       8    1   22    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    1   22   22      0.300 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1   22    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion      22    1   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22    1   22   22     -0.060 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion      37    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      43    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   25    1     -1.430 0.0 1   0.000 180.0 2   0.589 0.0 3
torsion       1    1   25    2     -0.120 0.0 1  -0.250 180.0 2   0.300 0.0 3
torsion       1    1   25    5     -0.447 0.0 1  -2.612 180.0 2   0.560 0.0 3
torsion       5    1   25    1      0.000 0.0 1   0.000 180.0 2   0.410 0.0 3
torsion       5    1   25    2      0.050 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   25    5      0.000 0.0 1   0.000 180.0 2   0.290 0.0 3
torsion       1    1   26    6      0.000 0.0 1   2.916 180.0 2   0.000 0.0 3
torsion       5    1   26    6      0.000 0.0 1   0.000 180.0 2   0.325 0.0 3
torsion       1    1   29    1      0.400 0.0 1   0.150 180.0 2   0.500 0.0 3
torsion       1    1   29    5      0.000 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion       5    1   29    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   29    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   31    1     -0.200 0.0 1   0.085 180.0 2   0.112 0.0 3
torsion       1    1   31    5      0.000 0.0 1   0.000 180.0 2   0.172 0.0 3
torsion       1    1   31   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5    1   31    1      0.000 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       5    1   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       1    1   32    1      0.000 0.0 1  -0.050 180.0 2   0.160 0.0 3
torsion       1    1   32    5      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion       5    1   32    1      0.000 0.0 1   0.000 180.0 2   0.089 0.0 3
torsion       5    1   32    5      0.000 0.0 1   0.000 180.0 2   0.071 0.0 3
torsion       1    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33   33      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   34    1     -0.620 0.0 1   0.300 180.0 2   0.350 0.0 3
torsion       1    1   34    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   34    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   34    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   35    1     -0.440 0.0 1  -0.330 180.0 2   0.600 0.0 3
torsion       1    1   35    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   35    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   35    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   37   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   37   43     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   37    2      0.000 0.0 1   0.000 180.0 2  -0.980 0.0 3
torsion       5    1   37   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   37   43      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion      22    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion      37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1   38   22      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       1    1   39    1     -0.983 0.0 1  -0.240 180.0 2   0.380 0.0 3
torsion       1    1   39   48     -1.732 0.0 1   0.369 180.0 2   0.159 0.0 3
torsion       2    1   39    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1   39   48     -1.909 0.0 1  -7.045 180.0 2  -0.043 0.0 3
torsion       5    1   39    1      0.000 0.0 1   0.000 180.0 2   0.261 0.0 3
torsion       5    1   39    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1   39   48      0.000 0.0 1   0.000 180.0 2   0.212 0.0 3
torsion       5    1   39   69      0.000 0.0 1   0.000 180.0 2  -0.320 0.0 3
torsion       8    1   39    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   40    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1   41  108      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   41  108     -0.688 0.0 1   1.430 180.0 2   0.517 0.0 3
torsion       1    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       1    1   43   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   43   69     -0.500 0.0 1   0.000 180.0 2  -1.800 0.0 3
torsion       1    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       2    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       2    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.800 0.0 3
torsion       2    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       5    1   43    7      0.000 0.0 1   0.000 180.0 2  -0.730 0.0 3
torsion       5    1   43   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1   43  109      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion      22    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion      22    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1   46    7      0.000 0.0 1   0.610 180.0 2   0.000 0.0 3
torsion       5    1   46    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion      46    1   46    7      0.000 0.0 1   0.000 180.0 2   1.700 0.0 3
torsion       1    1   50   50     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion       5    1   50   50      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       6    1   50   50      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      50    1   50   50      0.300 0.0 1  -0.650 180.0 2   0.500 0.0 3
torsion       1    1   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1   56    9      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   56   22      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   75      0.000 0.0 1   0.006 180.0 2   0.300 0.0 3
torsion       1    1   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   57   56      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       1    1   70   71     -0.427 0.0 1   0.605 180.0 2  -0.694 0.0 3
torsion       5    1   70   71      0.000 0.0 1   0.000 180.0 2  -0.465 0.0 3
torsion       1    1   71    1      1.200 0.0 1   0.200 180.0 2   0.150 0.0 3
torsion       1    1   71    5      0.730 0.0 1   0.270 180.0 2   0.680 0.0 3
torsion       1    1   71   70      0.116 0.0 1   0.495 180.0 2  -0.084 0.0 3
torsion       5    1   71    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    1   71    5      0.180 0.0 1   0.000 180.0 2   0.275 0.0 3
torsion       5    1   71   70      0.000 0.0 1   0.000 180.0 2  -0.064 0.0 3
torsion       6    1   71    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71   70      1.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion       5    1   72    2      0.000 0.0 1   0.000 180.0 2  -0.870 0.0 3
torsion       1    1   75    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    1   75    3      0.724 0.0 1  -0.603 180.0 2   0.258 0.0 3
torsion       4    1   75    3     -2.100 0.0 1  -0.100 180.0 2   1.800 0.0 3
torsion       5    1   75    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1  109   43      0.980 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  110    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  110    2     -1.282 0.0 1   0.008 180.0 2  -0.936 0.0 3
torsion       5    1  110    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       5    1  110    2      0.000 0.0 1   0.000 180.0 2  -0.438 0.0 3
torsion       5    1  110   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  111    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  111    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1  111    2      0.000 0.0 1   0.500 180.0 2   0.000 0.0 3
torsion       5    1  145  146     -1.200 0.0 1   0.100 180.0 2   0.600 0.0 3
torsion       1    1  146   23      0.073 0.0 1  -0.422 180.0 2   0.000 0.0 3
torsion       1    1  146  145      2.800 0.0 1  -0.800 180.0 2   1.400 0.0 3
torsion       5    1  146    1      0.072 0.0 1  -0.012 180.0 2   1.000 0.0 3
torsion       5    1  146   23      0.121 0.0 1  -0.648 180.0 2   0.400 0.0 3
torsion       5    1  146  145      2.800 0.0 1  -0.500 180.0 2   0.600 0.0 3
torsion       1    1  150   23     -7.000 0.0 1   1.822 180.0 2   3.127 0.0 3
torsion       1    1  150  150      2.000 0.0 1  -1.786 180.0 2   2.378 0.0 3
torsion       2    1  150  150      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  150    1     -3.600 0.0 1   1.000 180.0 2   1.000 0.0 3
torsion       5    1  150   23     -2.000 0.0 1  -4.000 180.0 2   1.400 0.0 3
torsion       5    1  150  150      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       8    1  150  150      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2    1  151    2      0.000 0.0 1  -1.246 180.0 2   0.100 0.0 3
torsion       2    1  151    3      2.316 0.0 1  -1.246 180.0 2   2.102 0.0 3
torsion       1    1  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    7      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1  153  159      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1  153    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    7      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1  153  159      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  154  155      0.981 0.0 1  -1.181 180.0 2   1.598 0.0 3
torsion       5    1  154  155      0.000 0.0 1   0.000 180.0 2   0.378 0.0 3
torsion       1    1  155  154      5.117 0.0 1  -3.407 180.0 2   1.561 0.0 3
torsion       5    1  155  154      0.000 0.0 1   0.000 180.0 2  -0.183 0.0 3
torsion       1    1  159  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  159  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    2    2    1     -0.300 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       1    2    2    2     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       1    2    2    3      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2    6     -1.200 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       1    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       1    2    2   12      0.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   14     -1.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       1    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       1    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   36      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   37      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   42      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2  111      0.000 0.0 1   7.500 180.0 2   1.000 0.0 3
#torsion       2    2    2    2     -0.670 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    2     -0.670 0.0 1   5.953 180.0 2   0.000 0.0 3
torsion       2    2    2    3      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    4      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       2    2    2    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2    5      0.250 0.0 1   5.357 180.0 2  -0.550 0.0 3
torsion       2    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       2    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   14      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       2    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   22     -0.270 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       2    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   36      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2   37      1.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   39      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   42      0.000 0.0 1  10.000 180.0 2   4.200 0.0 3
torsion       2    2    2   43      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       2    2    2   46      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    2   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2    2    2  108      0.853 0.0 1  -2.618 180.0 2   0.986 0.0 3
torsion       2    2    2  111      1.000 0.0 1  15.000 180.0 2   1.500 0.0 3
torsion       2    2    2  143      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2  151      0.000 0.0 1  11.945 180.0 2   0.000 0.0 3
torsion       3    2    2    3      0.000 0.0 1   8.700 180.0 2   0.000 0.0 3
torsion       3    2    2    5      0.000 0.0 1  10.400 180.0 2   0.000 0.0 3
torsion       3    2    2    8      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   14     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       3    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       4    2    2    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       5    2    2    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5    2    2    5      0.000 0.0 1   6.846 180.0 2   0.000 0.0 3
torsion       5    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       5    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       5    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   14     -1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   18      0.000 0.0 1   8.380 180.0 2   0.300 0.0 3
torsion       5    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   37      0.755 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   40     -3.150 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2    2   41     -0.250 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   42     -4.242 0.0 1   7.400 180.0 2   0.000 0.0 3
torsion       5    2    2   43      0.000 0.0 1  14.000 180.0 2  -1.060 0.0 3
torsion       5    2    2   46      0.000 0.0 1   8.500 180.0 2   0.000 0.0 3
torsion       5    2    2   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2    2  111      0.000 0.0 1  12.620 180.0 2  -1.100 0.0 3
torsion       5    2    2  143      0.000 0.0 1  12.800 180.0 2  -1.060 0.0 3
torsion       5    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       6    2    2   12     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   13      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   14      0.000 0.0 1   5.250 180.0 2   0.000 0.0 3
torsion       8    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion      11    2    2   11     -2.300 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      12    2    2   12     -1.600 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2    2   13     -0.800 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   14     -3.840 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   41     -1.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      19    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      22    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      31    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      36    2    2   36      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion      37    2    2   37      2.500 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion      37    2    2   40      0.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2    2  151      0.239 0.0 1  11.945 180.0 2   0.142 0.0 3
torsion      40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      42    2    2   42      0.000 0.0 1  10.000 180.0 2   4.500 0.0 3
torsion      46    2    2   46      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    3    1      0.980 0.0 1  10.379 180.0 2   0.000 0.0 3
torsion       1    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       1    2    3    5      3.250 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3    7      2.020 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3  151      3.804 0.0 1   9.139 180.0 2  -1.199 0.0 3
torsion       2    2    3    1     -3.250 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       2    2    3    3     -1.380 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3    5     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3    7      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    9      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2    3   75      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3   76      1.550 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion       5    2    3    1      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       5    2    3    2      0.400 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       5    2    3    3      0.000 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    2    3    5      2.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3    7      2.100 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3  149      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion      40    2    3    2      0.000 0.0 1  11.000 180.0 2   0.000 0.0 3
torsion      40    2    3    7      0.800 0.0 1  11.000 180.0 2   0.800 0.0 3
torsion       2    2    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    2    6    1      2.300 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       1    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    1      1.500 0.0 1   3.300 180.0 2  -3.530 0.0 3
torsion       2    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   21      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   25      0.100 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       2    2    6   73      2.000 0.0 1   1.700 180.0 2  -2.000 0.0 3
torsion       5    2    6    1      3.000 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       5    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    6   25     -0.100 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    6   73      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    8    1     -1.450 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       2    2    8   23      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       5    2    8    1      1.670 0.0 1   1.600 180.0 2   0.000 0.0 3
torsion       5    2    8   23      0.000 0.0 1   3.300 180.0 2   0.000 0.0 3
torsion       8    2    8    1     -2.500 0.0 1   3.700 180.0 2   0.000 0.0 3
torsion      22    2    8    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion      22    2    8   23      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    2      0.000 0.0 1   0.000 180.0 2   1.490 0.0 3
torsion       2    2    9    3      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9   28      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   18    1      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    2      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    7      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       5    2   18    1      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    2      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    7      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       1    2   19    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    2   19    2     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       2    2   19    1     -0.300 0.0 1   0.300 180.0 2   0.000 0.0 3
torsion       2    2   19    2      0.000 0.0 1   0.000 180.0 2   0.232 0.0 3
torsion       2    2   19    5      0.300 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   19    6      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       2    2   19   19     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       5    2   19    1      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion       5    2   19    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   19    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       2    2   22    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    2   22    5     -0.300 0.0 1   1.600 180.0 2  -0.500 0.0 3
torsion       2    2   22   22     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    2   22   49      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2   22    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   22    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    2   22   22      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       8    2   22    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    2   22   22      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    2   25    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    2   25    2      0.000 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       2    2   26    6      0.000 0.0 1   1.670 180.0 2   0.000 0.0 3
torsion       2    2   31    1      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    5      0.000 0.0 1   0.000 180.0 2  -0.245 0.0 3
torsion       2    2   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    2   31    1      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    2      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    5      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       1    2   37    1      0.880 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   37    2      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       1    2   37   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    2      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2   37   23      0.779 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       2    2   37   37      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2   37    2     -6.650 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       5    2   37   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   37   37      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion       5    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion      37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      37    2   37    2      0.000 0.0 1  13.000 180.0 2   0.000 0.0 3
torsion      37    2   37   23      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   37      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   40   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40   23     -3.150 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2   40   37      1.500 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   40    2      0.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   40   23     -0.530 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   23     -2.744 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   41    1      0.000 0.0 1  10.110 180.0 2   0.000 0.0 3
torsion       1    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41  108      0.813 0.0 1   0.437 180.0 2   0.853 0.0 3
torsion       2    2   41    1      0.000 0.0 1  12.000 180.0 2  -2.100 0.0 3
torsion       2    2   41    2      0.200 0.0 1   6.000 180.0 2  -0.800 0.0 3
torsion       2    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   41   73     -0.100 0.0 1  10.800 180.0 2   0.000 0.0 3
torsion       2    2   41  108      0.134 0.0 1  19.253 180.0 2  -0.879 0.0 3
torsion       5    2   41    1     -0.800 0.0 1  11.000 180.0 2   2.100 0.0 3
torsion       5    2   41    2      0.000 0.0 1   9.000 180.0 2   0.400 0.0 3
torsion       5    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   41   73      0.740 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2   41  108      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      12    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2   42    2      0.000 0.0 1   1.700 180.0 2   0.000 0.0 3
torsion       2    2   42    2      0.000 0.0 1   1.700 180.0 2   0.400 0.0 3
torsion       2    2   42   44      0.000 0.0 1   1.600 180.0 2  -0.510 0.0 3
torsion       5    2   42    2      0.000 0.0 1   2.080 180.0 2   0.000 0.0 3
torsion       5    2   42   37      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2   42   44      0.000 0.0 1   2.000 180.0 2   0.100 0.0 3
torsion       2    2   43    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2   43   69      0.000 0.0 1  13.200 180.0 2   0.000 0.0 3
torsion       5    2   43    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   43   69      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       2    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       5    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       2    2   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2   72    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   75    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       1    2  108   41      4.172 0.0 1  35.385 180.0 2   0.165 0.0 3
torsion       2    2  108   41      3.138 0.0 1  19.353 180.0 2   1.542 0.0 3
torsion       5    2  108   41      5.258 0.0 1  18.551 180.0 2   0.579 0.0 3
torsion       5    2  110    1     -0.481 0.0 1  11.368 180.0 2  -1.519 0.0 3
torsion       5    2  110   23      0.000 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       2    2  111    1      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    2  111    2     -0.750 0.0 1  15.000 180.0 2  -0.500 0.0 3
torsion       2    2  111   23      0.820 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       5    2  111    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2  111    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  111   23      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2  113  113      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  114  114      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  143    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143   69      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143  144      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  143    2      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       5    2  143   69      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       2    2  144  143      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2  151    1      0.000 0.0 1   5.096 180.0 2   0.000 0.0 3
torsion       2    2  151    3      0.000 0.0 1   3.857 180.0 2  -0.631 0.0 3
torsion       2    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151    1      1.798 0.0 1   5.096 180.0 2   0.889 0.0 3
torsion       5    2  151    3      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       1    3    3    1      1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       1    3    3    5      0.000 0.0 1   5.200 180.0 2   0.000 0.0 3
torsion       1    3    3   76     -1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       2    3    3    2      0.900 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    3    3    5      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       2    3    3   76     -1.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    3    3    5     -0.700 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      76    3    3   76      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    3    6    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3    6    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3    6   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3    6    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    6   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion       7    3    6    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       7    3    6    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       7    3    6   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion       1    3    9    1      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       1    3    9    2     -4.000 0.0 1   2.700 180.0 2   0.500 0.0 3
torsion       1    3    9    3      0.800 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       1    3    9   28      0.000 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       2    3    9    1      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       5    3    9    1      1.000 0.0 1   3.900 180.0 2   0.000 0.0 3
torsion       5    3    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    3    9   28      0.000 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       5    3    9   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       7    3    9    1     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    2     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    3      1.200 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       7    3    9   28      1.000 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3    9   56     -0.500 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       9    3    9    1      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       9    3    9    2      2.400 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       9    3    9    3      0.800 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       9    3    9   28      0.800 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3   22    5     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       7    3   22   22     -0.300 0.0 1   1.200 180.0 2  -0.350 0.0 3
torsion      22    3   22    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    3   56   56     -0.300 0.0 1   0.550 180.0 2  -0.120 0.0 3
torsion       7    3   56    5     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       7    3   56   56     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion      56    3   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1    3   75    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3   75    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3   75   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3   75    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3   75    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3   75   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion      77    3   75   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion      78    3   75    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion      82    3   75    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion       5    3  148    3     -0.200 0.0 1   2.600 180.0 2   0.300 0.0 3
torsion      82    3  148    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion     102    3  149    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  151    2     -0.835 0.0 1  11.053 180.0 2   1.431 0.0 3
torsion       2    3  151   28      0.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    1     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion       1    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4  124      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       4    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion     124    4    4  124      0.040 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6    6    1      2.610 0.0 1  -2.550 180.0 2   0.845 0.0 3
torsion       1    6    6   21      1.655 0.0 1  -2.005 180.0 2   0.545 0.0 3
torsion      21    6    6   21     -0.800 0.0 1  -1.945 180.0 2  -0.100 0.0 3
torsion       1    6   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    6   19    5      0.000 0.0 1   0.000 180.0 2   0.490 0.0 3
torsion       1    6   19    6      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      19    6   19    1      0.000 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion      19    6   19    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    5      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      21    6   19    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    5      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    6      0.000 0.0 1  -0.450 180.0 2   0.000 0.0 3
torsion       1    6   25    6      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    6   25    6      0.200 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      21    6   26    1     -1.460 0.0 1   5.096 180.0 2  -0.105 0.0 3
torsion      21    6   26    2     -1.671 0.0 1   4.175 180.0 2   0.778 0.0 3
torsion      21    6   26    6     -0.519 0.0 1   4.560 180.0 2   0.314 0.0 3
torsion       1    6   56    9      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1    6   56   56      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       2    6   56    5      0.000 0.0 1   1.700 180.0 2  -0.700 0.0 3
torsion       2    6   56   56      0.000 0.0 1  -2.100 180.0 2   1.000 0.0 3
torsion      56    6   56    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      56    6   56    5      0.000 0.0 1   0.000 180.0 2   0.730 0.0 3
torsion      58    6   56    1      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion      58    6   56    5      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion      56    6   58    7     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1    6  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6  153    5     -0.820 0.0 1   0.062 180.0 2  -0.171 0.0 3
torsion       1    6  153    6     -2.322 0.0 1  -0.469 180.0 2   0.086 0.0 3
torsion       1    6  153    7     -3.213 0.0 1   0.155 180.0 2   1.609 0.0 3
torsion      21    6  153    1      0.040 0.0 1  -0.903 180.0 2   0.083 0.0 3
torsion      21    6  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      21    6  153    6     -0.401 0.0 1  -1.120 180.0 2   0.200 0.0 3
torsion      21    6  153    7     -1.828 0.0 1  -0.608 180.0 2   0.448 0.0 3
torsion       1    8   50   50     -1.650 0.0 1   3.200 180.0 2   0.000 0.0 3
torsion      23    8   50   50      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       1    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      23    8   56    5      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion      23    8   56   56      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion      56    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      56    8   56    5      0.000 0.0 1   0.000 180.0 2   0.563 0.0 3
torsion      56    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    9   18    1     -4.000 0.0 1  -3.000 180.0 2  -2.100 0.0 3
torsion       1    9   18    7     -0.500 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion      28    9   18    1     -0.500 0.0 1  -2.000 180.0 2  -4.000 0.0 3
torsion      28    9   18    5      0.000 0.0 1   0.000 180.0 2   0.030 0.0 3
torsion      28    9   18    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion       1    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion      28    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion       1    9   56    1      0.000 0.0 1   0.900 180.0 2  -0.700 0.0 3
torsion       1    9   56    6     -0.900 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       1    9   56   56      9.800 0.0 1   9.160 180.0 2   0.200 0.0 3
torsion       3    9   56    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      28    9   56    5      0.000 0.0 1   0.000 180.0 2   3.900 0.0 3
torsion      28    9   56   56      0.000 0.0 1   1.000 180.0 2  -0.200 0.0 3
torsion      58    9   56    1      0.000 0.0 1  -3.000 180.0 2   0.000 0.0 3
torsion      58    9   56    6     -0.500 0.0 1  -1.000 180.0 2   1.000 0.0 3
torsion       1    9   58   56      0.000 0.0 1   5.000 180.0 2   2.300 0.0 3
torsion       1    9   58   79     -0.300 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion      28    9   58   56      0.000 0.0 1   1.050 180.0 2   0.250 0.0 3
torsion      28    9   58   79      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion      56    9   58   79      0.000 0.0 1  -0.850 180.0 2   0.000 0.0 3
torsion       1   15   15    1      1.850 0.0 1  -7.555 180.0 2   2.340 0.0 3
torsion       1   15   15   44      0.850 0.0 1  -6.685 180.0 2   0.750 0.0 3
torsion      44   15   15   44      0.350 0.0 1  -6.450 180.0 2   0.350 0.0 3
torsion      56   15   56    5      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       1   19   19    1      0.000 0.0 1   0.000 180.0 2   0.107 0.0 3
torsion       1   19   19    2      0.007 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   19   19    5      0.020 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       1   19   19   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2   19   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2   19   19    5      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   19   19    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   19   19   19      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion      19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1   19   22    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   19   22    5      0.000 0.0 1   0.000 180.0 2   0.260 0.0 3
torsion       5   19   22   22      0.000 0.0 1   0.000 180.0 2   0.805 0.0 3
torsion      22   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1   19   56    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1   19   56   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   19   56    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5   19   56   56      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion      56   19   56    5      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion      56   19   56   56      0.100 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22    2      0.200 0.0 1   0.300 180.0 2   0.100 0.0 3
torsion       1   22   22    3      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       1   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       1   22   22   19      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22   22      0.200 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       1   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2   22   22    2      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       2   22   22   22      0.170 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       3   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       3   22   22   22      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       5   22   22    5      0.000 0.0 1   0.000 180.0 2   0.137 0.0 3
torsion       5   22   22   19      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   22   22   38      0.000 0.0 1   2.000 180.0 2   0.500 0.0 3
torsion       5   22   22   46      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5   22   22   56      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   67      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19   22   22   22      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      22   22   22   22     -0.940 0.0 1   0.600 180.0 2   0.160 0.0 3
torsion      22   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion      22   22   22   46      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      57   22   22   57      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       5   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion      22   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion       5   22   38    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   22   38    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   22   38   22      0.000 0.0 1   2.000 180.0 2   0.540 0.0 3
torsion       5   22   38   38      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      38   22   38    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      38   22   38    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      38   22   38    5      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   22   46    7      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion      22   22   46    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       2   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   22   56    5      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5   22   56   56      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      22   22   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      22   22   56    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion      22   22   57   57      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   22   67    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5   22   67   22      0.000 0.0 1   1.300 180.0 2   0.015 0.0 3
torsion      22   22   67    7     -0.300 0.0 1   1.200 180.0 2   0.150 0.0 3
torsion       1   31   31    1      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       2   31   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2   31   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   31   31    5      0.000 0.0 1   0.000 180.0 2   0.165 0.0 3
torsion      31   31   31   31      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5   31   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   31   56   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1   33   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   37    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion      23   37   37   23      2.400 0.0 1  22.500 180.0 2   0.000 0.0 3
torsion       2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   40   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    7      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1   38   38   22     -0.100 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1   41  108    2      2.864 0.0 1  11.122 180.0 2  -2.059 0.0 3
torsion       2   41  108    2      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      73   41  108    2      2.918 0.0 1  15.272 180.0 2  -2.192 0.0 3
torsion       1   43  109    1      2.000 0.0 1  14.000 180.0 2   2.100 0.0 3
torsion       1   43  109   23      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion      23   43  109    1      1.800 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      23   43  109   23      1.200 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion      69   43  109    1     -1.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      69   43  109   23     -1.200 0.0 1  16.500 180.0 2   0.000 0.0 3
torsion       1   50   50    1     -0.300 0.0 1   4.814 180.0 2   0.000 0.0 3
torsion       1   50   50    5      0.000 0.0 1   6.104 180.0 2   0.000 0.0 3
torsion       1   50   50   50     -0.610 0.0 1   4.212 180.0 2   0.000 0.0 3
torsion       5   50   50    5      0.000 0.0 1   7.072 180.0 2   0.000 0.0 3
torsion       5   50   50    8      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion       5   50   50   50      0.250 0.0 1   5.534 180.0 2  -0.550 0.0 3
torsion       8   50   50   50      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion      50   50   50   50     -0.670 0.0 1   4.304 180.0 2   0.000 0.0 3
torsion       1   56   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1   56   56    6      0.000 0.0 1   0.000 180.0 2   0.128 0.0 3
torsion       1   56   56    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1   56   56   22      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56    3      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       3   56   56    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   56   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5   56   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   56   56    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5   56   56    9      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5   56   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   56   19      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   56   56   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   56   56   31      0.000 0.0 1   0.000 180.0 2   0.110 0.0 3
torsion       5   56   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   56   56   57      0.000 0.0 1   0.000 180.0 2   0.420 0.0 3
torsion       5   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       6   56   56   58      0.200 0.0 1  -0.200 180.0 2  -1.000 0.0 3
torsion       8   56   56   56     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion      19   56   56   56      0.000 0.0 1   0.050 180.0 2   0.650 0.0 3
torsion      22   56   56   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      31   56   56   56      0.000 0.0 1   0.070 180.0 2   0.110 0.0 3
torsion      56   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      56   56   56   57      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion      57   56   56   57      0.000 0.0 1   0.000 180.0 2   2.370 0.0 3
torsion       5   56   57    1      0.800 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   57    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5   56   57    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5   56   57   56      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      56   56   57    1      0.060 0.0 1   0.030 180.0 2   1.250 0.0 3
torsion      56   56   57    2     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion      56   56   57    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      56   56   57   56      0.600 0.0 1  -0.030 180.0 2   1.250 0.0 3
torsion      56   56   57   57     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion      57   56   57    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion      57   56   57   57      0.000 0.0 1  -0.400 180.0 2   0.500 0.0 3
torsion       5   56   58    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58    7     -0.154 0.0 1   0.044 180.0 2   0.100 0.0 3
torsion       5   56   58    9      0.000 0.0 1   0.000 180.0 2   1.250 0.0 3
torsion       5   56   58   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   56   58   75      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58   79     -0.210 0.0 1   3.750 180.0 2   0.300 0.0 3
torsion      56   56   58    7     -0.457 0.0 1   1.106 180.0 2   0.160 0.0 3
torsion      56   56   58   79      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1   56   75   58      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion       5   56   75   58      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion       1   57   57    1     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       1   57   57    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   56     -0.300 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       2   57   57    2     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2   57   57   56     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5   57   57    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5   57   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5   57   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion      22   57   57   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   57   57   56     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion      57   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      78   58   75   56     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1   70   71    1      2.125 0.0 1   8.393 180.0 2  -0.008 0.0 3
torsion       1   70   71    5      0.000 0.0 1  13.393 180.0 2   0.000 0.0 3
torsion      23  107  107   23      2.800 0.0 1  32.000 180.0 2   0.000 0.0 3
torsion       5  113  113    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2  143  144    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      69  143  144    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1  145  146    1      1.178 0.0 1  -4.212 180.0 2   1.537 0.0 3
torsion       1  145  146   23      0.060 0.0 1  -3.761 180.0 2   0.792 0.0 3
torsion      21  145  146    1      0.006 0.0 1  -3.909 180.0 2  -0.009 0.0 3
torsion      21  145  146   23     -6.800 0.0 1  -5.900 180.0 2   0.450 0.0 3
torsion       1  150  150    1     -0.300 0.0 1  -2.100 180.0 2   1.500 0.0 3
torsion       1  150  150   23     -0.500 0.0 1  -2.000 180.0 2   0.500 0.0 3
torsion      23  150  150   23      0.300 0.0 1  -3.500 180.0 2   0.350 0.0 3
torsion      23  150  150  150      0.025 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1  153  159    1      1.227 0.0 1   0.432 180.0 2   1.005 0.0 3
torsion       1  153  159   21      2.011 0.0 1  -0.205 180.0 2   0.240 0.0 3
torsion       5  153  159    1      1.135 0.0 1   0.685 180.0 2   0.806 0.0 3
torsion       5  153  159   21      1.500 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       7  153  159    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       7  153  159   21      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion     159  153  159    1      0.207 0.0 1  -0.300 180.0 2   0.974 0.0 3
torsion     159  153  159   21      0.828 0.0 1   0.112 180.0 2   0.280 0.0 3
torsion       1  154  155    1      1.889 0.0 1  -0.257 180.0 2   0.583 0.0 3
torsion       1  154  155   23     -0.220 0.0 1   0.746 180.0 2   0.266 0.0 3
torsion       5  154  155    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5  154  155   23      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       7  154  155    1     -4.890 0.0 1   3.690 180.0 2   0.734 0.0 3
torsion       7  154  155   23     -2.587 0.0 1   3.618 180.0 2   0.115 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (5-Ring)  ##
      ##                                 ##
      #####################################


torsion5      1    1    1    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1    2      0.225 0.0 1   0.410 180.0 2   1.150 0.0 3
torsion5      1    1    1    3      0.000 0.0 1   0.400 180.0 2   1.620 0.0 3
torsion5      1    1    1    6      0.300 0.0 1   0.000 180.0 2   1.800 0.0 3
torsion5      1    1    1    8     -0.302 0.0 1   0.696 180.0 2   1.360 0.0 3
torsion5      1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      1    1    1   15      0.000 0.0 1   0.200 180.0 2   2.150 0.0 3
torsion5      1    1    1   18     -1.500 0.0 1   0.320 180.0 2   0.100 0.0 3
torsion5      1    1    1   19      0.000 0.0 1   0.000 180.0 2   0.850 0.0 3
torsion5      1    1    1   22      0.450 0.0 1  -0.750 180.0 2   0.350 0.0 3
torsion5      1    1    1   29      0.400 0.0 1   1.200 180.0 2   0.500 0.0 3
torsion5      1    1    1   31      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion5      1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion5      1    1    1   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      2    1    1    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion5      3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion5      3    1    1    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      6    1    1    6      1.000 0.0 1  -2.000 180.0 2   3.800 0.0 3
torsion5     15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion5     22    1    1   22      0.400 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    1   37      0.100 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion5     56    1    1   56      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1    2    1     -0.100 0.0 1   0.030 180.0 2   1.350 0.0 3
torsion5      1    1    2    2     -0.900 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5      1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion5      2    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    2    2      0.250 0.0 1  -0.400 180.0 2  -0.500 0.0 3
torsion5      2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      9    1    2    6     -0.100 0.0 1   0.990 180.0 2  -0.800 0.0 3
torsion5     19    1    2    2      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion5     37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    1    3    1      0.606 0.0 1   0.292 180.0 2   1.220 0.0 3
torsion5      1    1    3    6      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3   75      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion5      1    1    6    1      0.250 0.0 1   0.050 180.0 2   0.657 0.0 3
torsion5      1    1    6    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.155 0.0 3
torsion5      1    1    6   56      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion5      6    1    6    1      0.250 0.0 1  -2.000 180.0 2   1.720 0.0 3
torsion5      6    1    6    2      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion5      6    1    6    6     -0.450 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion5      1    1    8    1      0.958 0.0 1  -0.155 180.0 2   1.360 0.0 3
torsion5      1    1    9    1      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion5      1    1    9   56      0.000 0.0 1   9.480 180.0 2  -9.000 0.0 3
torsion5      2    1    9   56      0.000 0.0 1  10.800 180.0 2  -0.690 0.0 3
torsion5      1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   1.450 0.0 3
torsion5      1    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5     15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5     15    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5      1    1   18    1     -0.870 0.0 1  -0.580 180.0 2   0.890 0.0 3
torsion5      1    1   19    1      0.000 0.0 1   0.800 180.0 2   0.000 0.0 3
torsion5      1    1   19    2     -0.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion5      1    1   22   22      0.050 0.0 1  -0.200 180.0 2   1.000 0.0 3
torsion5     22    1   22   22      0.700 0.0 1   0.400 180.0 2   0.700 0.0 3
torsion5      1    1   29    1      0.600 0.0 1   3.500 180.0 2   1.200 0.0 3
torsion5      1    1   31    1     -0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion5      1    1   37    2      0.000 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion5      1    1   37   37     -0.400 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion5      2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     41    1   41    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion5      1    1   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   56    9      0.000 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion5      1    1   56   15      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56    1   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   75    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    2    2    1      0.550 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2    2    2     -0.100 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   19     -0.500 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion5      1    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2    2     -0.990 0.0 1   7.800 180.0 2   0.000 0.0 3
torsion5      2    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   41      0.350 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion5      2    2    2   42      0.000 0.0 1  23.630 180.0 2   6.000 0.0 3
torsion5      6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5     37    2    2   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   40     -0.300 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   42      0.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion5     40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5      1    2    6   56      0.000 0.0 1   3.300 180.0 2  -4.000 0.0 3
torsion5      2    2    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion5      2    2   19    1     -0.500 0.0 1   1.750 180.0 2   0.000 0.0 3
torsion5      1    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      1    2   37   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    1      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   23      0.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   42      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion5     40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     42    2   37    2      0.000 0.0 1  27.000 180.0 2   0.000 0.0 3
torsion5     42    2   37   37      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5      2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   41    2      0.450 0.0 1  13.500 180.0 2  -0.700 0.0 3
torsion5      2    2   41   37      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5     37    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5      2    2   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5     37    2   42   37      0.000 0.0 1  28.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    3      1.950 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5     22    3   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    3   75    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion5      2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion5      1    6    6    1      1.010 0.0 1  -1.350 180.0 2   1.045 0.0 3
torsion5      1    6   56    9      0.000 0.0 1   2.800 180.0 2   0.000 0.0 3
torsion5      2    6   56    9     -0.100 0.0 1   7.100 180.0 2  -0.600 0.0 3
torsion5      1    9   56    1     -0.500 0.0 1  -2.500 180.0 2   3.300 0.0 3
torsion5      1    9   56    6      9.770 0.0 1  -5.000 180.0 2   9.100 0.0 3
torsion5      1   15   15    1      0.000 0.0 1  -7.000 180.0 2   0.467 0.0 3
torsion5     56   15   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5     19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion5      1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.500 0.0 3
torsion5      1   22   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      3   22   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     22   22   22   22     -0.500 0.0 1   2.800 180.0 2   2.200 0.0 3
torsion5     22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion5     22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion5      1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37   42      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   41    2      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2   37   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   42    2      0.000 0.0 1  23.000 180.0 2   0.000 0.0 3
torsion5      2   37   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37   37   42    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      1   56   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     57   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5    113  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5    114  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (4-Ring)  ##
      ##                                 ##
      #####################################


torsion4      3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    3    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    9    3      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    3    9    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4     56    6   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4     56    8   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4     58    9   56   56     -1.100 0.0 1  -0.800 180.0 2   0.000 0.0 3
torsion4     56    9   58   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion4     56   15   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     56   19   56   56      0.000 0.0 1   0.000 180.0 2   0.950 0.0 3
torsion4     22   22   22   22      5.220 0.0 1  -0.450 180.0 2  -1.200 0.0 3
torsion4     22   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   22   58      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     56   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   56   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   58   22      0.550 0.0 1  -0.180 180.0 2   0.400 0.0 3
torsion4     56   31   56   56      0.000 0.0 1   0.000 180.0 2   0.152 0.0 3
torsion4     56   37   37   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     56   37   43   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     37   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     43   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     56   39   56   56     -0.200 0.0 1   0.730 180.0 2   2.500 0.0 3
torsion4      6   56   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4      8   56   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4      9   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     15   56   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     19   56   56   56      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     22   56   56   22      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     31   56   56   56      0.000 0.0 1   0.000 180.0 2  -0.065 0.0 3
torsion4     37   56   56   37      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     37   56   56   43      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     39   56   56   56      0.100 0.0 1   0.400 180.0 2   2.500 0.0 3
torsion4     56   56   56   56      0.000 0.0 1   0.000 180.0 2   2.300 0.0 3
torsion4     56   56   56   57      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   56   58      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     57   56   56   57      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion4     58   56   56   75      0.200 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     56   56   57   56      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.700 0.0 3
torsion4     57   56   57   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion4     57   56   57   57      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion4     56   56   58    9      0.300 0.0 1  -0.400 180.0 2   0.000 0.0 3
torsion4     56   56   58   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion4     56   56   58   75      1.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   56   75   58      0.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   57   57   56     -0.480 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion4     57   57   57   57     -1.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion4     56   58   75   56     -1.770 0.0 1   6.000 180.0 2   0.000 0.0 3


      ##########################################
      ##                                      ##
      ##  Torsional Parameters (Allenes-Odd)  ##
      ##                                      ##
      ##########################################


#torsion      1    2    2    1      0.000 0.0 1 -10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3


      ###########################################
      ##                                       ##
      ##  Torsional Parameters (Allenes-Even)  ##
      ##                                       ##
      ###########################################


#torsion      1    2    2    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3


      ##################################
      ##                              ##
      ##  Stretch-Torsion Parameters  ##
      ##                              ##
      ##################################


strtors       0    1    1    0       0.000      0.000      0.059
strtors       0    1    2    0       0.000      0.000      0.270
strtors       0    1    3    0       0.000      0.000      0.100
strtors       0    1    6    0       0.000      0.000      0.100
strtors       0    1    8    0       0.000      0.000      0.061
strtors       0    1   15    0       0.000      0.000      0.170
strtors       0    1   19    0       0.000      0.000      0.036
strtors       0    1   25    0       0.000      0.000      0.104
strtors       0    1   56    0       0.000      0.000      0.059
strtors       0    1   57    0       0.000      0.000      0.270
strtors       0    1  150    0       0.000      0.000      0.050
strtors       0    2   19    0       0.000      0.000      0.087
strtors       0    6    6    0       0.000      0.000      0.220
strtors       0    6    8    0       0.000      0.000      0.053
strtors       0    6   22    0       0.000      0.000      0.053
strtors       0    6   56    0       0.000      0.000      0.140
strtors       0    6  153    0       0.000      0.000      0.500
strtors       0    8   22    0       0.000      0.000      0.053
strtors       0    8   56    0       0.000      0.000      0.061
strtors       0   15   15    0       0.000      0.000      0.220
strtors       0   19   19    0       0.000      0.000      0.012
strtors       0   19   22    0       0.000      0.000      0.036
strtors       0   19   36    0       0.000      0.000      0.012
strtors       0   22   22    0       0.000      0.000      0.053
strtors       0   56   56    0       0.000      0.000      0.059
strtors       0  145  146    0       0.000      0.000      0.600
strtors       0  150  150    0      -0.050     -2.700     -0.150
strtors       0  153  159    0      -0.050     -2.700      0.400


      ########################################
      ##                                    ##
      ##  Atomic Partial Charge Parameters  ##
      ##                                    ##
      ########################################


charge       16               1.0000
charge       30               1.0000
charge       39               1.0000
charge       47              -0.5000
charge       70               1.0000
charge      110               1.0000
charge      111               1.0000
charge        2              -0.15
charge        5               0.15


      #####################################
      ##                                 ##
      ##  Bond Dipole Moment Parameters  ##
      ##                                 ##
      #####################################


dipole        1    2          0.9000      0.500
dipole        1    3          1.0100      0.500
dipole        1    4          1.6400      0.500
dipole        1    6          1.1700      0.500
dipole        1    8          0.6800      0.500
dipole        1    9          1.6500      0.500
dipole        1   11          1.8200      0.500
dipole        1   12          2.0900      0.500
dipole        1   13          1.7900      0.500
dipole        1   14          1.7400      0.500
dipole        1   15          1.2000      0.500
dipole        1   16          1.2000      0.500
dipole        1   17          0.6000      0.500
dipole        1   18          1.2000      0.500
dipole        1   19         -0.7000      0.500
dipole        1   22          0.1500      0.500
dipole        1   25          0.9500      0.500
dipole        1   26         -0.6000      0.500
dipole        1   31         -0.6350      0.500
dipole        1   32         -0.6000      0.500
dipole        1   33         -0.5000      0.500
dipole        1   34         -1.1000      0.500
dipole        1   35         -1.0000      0.500
dipole        1   37          1.4000      0.500
dipole        1   38          0.3000      0.500
dipole        1   39          3.3350      0.500
dipole        1   40          1.6400      0.500
dipole        1   41          1.5000      0.500
dipole        1   43          1.3000      0.500
dipole        1   46          1.3300      0.500
dipole        1   50          0.9000      0.500
dipole        1   57          0.9000      0.500
dipole        1   70          1.6200      0.500
dipole        1   71         -1.4000      0.500
dipole        1   72          1.4000      0.500
dipole        1   75          1.7700      0.500
dipole        1  109          1.9000      0.500
dipole        1  110          1.3570      0.500
dipole        1  111          1.2900      0.500
dipole        1  145          1.9000      0.500
dipole        1  146          2.0300      0.500
dipole        1  150          1.0000      0.500
dipole        1  153          0.6700      0.500
dipole        1  154          1.1189      0.500
dipole        1  155         -0.1757      0.500
dipole        2    3          0.5000      0.500
dipole        2    4          0.3000      0.500
#dipole        2    5         -0.6000      0.500
dipole        2    6          0.0010      0.500
dipole        2    8         -0.6300      0.500
dipole        2    9          1.3000      0.500
dipole        2   11          0.9000      0.500
dipole        2   12          0.7200      0.500
dipole        2   13          1.5600      0.500
dipole        2   14          1.4000      0.500
dipole        2   18          0.9000      0.500
dipole        2   19         -1.2000      0.500
dipole        2   22         -0.1500      0.500
dipole        2   25          1.0400      0.500
dipole        2   26         -0.6000      0.500
dipole        2   31         -1.1200      0.500
dipole        2   36         -0.6000      0.500
dipole        2   37          1.2900      0.500
dipole        2   39          0.5830      0.500
dipole        2   40          0.8700      0.500
dipole        2   41          0.5500      0.500
dipole        2   42          0.9000      0.500
dipole        2   43          1.8000      0.500
dipole        2   46          0.9000      0.500
dipole        2   72          1.3000      0.500
dipole        2  106          0.3000      0.500
dipole        2  108          0.8260      0.500
dipole        2  110          2.3100      0.500
dipole        2  111          1.0000      0.500
dipole        2  143          2.8000      0.500
dipole        2  144          1.2900      0.500
dipole        3    5         -0.6000      0.500
dipole        3    6          0.1200      0.500
dipole        3    7          1.8600      0.500
dipole        3    9         -0.7200      0.500
dipole        3   11          1.4800      0.500
dipole        3   12          1.5800      0.500
dipole        3   13          1.5600      0.500
dipole        3   14          1.4000      0.500
dipole        3   22          0.3000      0.500
dipole        3   36         -0.6000      0.500
dipole        3   47          1.8600      0.500
dipole        3   56         -1.0100      0.500
dipole        3   57          0.5000      0.500
dipole        3   75          0.1200      0.500
dipole        3   76          1.2750      0.500
dipole        3   77          1.8600      0.500
dipole        3   78          1.8600      0.500
dipole        3   80          1.8600      0.500
dipole        3   81          1.0750      0.500
dipole        3   82          1.5000      0.500
dipole        3  101          1.0750      0.500
dipole        3  102          1.5000      0.500
dipole        3  120          0.8000      0.500
dipole        3  148          0.4000      0.500
dipole        4   10          2.5000      0.500
dipole        4   57          0.3000      0.500
dipole        4  124         -0.9200      0.500
dipole        5   17          0.4000      0.500
dipole        5   25          0.5200      0.500
dipole        5   34          0.7000      0.500
dipole        5   35          0.8000      0.500
dipole        5   50          0.6000      0.500
dipole        5   57          0.6000      0.500
dipole        5   71          0.9600      0.500
dipole        5  153          0.2200      0.500
dipole        6   19         -0.3800      0.500
dipole        6   21         -1.6700      0.500
dipole        6   24         -1.0100      0.500
dipole        6   25          0.9700      0.500
dipole        6   26         -1.5000      0.500
dipole        6   56         -1.1700      0.500
dipole        6   57          0.0010      0.500
dipole        6   73         -0.7000      0.500
dipole        6  153         -1.6500      0.500
dipole        7   17         -3.5500      0.500
dipole        7   18         -2.9300      0.500
dipole        7   43         -2.6000      0.500
dipole        7   46         -2.5300      0.500
dipole        7   58         -1.8600      0.500
dipole        7   67         -1.8600      0.500
dipole        7  106         -0.6500      0.500
dipole        7  153         -3.4000      0.500
dipole        7  154         -2.9589      0.500
dipole        8   23         -1.3400      0.500
dipole        8   50          0.6300      0.500
dipole        8   56         -0.6800      0.500
dipole        9   18          0.8000      0.500
dipole        9   28         -1.5800      0.500
dipole        9   30         -0.7200      0.500
dipole       15   44         -0.9000      0.500
dipole       19   22          0.8900      0.500
dipole       19   56          0.8500      0.500
dipole       21  145          1.7000      0.500
dipole       22   31         -0.5000      0.500
dipole       22   46          1.7000      0.500
dipole       22   56          0.1500      0.500
dipole       23   37          1.2000      0.500
dipole       23   40          1.4600      0.500
dipole       23   43          1.2000      0.500
dipole       23   72          1.4000      0.500
dipole       23  107          1.2000      0.500
dipole       23  109          1.2000      0.500
dipole       23  110          0.8680      0.500
dipole       23  111          0.2000      0.500
dipole       23  146          1.6900      0.500
dipole       23  150          1.2800      0.500
dipole       23  155          1.4571      0.500
dipole       24   75          1.3100      0.500
dipole       31   56          0.6350      0.500
dipole       37   40          0.3000      0.500
dipole       39   40          0.3000      0.500
dipole       39   48         -1.3000      0.500
dipole       39   69          3.1000      0.500
dipole       41   73         -1.4000      0.500
dipole       41  108         -0.5000      0.500
dipole       42   44         -0.1500      0.500
dipole       43   69          2.8000      0.500
dipole       58   78          1.8600      0.500
dipole       58   79          1.4100      0.500
dipole       69  143         -4.8000      0.500
dipole       70   71         -2.9200      0.500
dipole      145  146         -0.2800      0.500
dipole      154  155         -1.7153      0.500
dipole        1  159          1.7500      0.500
dipole       21  159          1.5700      0.500
dipole      153  159          0.5800      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (5-Ring)  ##
      ##                                          ##
      ##############################################


dipole5       1    2          0.7500      0.500
dipole5       1    3          1.1800      0.500
dipole5       1    6          1.1700      0.500
dipole5       1    8          0.6800      0.500
dipole5       1    9          1.6500      0.500
dipole5       1   15          1.2000      0.500
dipole5       1   18          1.3700      0.500
dipole5       1   19         -0.5500      0.500
dipole5       1   22          0.1500      0.500
dipole5       1   31         -0.4950      0.500
dipole5       1   37          1.2600      0.500
dipole5       1   40          1.6400      0.500
dipole5       1   57          0.7500      0.500
dipole5       1   75          1.4700      0.500
dipole5       2    3          0.5000      0.500
dipole5       2    6          0.0010      0.500
dipole5       2   18          0.9000      0.500
dipole5       2   37          1.1500      0.500
dipole5       2   40          0.5000      0.500
dipole5       2   41          0.8550      0.500
dipole5       2   42          0.9000      0.500
dipole5       3    6         -0.1200      0.500
dipole5       3    9         -0.7200      0.500
dipole5       3   75         -0.1200      0.500
dipole5       3  148          0.4000      0.500
dipole5       3  149          0.4000      0.500
dipole5       6   56         -1.1700      0.500
dipole5      37   40         -0.5000      0.500
dipole5      37   41          0.4000      0.500
dipole5      37   42         -0.4900      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (4-Ring)  ##
      ##                                          ##
      ##############################################


dipole4       6   56         -1.1700      0.500
dipole4       6   58         -0.1200      0.500
dipole4       8   56         -0.6800      0.500
dipole4       9   56         -1.6500      0.500
dipole4       9   58          0.7600      0.500
dipole4      15   56         -1.2000      0.500
dipole4      19   56          0.3000      0.500
dipole4      22   56         -0.1500      0.500
dipole4      56   57          0.6000      0.500
dipole4      56   58          0.7500      0.500
dipole4      56   75          1.8700      0.500
dipole4      57   58         -0.5000      0.500
dipole4      58   75         -0.1200      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (3-Ring)  ##
      ##                                          ##
      ##############################################


dipole3      19   22         -0.8900      0.500
dipole3      22   49          0.7350      0.500
dipole3      22   67          0.5300      0.500


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Atom Parameters  ##
      ##                                       ##
      ###########################################


piatom        2                  1.0    -11.160     11.134
piatom        3                  1.0    -11.160     11.134
piatom        4                  1.0    -11.160     11.134
piatom        6                  2.0    -14.533     19.342
piatom        7                  1.0    -16.646     14.520
piatom       10                  1.0    -13.645     12.340
piatom       37                  1.0    -13.645     12.340
piatom       40                  2.0    -11.556     17.210
piatom       41                  2.0    -14.533     19.342
piatom       42                  2.0    -14.990     10.900
piatom       57                  1.0    -11.160     11.134
piatom       69                  2.0     -2.601     14.520
piatom      108                  1.0    -28.239     17.270
piatom      111                  1.0    -28.239     17.270
piatom      143                  1.0    -28.239     17.270
piatom      144                  1.0    -13.645     12.340
piatom      149                  2.0    -14.533     19.342
piatom      151                  2.0    -11.556     17.210
piatom      160                  1.0    -11.160     11.134
piatom      161                  1.0    -11.160     11.134
piatom      162                  1.0    -11.160     11.134


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Bond Parameters  ##
      ##                                       ##
      ###########################################


pibond        2    2           2.820     0.1700
pibond        2    3           4.600     0.1660
pibond        2    4           7.790     0.1560
pibond        2   37           8.000     0.1850
pibond        2   39          10.880     0.1960
pibond        2   40          10.880     0.1960
pibond        2   41           8.200     0.1720
pibond        2   42           4.861     0.2980
pibond        2   43           1.100     0.3350
pibond        2   57           2.820     0.1740
pibond        2  111           3.500     0.2166
pibond        2  143           2.300     0.8760
pibond        2  144           2.300     0.2280
pibond        3    3           8.000     0.3500
pibond        3    4           4.600     0.1660
pibond        3    7           6.350     0.3000
pibond        3   57           4.600     0.1660
pibond        3   76           5.000     0.3000
pibond        3   77           6.350     0.3000
pibond        3   78           6.350     0.3000
pibond        3   80           6.350     0.3000
pibond        3   81           6.350     0.3000
pibond        3  101           5.000     0.3000
pibond        3  120           5.000     0.3000
pibond        4    4           4.600     0.2380
pibond        4   57           7.790     0.1560
pibond        7  153           6.000     0.1050
pibond       37   37           7.650     0.2200
pibond       37   40          10.880     0.1960
pibond       39   39          10.500     0.1700
pibond       39   40          10.880     0.1960
pibond       57   57           2.820     0.1700
pibond       69  143           8.300     0.0280
pibond      143  144           6.000     0.0240


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (5-Ring)  ##
      ##                                                ##
      ####################################################


pibond5       2    2           4.020     0.1690
pibond5       2    3           4.600     0.1660
pibond5       2   37           8.250     0.2380
pibond5       2   40           6.300     0.1960
pibond5       2   41           8.200     0.1620
pibond5       2   42           4.861     0.2000
pibond5       3    3           4.600     0.1660
pibond5       3   57           4.600     0.1660
pibond5      37   37           9.100     0.2800
pibond5      37   40           8.000     0.1960
pibond5      37   41           5.120     0.1700
pibond5      37   42           4.861     0.3970
pibond5      57   57           2.820     0.1700


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (4-Ring)  ##
      ##                                                ##
      ####################################################


pibond4      57   57           2.840     0.3900
pibond4      57   58           4.600     0.1660
pibond4      58   58           4.600     0.1660







############################################################################
# from k4.key
############################################################################

atom      165    O     "O central"              8     15.999     4
atom      166   Zn     "Zn MOF"                30     65.409     4
atom      167    O     "O Zn-O-C"               8     15.999     2
atom      168    C     "CSP2 CARBONYL "         6     12.000     3
atom        2    C     "CSP2 ALKENE (benz)"     6     12.000     3
atom        5    H     "EXCEPT ON N,O,S (benz)" 1      1.008     1
atom      169    C     "CSP2 ALKENE-168 "       6     12.000     3
atom      170    C     "CSP2 ALKENE"            6     12.000     3
atom      171    H     "EXCEPT ON N,O,S"        1      1.008     1

vdw           165                1.820     0.059
vdw           166                2.29      0.276
vdw           167                1.820     0.059
vdw           168                1.940     0.056
vdw           169                1.940     0.056
vdw           170               1.9600     0.0560
vdw           171               1.6200     0.0200      0.923

bond          165    166              0.85    2.075  
bond          166    167              0.85    2.015 

bond          168    167              7.535    1.285 
bond          169    168              4.845    1.480

# from pi-system calculations
bond            2      2              6.56     1.38
bond          169    170              6.56     1.38
bond          170    170              6.56     1.38

angle         166    165    166    0.40    109.471    0.000      0.000     Zn-O1-Zn
angle         165    166    167    0.2964  111.3      0.000      0.000     O1-Zn-O2
angle         167    166    167    0.2205  107.6      0.000      0.000     O2-Zn-O2
angle         166    167    168    0.4265  131.2      0.000      0.000     Zn-O2-C
angle         167    168    167    0.641   125.5      0.000      0.000     O2-C-O2
angle         170    169    168    0.7265  120.       0.000      0.000     C(ph)-C(ph)-C
# from zn4o_form-BDC-zn4o_form:
angle         167    168    169    0.78    117.0      0.000      0.000     O2-C-C(ph)

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       165  166  167  168  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  165  166  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  167  168  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(3*phi))
torsion       167  166  167  168  0.0  0.0 1    0.0   0.0 2  0.0 180.0 3

# from zn4o_form-BDC-zn4o_form (dft calc): V(phi) = 1/2 * V0 * (1-cos(2*phi)), V0 = 8 kcal/mol
torsion       167  168  169  170   0.0    0.0 1    2.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       166  167  168  169  0.0  0.0 1   10.0  180.0 2  0.0 0.0 3
torsion       170  170  169  168  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))  from torsion 3    2    2    5  and pi-system calculations
torsion       168  169  170  171  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# from pi-system calculations
torsion      2    2    2    2     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion      5    2    2    5      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion      2    2    2    5      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  169     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    170  169  170  170     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    171  170  170  171      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion    170  169  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3


charge  165   -1.44
charge  166    1.26
charge  167   -0.67
charge  168    0.68
charge  169    0.06
charge  170   -0.16
charge  171    0.16

#dipole      166    165         3.352     0.5
#dipole      166    167         2.794     0.5
#dipole      168    167         2.255     0.5
#dipole      168      2        -0.432     0.5
#dipole        5      2         0.6       0.5  

#dipole      166    165         3.867     0.5
#dipole      166    167         3.214     0.5
#dipole      168    167         2.361     0.5
#dipole      168      2        -0.482     0.5
#dipole        5      2         0.6       0.5  

#C-O wag (from zn4o_form-BDC-zn4o_form)
opbend         168 170   0    0      0.46


# parameters from atom type 3
strbnd      169  168  167      0.130      0.130
angang        168       0.240     0.300     0.000

# parameters for the central oxygen
strbnd      166 165 166        0.4        0.4
#angang        165       0.0    0.000     0.000

# need to be added due to my adding the atom types 169-171, instead of using the original 2&5
bond        170  171           5.150     1.1010
angle       169  170  170      0.760     122.00     121.70       0.00
angle       170  169  170      0.760     122.00     121.70       0.00
angle       170  170  171      0.490     120.00     120.50       0.00
angle       169  170  171      0.490     120.00     120.50       0.00
strbnd      169  170  170      0.130      0.130
strbnd      170  169  170      0.130      0.130
strbnd      170  170  171      0.080      0.080
strbnd      169  170  171      0.080      0.080
angang      169                0.240      0.300      0.000
angang      170                0.240      0.300      0.000
opbend      169  170    0    0            0.200
opbend      170  170    0    0            0.200
opbend      171  170    0    0            0.110


==> anc/fig-11-and-13/berendsen-rigid-13/run-tinker.sh <==
#!/bin/sh

bin=/opt/tinker/bin
output_key_file=MOFwithBenzene.key
benzene_molecules=10
mof_unitcells=1

# high temperature to distribute benzene evenly
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 200000 1 0.1 2 1000 | tee MOFwithBenzene-1.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-1.log
cp MOFwithBenzene.dyn MOFwithBenzene-1.dyn

# put benzene to the run temperature before unfreezing MOF atoms to prevent guest benzene molecules from collapsing the MOF structure
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 10000 1 0.1 2 300 | tee MOFwithBenzene-2.log
#head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-2.log
cp MOFwithBenzene.dyn MOFwithBenzene-2.dyn

# equilibrate
$bin/dynamic MOFwithBenzene 2000000 1 0.1 2 300 | tee MOFwithBenzene-3.log
rm MOFwithBenzene.arc MOFwithBenzene-3.log
cp MOFwithBenzene.dyn MOFwithBenzene-3.dyn

# production
$bin/dynamic MOFwithBenzene 100000000 1 1.0 2 300 | tee MOFwithBenzene-4.log
rm MOFwithBenzene-4.log
mv MOFwithBenzene.arc MOFwithBenzene-4.arc
cp MOFwithBenzene.dyn MOFwithBenzene-4.dyn
sed -i '/25.945700   25.945700   25.945700   90.000000   90.000000   90.000000/d' MOFwithBenzene-4.arc # clean up lines that VMD can't read


# post-processing

# get file of benzene hydrogen atoms
# remove MOF atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.benH
# Remove benzene carbon atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.benH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.benH

# get file of MOF hydrogen atoms
# remove benzene atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-1 $(expr $benzene_molecules \* 12)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.mofH
# Remove MOF non-hydrogen atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.mofH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2 165 166 167 168 169 170
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.mofH


==> anc/fig-11-and-13/berendsen-rigid/MOFwithBenzene.key <==
parameters     ./Schmid2007TinkerV7SeparateAtomTypesPointCharges
verbose
archive
a-axis 25.9457
b-axis 25.9457
c-axis 25.9457
alpha  90.00
beta   90.00
gamma  90.00
vdw-cutoff 12.0
ewald
#neighbor-list
thermostat BERENDSEN
tau-temperature 0.1
#inactive 231



==> anc/fig-11-and-13/berendsen-rigid/MOFwithBenzene.xyz <==
   544  Benzene
    25.945700   25.945700   25.945700   90.000000   90.000000   90.000000
     1  C    -12.949691  -12.372892   -7.738284     2     2     6     7
     2  C    -12.934488  -10.982593   -7.737159     2     1     3     8
     3  C    -11.749596  -10.297069   -7.913865     2     2     4     9
     4  C    -10.629214  -11.002468   -8.355083     2     3     5    10
     5  C    -10.643968  -12.384111   -8.359562     2     4     6    11
     6  C    -11.759500  -13.080794   -7.910089     2     1     5    12
     7  H    -13.905193  -12.927247   -7.724293     5     1
     8  H    -13.891391  -10.417311   -7.725850     5     2
     9  H    -11.708922   -9.195718   -7.805652     5     3
    10  H     -9.707854  -10.461609   -8.628916     5     4
    11  H     -9.724883  -12.940111   -8.625536     5     5
    12  H    -11.736529  -14.176581   -7.806527     5     6
    13  C      0.023141    0.599961   -7.738706     2    14    18    19
    14  C      0.038385    1.990243   -7.737589     2    13    15    20
    15  C      1.223226    2.675768   -7.914262     2    14    16    21
    16  C      2.343668    1.970384   -8.355480     2    15    17    22
    17  C      2.328895    0.588708   -8.359934     2    16    18    23
    18  C      1.213352   -0.107944   -7.910496     2    13    17    24
    19  H     -0.932328    0.045654   -7.723986     5    13
    20  H     -0.918526    2.555494   -7.725549     5    14
    21  H      1.263920    3.777041   -7.805297     5    15
    22  H      3.265127    2.511304   -8.628642     5    16
    23  H      3.248115    0.032663   -8.625235     5    17
    24  H      1.236306   -1.203657   -7.806138     5    18
    25  C      0.097204    0.603937    0.864438     2    26    30    31
    26  C      0.097193    1.990538    0.864438     2    25    27    32
    27  C      1.297984    2.683896    0.864351     2    26    28    33
    28  C      2.498795    1.990572    0.864201     2    27    29    34
    29  C      2.498815    0.603858    0.864200     2    28    30    35
    30  C      1.297998   -0.089443    0.864348     2    25    29    36
    31  H     -0.857638    0.052826    0.865023     5    25
    32  H     -0.857637    2.541677    0.865025     5    26
    33  H      1.298012    3.786405    0.864910     5    27
    34  H      3.453166    2.542401    0.864595     5    28
    35  H      3.453188    0.052005    0.864599     5    29
    36  H      1.298065   -1.191952    0.864906     5    30
    37  C     -0.449870    0.552331    9.243206     2    38    42    43
    38  C     -0.362369    1.972451    9.261310     2    37    39    44
    39  C      0.889840    2.535403    9.625097     2    38    40    45
    40  C      1.780030    1.805541   10.375907     2    39    41    46
    41  C      1.717653    0.427383   10.311997     2    40    42    47
    42  C      0.743883   -0.180412    9.506624     2    37    41    48
    43  H     -1.447302    0.048648    9.439784     5    37
    44  H     -1.280865    2.631968    9.465870     5    38
    45  H      1.016105    3.628021    9.482536     5    39
    46  H      2.590810    2.249664   11.015483     5    40
    47  H      2.416381   -0.121653   10.981724     5    41
    48  H      0.693730   -1.287895    9.347504     5    42
    49  C      0.098174  -12.369055   -7.781287     2    50    54    55
    50  C      0.098162  -10.982290   -7.781350     2    49    51    56
    51  C      1.298930  -10.288749   -7.780393     2    50    52    57
    52  C      2.499449  -10.982394   -7.781094     2    51    53    58
    53  C      2.499477  -12.369064   -7.781133     2    52    54    59
    54  C      1.298929  -13.062648   -7.780304     2    49    53    60
    55  H     -0.856681  -12.920246   -7.783252     5    49
    56  H     -0.856681  -10.431063   -7.783326     5    50
    57  H      1.299142   -9.186177   -7.781306     5    51
    58  H      3.453897  -10.431096   -7.783671     5    52
    59  H      3.453942  -12.920366   -7.783999     5    53
    60  H      1.299101  -14.165211   -7.781195     5    54
    61  C      0.097622  -12.368975    0.864412     2    62    66    67
    62  C      0.097605  -10.982320    0.864404     2    61    63    68
    63  C      1.298372  -10.288841    0.864046     2    62    64    69
    64  C      2.499170  -10.982298    0.863753     2    63    65    70
    65  C      2.499204  -12.369100    0.863756     2    64    66    71
    66  C      1.298379  -13.062509    0.864060     2    61    65    72
    67  H     -0.857314  -12.920008    0.864825     5    61
    68  H     -0.857315  -10.431244    0.864826     5    62
    69  H      1.298062   -9.186348    0.864312     5    63
    70  H      3.454106  -10.431123    0.864206     5    64
    71  H      3.454193  -12.920194    0.864164     5    65
    72  H      1.297966  -14.164985    0.864277     5    66
    73  C      0.079226  -12.369952    9.508433     2    74    78    79
    74  C      0.079428  -10.981509    9.508581     2    73    75    80
    75  C      1.276547  -10.284566    9.518650     2    74    76    81
    76  C      2.468235  -10.983416    9.561137     2    75    77    82
    77  C      2.467919  -12.369161    9.561191     2    76    78    83
    78  C      1.276038  -13.067320    9.518375     2    73    77    84
    79  H     -0.872399  -12.923618    9.509913     5    73
    80  H     -0.872170  -10.427725    9.510018     5    74
    81  H      1.289762   -9.181402    9.510627     5    75
    82  H      3.415578  -10.428193    9.598952     5    76
    83  H      3.414525  -12.925549    9.599910     5    77
    84  H      1.289243  -14.170424    9.510309     5    78
    85  C    -12.874681    0.603793   -7.781262     2    86    90    91
    86  C    -12.874691    1.990560   -7.781325     2    85    87    92
    87  C    -11.673921    2.684098   -7.780372     2    86    88    93
    88  C    -10.473405    1.990453   -7.781068     2    87    89    94
    89  C    -10.473375    0.603787   -7.781106     2    88    90    95
    90  C    -11.673923   -0.089799   -7.780282     2    85    89    96
    91  H    -13.829542    0.052610   -7.783263     5    85
    92  H    -13.829534    2.541786   -7.783344     5    86
    93  H    -11.673696    3.786665   -7.781351     5    87
    94  H     -9.518950    2.541739   -7.783700     5    88
    95  H     -9.518897    0.052504   -7.784020     5    89
    96  H    -11.673737   -1.192360   -7.781227     5    90
    97  C    -12.875225    0.603876    0.864386     2    98   102   103
    98  C    -12.875241    1.990528    0.864379     2    97    99   104
    99  C    -11.674474    2.684004    0.864019     2    98   100   105
   100  C    -10.473673    1.990551    0.863729     2    99   101   106
   101  C    -10.473638    0.603751    0.863731     2   100   102   107
   102  C    -11.674466   -0.089656    0.864030     2    97   101   108
   103  H    -13.830164    0.052844    0.864871     5    97
   104  H    -13.830160    2.541607    0.864876     5    98
   105  H    -11.674799    3.786497    0.864331     5    99
   106  H     -9.518750    2.541739    0.864225     5   100
   107  H     -9.518658    0.052648    0.864179     5   101
   108  H    -11.674895   -1.192136    0.864288     5   102
   109  C    -12.893615    0.602898    9.508433     2   110   114   115
   110  C    -12.893409    1.991340    9.508581     2   109   111   116
   111  C    -11.696290    2.688279    9.518659     2   110   112   117
   112  C    -10.504600    1.989434    9.561138     2   111   113   118
   113  C    -10.504915    0.603689    9.561196     2   112   114   119
   114  C    -11.696800   -0.094472    9.518386     2   109   113   120
   115  H    -13.845264    0.049251    9.509869     5   109
   116  H    -13.845017    2.545122    9.509977     5   110
   117  H    -11.683113    3.791444    9.510660     5   111
   118  H     -9.557293    2.544693    9.598965     5   112
   119  H     -9.558330    0.047283    9.599930     5   113
   120  H    -11.683634   -1.197583    9.510336     5   114
   121  C      4.256326    2.075874    8.716712   170   122   126   454
   122  C      5.104249    2.777583    7.868741   169   121   123   127
   123  C      5.952181    2.075863    7.020787   170   122   124   453
   124  C      5.952180    0.688595    7.020797   170   123   125   459
   125  C      5.104247   -0.013115    7.868758   169   124   126   140
   126  C      4.256326    0.688606    8.716721   170   121   125   460
   127  C      5.104237    4.267701    7.868723   168   122   128   447
   128  O      5.903411    4.865701    7.069520   167   127   129
   129  Zn     6.228055    6.744821    6.744846   166   128   130   445   446
   130  O      8.107175    7.069471    7.069493   167   129   131
   131  C      8.705185    7.868653    7.868679   168   130   132   434
   132  C     10.195303    7.868647    7.868666   169   131   133   137
   133  C     10.897011    7.020702    7.020717   170   132   134   500
   134  C     12.284279    7.020701    7.020708   170   133   135   499
   135  C     12.985999    7.868646    7.868649   169   134   136   138
   136  C     12.284289    8.716591    8.716598   170   135   137   498
   137  C     10.897022    8.716591    8.716606   170   132   136   497
   138  C     14.476118    7.868650    7.868646   168   135   139   448
   139  O     15.074122    7.069462    7.069462   167   138   283
   140  C      5.104233   -1.503234    7.868756   168   125   141   398
   141  O      5.903416   -2.101242    7.069568   167   140   142
   142  Zn     6.228056   -3.980365    6.744908   166   141   166   381   392
   143  Zn     3.980357   -3.980355    8.992587   166   144   367   392   398
   144  O      2.101235   -4.305032    8.667935   167   143   145
   145  C      1.503236   -5.104230    7.868756   168   144   146   397
   146  C      0.013117   -5.104244    7.868758   169   145   147   151
   147  C     -0.688593   -5.952176    7.020796   170   146   148   472
   148  C     -2.075861   -5.952177    7.020786   170   147   149   484
   149  C     -2.777581   -5.104244    7.868739   169   148   150   152
   150  C     -2.075872   -4.256322    8.716711   170   149   151   483
   151  C     -0.688604   -4.256322    8.716720   170   146   150   471
   152  C     -4.267699   -5.104232    7.868721   168   149   153   399
   153  O     -4.865704   -4.305044    8.667907   167   152   154
   154  Zn    -6.744827   -3.980372    8.992549   166   153   271   337   404
   155  Zn    -8.992505   -6.228073    8.992545   166   156   271   352   396
   156  O     -8.667837   -8.107189    8.667872   167   155   157
   157  C     -7.868649   -8.705181    7.868677   168   156   158   400
   158  C     -7.868643  -10.195298    7.868665   169   157   159   163
   159  C     -7.020697  -10.897006    7.020715   170   158   160   521
   160  C     -7.020696  -12.284275    7.020707   170   159   161   522
   161  C     -7.868641  -12.985995    7.868648   169   160   162   164
   162  C     -8.716586  -12.284285    8.716597   170   161   163   523
   163  C     -8.716587  -10.897018    8.716605   170   158   162   524
   164  C     -7.868645  -14.476113    7.868645   168   161   165   401
   165  O     -8.667837  -15.074114    8.667828   167   164   413
   166  O      5.903393   -4.305019    4.865787   167   142   167
   167  C      5.104204   -5.104204    4.267784   168   166   168   180
   168  O      4.305019   -5.903393    4.865788   167   167   169
   169  Zn     3.980367   -6.228055    6.744909   166   168   170   392   397
   170  O      4.305025   -8.107170    7.069578   167   169   171
   171  C      5.104205   -8.705171    7.868774   168   170   172   394
   172  C      5.104203  -10.195288    7.868771   169   171   173   177
   173  C      5.952133  -10.897005    8.716728   170   172   174   525
   174  C      5.952138  -12.284273    8.716719   170   173   175   526
   175  C      5.104213  -12.985984    7.868752   169   174   176   178
   176  C      4.256279  -12.284267    7.020798   170   175   177   527
   177  C      4.256274  -10.896999    7.020808   170   172   176   528
   178  C      5.104222  -14.476102    7.868737   168   175   179   395
   179  O      4.305035  -15.074100    7.069546   167   178   436
   180  C      5.104194   -5.104195    2.777666   169   167   181   185
   181  C      4.256244   -5.952135    2.075953   170   180   182   469
   182  C      4.256227   -5.952119    0.688685   170   181   183   481
   183  C      5.104161   -5.104163   -0.013031   169   182   184   186
   184  C      5.952117   -4.256230    0.688684   170   183   185   482
   185  C      5.952134   -4.256245    2.075952   170   180   184   470
   186  C      5.104141   -5.104145   -1.503150   168   183   187   199
   187  O      5.903322   -4.304952   -2.101154   167   186   188
   188  Zn     6.227969   -3.980282   -3.980278   166   187   189   201   380
   189  O      8.107090   -4.304941   -4.304939   167   188   190
   190  C      8.705093   -5.104130   -5.104123   168   189   191   402
   191  C     10.195210   -5.104128   -5.104129   169   190   192   196
   192  C     10.896929   -4.256183   -4.256189   170   191   193   505
   193  C     12.284197   -4.256184   -4.256198   170   192   194   506
   194  C     12.985905   -5.104129   -5.104147   169   193   195   197
   195  C     12.284186   -5.952074   -5.952088   170   194   196   507
   196  C     10.896918   -5.952073   -5.952078   170   191   195   508
   197  C     14.476023   -5.104133   -5.104158   168   194   198   403
   198  O     15.074034   -4.304951   -4.304971   167   197   259
   199  O      4.304948   -5.903326   -2.101154   167   186   200
   200  Zn     3.980277   -6.227973   -3.980277   166   199   201   350   368
   201  O      5.104124   -5.104130   -5.104121   165   188   200   202   214
   202  Zn     6.227974   -6.227980   -6.227959   166   201   203   370   402
   203  O      5.903328   -5.903334   -8.107081   167   202   204
   204  C      5.104145   -5.104149   -8.705090   168   203   205   213
   205  C      5.104155   -5.104159  -10.195207   169   204   206   210
   206  C      4.256216   -4.256219  -10.896933   170   205   207   537
   207  C      4.256228   -4.256230  -12.284201   170   206   208   538
   208  C      5.104180   -5.104180  -12.985902   169   207   209   211
   209  C      5.952118   -5.952119  -12.284174   170   208   210   539
   210  C      5.952106   -5.952109  -10.896907   170   205   209   540
   211  C      5.104192   -5.104191  -14.476020   168   208   212   367
   212  O      5.903383   -5.903382  -15.074012   167   211   391
   213  O      4.304955   -4.304959   -8.107095   167   204   214
   214  Zn     3.980285   -3.980290   -6.227977   166   201   213   215   366
   215  O      4.304947   -2.101165   -5.903328   167   214   216
   216  C      5.104132   -1.503159   -5.104141   168   215   217   380
   217  C      5.104140   -0.013039   -5.104155   169   216   218   222
   218  C      5.952089    0.688679   -4.256218   170   217   219   475
   219  C      5.952094    2.075947   -4.256227   170   218   220   463
   220  C      5.104148    2.777658   -5.104173   169   219   221   223
   221  C      4.256204    2.075941   -5.952117   170   220   222   464
   222  C      4.256200    0.688673   -5.952107   170   217   221   476
   223  C      5.104147    4.267776   -5.104177   168   220   224   319
   224  O      4.304957    4.865777   -5.903362   167   223   225
   225  Zn     3.980297    6.744899   -6.228020   166   224   226   230   320
   226  O      4.304958    7.069562   -8.107137   167   225   227
   227  C      5.104138    7.868755   -8.705138   168   226   228   294
   228  O      5.903320    8.667949   -8.107137   167   227   229
   229  Zn     6.227976    8.992602   -6.228016   166   228   230   302   379
   230  O      5.104139    7.868743   -5.104173   165   225   229   231   305
   231  Zn     3.980292    8.992578   -3.980318   166   230   232   308   378
   232  O      2.101169    8.667932   -4.304998   167   231   233
   233  C      1.503169    7.868755   -5.104198   168   232   234   320
   234  C      0.013049    7.868765   -5.104218   169   233   235   239
   235  C     -0.688660    7.020807   -5.952155   170   234   236   461
   236  C     -2.075929    7.020806   -5.952164   170   235   237   473
   237  C     -2.777648    7.868763   -5.104235   169   236   238   240
   238  C     -2.075940    8.716731   -4.256308   170   237   239   474
   239  C     -0.688671    8.716731   -4.256300   170   234   238   462
   240  C     -4.267766    7.868752   -5.104231   168   237   241   321
   241  O     -4.865773    8.667939   -4.305047   167   240   242
   242  Zn    -6.744896    8.992584   -3.980381   166   241   243   293   365
   243  O     -7.868733    7.868731   -5.104226   165   242   244   248   322
   244  Zn    -8.992577    8.992574   -6.228081   166   243   245   317   364
   245  O     -8.667906    8.667903   -8.107199   167   244   246
   246  C     -7.868713    7.868711   -8.705189   168   245   247   415
   247  O     -7.069531    7.069528   -8.107176   167   246   248
   248  Zn    -6.744884    6.744881   -6.228057   166   243   247   249   321
   249  O     -7.069556    4.865762   -5.903408   167   248   250
   250  C     -7.868757    4.267764   -5.104231   168   249   251   323
   251  C     -7.868769    2.777645   -5.104235   169   250   252   256
   252  C     -7.020812    2.075926   -5.952164   170   251   253   485
   253  C     -7.020814    0.688658   -5.952156   170   252   254   487
   254  C     -7.868772   -0.013052   -5.104219   169   253   255   257
   255  C     -8.716738    0.688669   -4.256301   170   254   256   488
   256  C     -8.716737    2.075937   -4.256309   170   251   255   486
   257  C     -7.868762   -1.503171   -5.104199   168   254   258   325
   258  O     -8.667939   -2.101172   -4.304999   167   257   259
   259  Zn    -8.992584   -3.980296   -3.980320   166   198   258   260   351
   260  O     -8.667929   -4.304979   -2.101198   167   259   261
   261  C     -7.868749   -5.104179   -1.503203   168   260   262   340
   262  C     -7.868747   -5.104201   -0.013084   169   261   263   267
   263  C     -8.716707   -4.256284    0.688645   170   262   264   490
   264  C     -8.716696   -4.256294    2.075913   170   263   265   492
   265  C     -7.868722   -5.104222    2.777613   169   264   266   268
   266  C     -7.020770   -5.952149    2.075886   170   265   267   491
   267  C     -7.020783   -5.952139    0.688618   170   262   266   489
   268  C     -7.868701   -5.104220    4.267732   168   265   269   414
   269  O     -7.069497   -5.903398    4.865725   167   268   270
   270  Zn    -6.744819   -6.228050    6.744844   166   269   271   399   400
   271  O     -7.868664   -5.104218    7.868698   165   154   155   270   272
   272  Zn    -8.992524   -3.980374    6.744867   166   271   273   390   414
   273  O     -8.667883   -2.101252    7.069540   167   272   274
   274  C     -7.868701   -1.503247    7.868731   168   273   275   404
   275  C     -7.868712   -0.013127    7.868738   169   274   276   280
   276  C     -8.716660    0.688584    7.020794   170   275   277   478
   277  C     -8.716656    2.075853    7.020784   170   276   278   466
   278  C     -7.868703    2.777570    7.868718   169   277   279   281
   279  C     -7.020766    2.075859    8.716674   170   278   280   467
   280  C     -7.020771    0.688590    8.716684   170   275   279   479
   281  C     -7.868684    4.267689    7.868694   168   278   282   405
   282  O     -8.667859    4.865688    7.069492   167   281   283
   283  Zn    -8.992498    6.744809    6.744806   166   139   282   284   412
   284  O     -8.667868    7.069497    4.865684   167   283   285
   285  C     -7.868694    7.868697    4.267681   168   284   286   411
   286  C     -7.868725    7.868727    2.777563   169   285   287   291
   287  C     -7.020794    8.716686    2.075848   170   286   288   465
   288  C     -7.020812    8.716702    0.688579   170   287   289   477
   289  C     -7.868759    7.868760   -0.013135   169   288   290   292
   290  C     -8.716701    7.020813    0.688580   170   289   291   480
   291  C     -8.716685    7.020796    2.075849   170   286   290   468
   292  C     -7.868758    7.868758   -1.503255   168   289   293   324
   293  O     -7.069566    8.667939   -2.101259   167   242   292
   294  C      5.104146    7.868746  -10.195256   169   227   295   299
   295  C      4.256224    7.020779  -10.896970   170   294   296   544
   296  C      4.256241    7.020764  -12.284238   170   295   297   543
   297  C      5.104181    7.868714  -12.985951   169   296   298   300
   298  C      5.952100    8.716684  -12.284236   170   297   299   542
   299  C      5.952083    8.716700  -10.896968   170   294   298   541
   300  C      5.104204    7.868695  -14.476069   168   297   301   318
   301  O      4.305021    7.069504  -15.074073   167   300   432
   302  O      8.107099    8.667961   -5.903361   167   229   303
   303  C      8.705106    7.868773   -5.104179   168   302   304   309
   304  O      8.107109    7.069575   -4.304998   167   303   305
   305  Zn     6.227995    6.744901   -3.980337   166   230   304   306   319
   306  O      5.903359    7.069559   -2.101214   167   305   307
   307  C      5.104178    7.868744   -1.503201   168   306   308   442
   308  O      4.304976    8.667924   -2.101196   167   231   307
   309  C     10.195223    7.868776   -5.104182   169   303   310   314
   310  C     10.896940    7.020815   -4.256256   170   309   311   501
   311  C     12.284208    7.020811   -4.256266   170   310   312   502
   312  C     12.985918    7.868768   -5.104202   169   311   313   315
   313  C     12.284201    8.716732   -5.952124   170   312   314   503
   314  C     10.896933    8.716736   -5.952114   170   309   313   504
   315  C     14.476037    7.868758   -5.104217   168   312   316   317
   316  O     15.074039    7.069568   -4.305032   167   315   322
   317  O     15.074040    8.667935   -5.903413   167   244   315
   318  O      5.903402    8.667870  -15.074071   167   300   433
   319  O      5.903338    4.865780   -4.304994   167   223   305
   320  O      2.101175    7.069566   -5.903380   167   225   233
   321  O     -4.865765    7.069551   -5.903408   167   240   248
   322  Zn    -8.992586    6.744894   -3.980380   166   243   316   323   324
   323  O     -8.667943    4.865771   -4.305046   167   250   322
   324  O     -8.667940    7.069565   -2.101258   167   292   322
   325  O     -7.069572   -2.101178   -5.903380   167   257   326
   326  Zn    -6.744904   -3.980299   -6.228021   166   325   338   341   351
   327  Zn    -8.992606   -6.227979   -6.228019   166   328   351   355   403
   328  O     -8.667952   -5.903322   -8.107140   167   327   329
   329  C     -7.868759   -5.104140   -8.705140   168   328   330   338
   330  C     -7.868749   -5.104146  -10.195258   169   329   331   335
   331  C     -8.716702   -5.952082  -10.896971   170   330   332   529
   332  C     -8.716685   -5.952099  -12.284239   170   331   333   530
   333  C     -7.868714   -5.104179  -12.985953   169   332   334   336
   334  C     -7.020764   -4.256239  -12.284238   170   333   335   531
   335  C     -7.020781   -4.256223  -10.896970   170   330   334   532
   336  C     -7.868694   -5.104201  -14.476071   168   333   337   352
   337  O     -7.069503   -4.305017  -15.074074   167   154   336
   338  O     -7.069565   -4.304959   -8.107138   167   326   329
   339  Zn    -6.744906   -6.227997   -3.980339   166   340   351   353   356
   340  O     -7.069564   -5.903361   -2.101216   167   261   339
   341  O     -4.865782   -4.304958   -5.903362   167   326   342
   342  C     -4.267781   -5.104149   -5.104177   168   341   343   356
   343  C     -2.777663   -5.104150   -5.104173   169   342   344   348
   344  C     -2.075953   -5.952096   -4.256226   170   343   345   494
   345  C     -0.688685   -5.952092   -4.256217   170   344   346   496
   346  C      0.013034   -5.104142   -5.104154   169   345   347   349
   347  C     -0.688678   -4.256202   -5.952106   170   346   348   495
   348  C     -2.075946   -4.256206   -5.952116   170   343   347   493
   349  C      1.503153   -5.104135   -5.104141   168   346   350   366
   350  O      2.101154   -5.903318   -4.304946   167   200   349
   351  O     -7.868748   -5.104142   -5.104174   165   259   326   327   339
   352  O     -8.667869   -5.903399  -15.074074   167   155   336
   353  O     -7.069579   -8.107112   -4.305001   167   339   354
   354  C     -7.868776   -8.705108   -5.104181   168   353   355   357
   355  O     -8.667964   -8.107102   -5.903365   167   327   354
   356  O     -4.865785   -5.903340   -4.304995   167   339   342
   357  C     -7.868779  -10.195226   -5.104185   169   354   358   362
   358  C     -7.020818  -10.896942   -4.256258   170   357   359   517
   359  C     -7.020814  -12.284210   -4.256268   170   358   360   518
   360  C     -7.868770  -12.985921   -5.104204   169   359   361   363
   361  C     -8.716734  -12.284204   -5.952127   170   360   362   519
   362  C     -8.716739  -10.896936   -5.952117   170   357   361   520
   363  C     -7.868760  -14.476039   -5.104219   168   360   364   365
   364  O     -8.667938  -15.074043   -5.903414   167   244   363
   365  O     -7.069570  -15.074041   -4.305034   167   242   363
   366  O      2.101161   -4.304951   -5.903327   167   214   349
   367  O      4.305009   -4.305008  -15.074033   167   143   211
   368  O      4.304934   -8.107095   -4.304938   167   200   369
   369  C      5.104123   -8.705098   -5.104122   168   368   370   371
   370  O      5.903315   -8.107098   -5.903306   167   202   369
   371  C      5.104121  -10.195216   -5.104128   169   369   372   376
   372  C      5.952066  -10.896923   -5.952077   170   371   373   513
   373  C      5.952067  -12.284191   -5.952086   170   372   374   514
   374  C      5.104123  -12.985910   -5.104145   169   373   375   377
   375  C      4.256178  -12.284202   -4.256196   170   374   376   515
   376  C      4.256176  -10.896934   -4.256187   170   371   375   516
   377  C      5.104127  -14.476028   -5.104155   168   374   378   379
   378  O      4.304946  -15.074040   -4.304969   167   231   377
   379  O      5.903314  -15.074022   -5.903349   167   229   377
   380  O      5.903314   -2.101160   -4.304947   167   188   216
   381  O      8.107172   -4.305023    7.069577   167   142   382
   382  C      8.705173   -5.104202    7.868772   168   381   383   393
   383  C     10.195290   -5.104200    7.868770   169   382   384   388
   384  C     10.897007   -5.952130    8.716727   170   383   385   512
   385  C     12.284275   -5.952134    8.716717   170   384   386   511
   386  C     12.985986   -5.104209    7.868750   169   385   387   389
   387  C     12.284268   -4.256275    7.020796   170   386   388   510
   388  C     10.897000   -4.256271    7.020806   170   383   387   509
   389  C     14.476104   -5.104218    7.868735   168   386   390   396
   390  O     15.074102   -4.305030    7.069544   167   272   389
   391  Zn     6.228049   -6.228046    8.992611   166   212   392   393   394
   392  O      5.104208   -5.104206    7.868752   165   142   143   169   391
   393  O      8.107171   -5.903386    8.667963   167   382   391
   394  O      5.903389   -8.107169    8.667964   167   171   391
   395  O      5.903415  -15.074110    8.667913   167   178   433
   396  O     15.074112   -5.903411    8.667911   167   155   389
   397  O      2.101244   -5.903413    7.069569   167   145   169
   398  O      4.305035   -2.101233    8.667936   167   140   143
   399  O     -4.865698   -5.903406    7.069519   167   152   270
   400  O     -7.069468   -8.107170    7.069491   167   157   270
   401  O     -7.069457  -15.074118    7.069461   167   164   410
   402  O      8.107092   -5.903322   -5.903306   167   190   202
   403  O     15.074018   -5.903318   -5.903352   167   197   327
   404  O     -7.069503   -2.101249    8.667908   167   154   274
   405  O     -7.069491    4.865694    8.667873   167   281   406
   406  Zn    -6.744813    6.744817    8.992506   166   405   407   412   422
   407  O     -4.865690    7.069495    8.667873   167   406   408
   408  C     -4.267685    7.868688    7.868694   168   407   409   424
   409  O     -4.865684    8.667863    7.069491   167   408   410
   410  Zn    -6.744805    8.992502    6.744805   166   401   409   411   412
   411  O     -7.069493    8.667871    4.865683   167   285   410
   412  O     -7.868650    7.868654    7.868646   165   283   406   410   413
   413  Zn    -8.992501    8.992506    8.992487   166   165   412   423   448
   414  O     -8.667886   -4.305037    4.865743   167   268   272
   415  C     -7.868699    7.868698  -10.195306   169   246   416   420
   416  C     -8.716637    8.716637  -10.897033   170   415   417   533
   417  C     -8.716625    8.716627  -12.284301   170   416   418   534
   418  C     -7.868675    7.868677  -12.986003   169   417   419   421
   419  C     -7.020736    7.020737  -12.284275   170   418   420   535
   420  C     -7.020748    7.020747  -10.897006   170   415   419   536
   421  C     -7.868667    7.868670  -14.476121   168   418   422   423
   422  O     -7.069477    7.069481  -15.074117   167   406   421
   423  O     -8.667851    8.667855  -15.074130   167   413   421
   424  C     -2.777566    7.868706    7.868718   169   408   425   429
   425  C     -2.075855    7.020769    8.716674   170   424   426   457
   426  C     -0.688586    7.020774    8.716684   170   425   427   451
   427  C      0.013132    7.868715    7.868739   169   426   428   430
   428  C     -0.688580    8.716664    7.020795   170   427   429   452
   429  C     -2.075848    8.716659    7.020784   170   424   428   458
   430  C      1.503252    7.868703    7.868732   168   427   431   435
   431  O      2.101253    7.069505    8.667909   167   430   432
   432  Zn     3.980376    6.744828    8.992550   166   301   431   445   447
   433  Zn     6.228076    8.992507    8.992548   166   318   395   434   445
   434  O      8.107193    8.667840    8.667875   167   131   433
   435  O      2.101256    8.667886    7.069541   167   430   436
   436  Zn     3.980378    8.992526    6.744869   166   179   435   437   445
   437  O      4.305041    8.667887    4.865745   167   436   438
   438  C      5.104224    7.868701    4.267734   168   437   439   446
   439  C      5.104224    7.868721    2.777615   169   438   440   444
   440  C      4.256296    8.716694    2.075915   170   439   441   449
   441  C      4.256284    8.716704    0.688646   170   440   442   455
   442  C      5.104201    7.868743   -0.013082   169   307   441   443
   443  C      5.952139    7.020780    0.688620   170   442   444   456
   444  C      5.952151    7.020769    2.075888   170   439   443   450
   445  O      5.104223    7.868666    7.868700   165   129   432   433   436
   446  O      5.903402    7.069498    4.865727   167   129   438
   447  O      4.305049    4.865706    8.667908   167   127   432
   448  O     15.074119    8.667843    8.667829   167   138   413
   449  H      3.575296    9.397731    2.613080   171   440
   450  H      6.633167    6.339731    2.613032   171   444
   451  H     -0.151436    6.339756    9.397714   171   426
   452  H     -0.151424    9.397691    6.339779   171   428
   453  H      6.633193    2.613013    6.339750   171   123
   454  H      3.575323    2.613033    9.397750   171   121
   455  H      3.575276    9.397749    0.151504   171   441
   456  H      6.633147    6.339751    0.151456   171   443
   457  H     -2.613012    6.339748    9.397696   171   425
   458  H     -2.612999    9.397683    6.339760   171   429
   459  H      6.633192    0.151437    6.339766   171   124
   460  H      3.575321    0.151458    9.397765   171   126
   461  H     -0.151503    6.339774   -6.633164   171   235
   462  H     -0.151523    9.397773   -3.575293   171   239
   463  H      6.633122    2.613104   -3.575212   171   219
   464  H      3.575187    2.613093   -6.633147   171   221
   465  H     -6.339768    9.397706    2.613001   171   287
   466  H     -9.397680    2.613004    6.339760   171   277
   467  H     -6.339745    2.613016    9.397696   171   279
   468  H     -9.397704    6.339771    2.613003   171   291
   469  H      3.575231   -6.633167    2.613108   171   181
   470  H      6.633166   -3.575232    2.613106   171   185
   471  H     -0.151456   -3.575317    9.397765   171   151
   472  H     -0.151435   -6.633188    6.339766   171   147
   473  H     -2.613078    6.339772   -6.633178   171   236
   474  H     -2.613099    9.397772   -3.575308   171   238
   475  H      6.633115    0.151529   -3.575196   171   218
   476  H      3.575181    0.151518   -6.633131   171   222
   477  H     -6.339799    9.397734    0.151426   171   288
   478  H     -9.397688    0.151429    6.339778   171   276
   479  H     -6.339753    0.151440    9.397713   171   280
   480  H     -9.397734    6.339799    0.151428   171   290
   481  H      3.575203   -6.633140    0.151533   171   182
   482  H      6.633138   -3.575206    0.151531   171   184
   483  H     -2.613031   -3.575318    9.397749   171   150
   484  H     -2.613011   -6.633188    6.339749   171   148
   485  H     -6.339778    2.613076   -6.633179   171   252
   486  H     -9.397778    2.613096   -3.575308   171   256
   487  H     -6.339781    0.151500   -6.633165   171   253
   488  H     -9.397780    0.151520   -3.575294   171   255
   489  H     -6.339754   -6.633147    0.151454   171   267
   490  H     -9.397753   -3.575276    0.151502   171   263
   491  H     -6.339732   -6.633165    2.613030   171   266
   492  H     -9.397732   -3.575294    2.613078   171   264
   493  H     -2.613098   -3.575189   -6.633146   171   348
   494  H     -2.613110   -6.633124   -3.575211   171   344
   495  H     -0.151522   -3.575183   -6.633130   171   347
   496  H     -0.151534   -6.633117   -3.575195   171   345
   497  H     10.359872    9.397614    9.397632   171   137
   498  H     12.821446    9.397614    9.397617   171   136
   499  H     12.821427    6.339677    6.339682   171   134
   500  H     10.359851    6.339680    6.339698   171   133
   501  H     10.359788    6.339781   -3.575243   171   310
   502  H     12.821362    6.339773   -3.575260   171   311
   503  H     12.821350    9.397766   -6.633138   171   313
   504  H     10.359774    9.397773   -6.633119   171   314
   505  H     10.359778   -3.575161   -3.575164   171   192
   506  H     12.821355   -3.575162   -3.575179   171   193
   507  H     12.821333   -6.633097   -6.633114   171   195
   508  H     10.359759   -6.633095   -6.633097   171   196
   509  H     10.359843   -3.575261    6.339774   171   388
   510  H     12.821418   -3.575267    6.339756   171   387
   511  H     12.821430   -6.633146    9.397748   171   385
   512  H     10.359854   -6.633137    9.397765   171   384
   513  H      6.633088  -10.359764   -6.633096   171   372
   514  H      6.633091  -12.821338   -6.633112   171   373
   515  H      3.575156  -12.821360   -3.575176   171   375
   516  H      3.575154  -10.359783   -3.575163   171   376
   517  H     -6.339784  -10.359790   -3.575246   171   358
   518  H     -6.339775  -12.821364   -3.575263   171   359
   519  H     -9.397768  -12.821354   -6.633141   171   361
   520  H     -9.397775  -10.359778   -6.633123   171   362
   521  H     -6.339675  -10.359846    6.339696   171   159
   522  H     -6.339673  -12.821423    6.339681   171   160
   523  H     -9.397609  -12.821441    9.397617   171   162
   524  H     -9.397609  -10.359867    9.397630   171   163
   525  H      6.633141  -10.359852    9.397767   171   173
   526  H      6.633150  -12.821428    9.397750   171   174
   527  H      3.575271  -12.821416    6.339758   171   176
   528  H      3.575264  -10.359842    6.339775   171   177
   529  H     -9.397743   -6.633085  -10.359817   171   331
   530  H     -9.397714   -6.633115  -12.821392   171   332
   531  H     -6.339721   -3.575236  -12.821390   171   334
   532  H     -6.339752   -3.575209  -10.359815   171   335
   533  H     -9.397664    9.397663  -10.359889   171   416
   534  H     -9.397644    9.397646  -12.821463   171   417
   535  H     -6.339708    6.339710  -12.821416   171   419
   536  H     -6.339730    6.339729  -10.359840   171   420
   537  H      3.575190   -3.575193  -10.359789   171   206
   538  H      3.575210   -3.575211  -12.821365   171   207
   539  H      6.633146   -6.633146  -12.821316   171   209
   540  H      6.633124   -6.633127  -10.359741   171   210
   541  H      6.633086    9.397741  -10.359813   171   299
   542  H      6.633117    9.397714  -12.821388   171   298
   543  H      3.575238    6.339721  -12.821391   171   296
   544  H      3.575209    6.339750  -10.359815   171   295


==> anc/fig-11-and-13/berendsen-rigid/Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm <==

      ##############################
      ##                          ##
      ##  Force Field Definition  ##
      ##                          ##
      ##############################


forcefield              MM3-2000

bondunit                71.94
bond-cubic              -2.55
bond-quartic            3.793125     !! (7/12)*bond-cubic^2
angleunit               0.02191418
angle-cubic             -0.014
angle-quartic           0.000056
angle-pentic            -0.0000007
angle-sextic            0.000000022
strbndunit              2.51118
angangunit              -0.02191418
opbendtype              ALLINGER
opbendunit              0.02191418
opbend-cubic            -0.014
opbend-quartic          0.000056
opbend-pentic           -0.0000007
opbend-sextic           0.000000022
torsionunit             0.5
strtorunit              -5.9975
vdwtype                 MM3-HBOND
radiusrule              ARITHMETIC
radiustype              R-MIN
radiussize              RADIUS
epsilonrule             GEOMETRIC
a-expterm               184000.0
b-expterm               12.0
c-expterm               2.25
vdw-14-scale            1.0
chg-14-scale            1.0
electric                332.0538
dielectric              1.5


      #############################
      ##                         ##
      ##  Literature References  ##
      ##                         ##
      #############################


N. L. Allinger, Y. H. Yuh and J.-H. Lii, "Molecular Mechanics.
The MM3 Force Field for Hydrocarbons. 1", J. Am. Chem. Soc.,
111, 8551-8566 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 2. Vibrational Frequencies and Thermodynamics",
J. Am. Chem. Soc., 111, 8566-8575 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 3. The van der Waals' Potentials and Crystal
Data for Aliphatic and Aromatic Hydrocarbons", J. Am. Chem. Soc.,
111, 8576-8582 (1989)

N. L. Allinger, H. J. Geise, W. Pyckhout, L. A. Paquette and J. C.
Gallucci, "Structures of Norbornane and Dodecahedrane by Molecular
Mechanics Calculations (MM3), X-ray Crystallography, and Electron
Diffraction", J. Am. Chem. Soc., 111, 1106-1114 (1989)  [torsion-stretch]

N. L. Allinger, F. Li and L. Yan, "Molecular Mechanics. The MM3 Force
Field for Alkenes", J. Comput. Chem., 11, 848-867 (1990)

N. L. Allinger, F. Li, L. Yan and J. C. Tai, "Molecular Mechanics
(MM3) Calculations on Conjugated Hydrocarbons", J. Comput. Chem.,
11, 868-895 (1990)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. I", J. Phys. Org. Chem., 7, 591-609 (1994)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. II", J. Comput. Chem., 19, 1001-1016 (1998)

All parameters in this file are from the "MM3 PARAMETERS (2000)",
as provided by Prof. N. L. Allinger, University of Georgia


      #############################
      ##                         ##
      ##  Atom Type Definitions  ##
      ##                         ##
      #############################


atom          1    C     "CSP3 ALKANE"                  6    12.000    4
atom          2    C     "CSP2 ALKENE"                  6    12.000    3
atom          3    C     "CSP2 CARBONYL"                6    12.000    3
atom          4    C     "CSP ALKYNE"                   6    12.000    2
atom          5    H     "EXCEPT ON N,O,S"              1     1.008    1
atom          6    O     "C-O-H, C-O-C, O-O"            8    15.995    2
atom          7    O     "O=C CARBONYL"                 8    15.995    1
atom          8    N     "NSP3"                         7    14.003    3
atom          9    N     "NSP2"                         7    14.003    3
atom         10    N     "NSP"                          7    14.003    1
atom         11    F     "FLUORIDE"                     9    18.998    1
atom         12    Cl    "CHLORIDE"                    17    34.969    1
atom         13    Br    "BROMIDE"                     35    78.918    1
atom         14    I     "IODIDE"                      53   126.900    1
atom         15    S     "-S- SULFIDE"                 16    31.972    2
atom         16    S+    ">S+ SULFONIUM"               16    31.972    2
atom         17    S     ">S=O SULFOXIDE"              16    31.972    3
atom         18    S     ">SO2 SULFONE"                16    31.972    4
atom         19    Si    "SILANE"                      14    27.977    4
atom         20    *     "NOT USED"                     0     0.000    0
atom         21    H     "-OH ALCOHOL"                  1     1.008    1
atom         22    C     "CYCLOPROPANE"                 6    12.000    4
atom         23    H     "NH AMINE/IMINE"               1     1.008    1
atom         24    H     "COOH CARBOXYL"                1     1.008    1
atom         25    P     ">P- PHOSPHINE"               15    30.994    3
atom         26    B     ">B- TRIGONAL"                 5    11.009    3
atom         27    B     ">B< TETRAHEDRAL"              5    11.009    4
atom         28    H     "H-N-C=O AMIDE"                1     1.008    1
atom         29    C*    "RADICAL"                      6    12.000    3
atom         30    C+    "CARBONIUM ION"                6    12.000    3
atom         31    Ge    "GERMANIUM"                   32    73.922    2
atom         32    Sn    "TIN"                         50   117.902    2
atom         33    Pb    "LEAD (IV)"                   82   207.977    4
atom         34    Se    "SELENIUM"                    34    79.917    2
atom         35    Te    "TELLURIUM"                   52   129.907    2
atom         36    D     "DEUTERIUM"                    1     2.014    1
atom         37    N     "-N=C-/PYR (DELOCLZD)"         7    14.003    2
atom         38    C     "CSP2 CYCLOPROPENE"            6    12.000    3
atom         39    N+    "NSP3 AMMONIUM"                7    14.003    4
atom         40    N     "NSP2 PYRROLE"                 7    14.003    3
atom         41    O     "OSP2 FURAN"                   8    15.995    2
atom         42    S     "SSP2 THIOPHENE"              16    31.972    2
atom         43    N     "=N-O AZOXY (LOCAL)"           7    14.003    2
atom         44    H     "SH THIOL"                     1     1.008    1
atom         45    N     "AZIDE (CENTER N)"             7    14.003    2
atom         46    N     "NITRO"                        7    14.003    3
atom         47    O     "CARBOXYLATE ION"              8    15.995    1
atom         48    H     "AMMONIUM"                     1     1.008    1
atom         49    O     "EPOXY"                        8    15.995    2
atom         50    C     "BENZENE (LOCALIZED)"          6    12.000    3
atom         51    He    "HELIUM"                       2     4.003    0
atom         52    Ne    "NEON"                        10    20.179    0
atom         53    Ar    "ARGON"                       18    39.948    0
atom         54    Kr    "KRYPTON"                     36    83.800    0
atom         55    Xe    "XENON"                       54   131.300    0
atom         56    C     "CSP3 CYCLOBUTANE"             6    12.000    4
atom         57    C     "CSP2 CYCLOBUTENE"             6    12.000    3
atom         58    C     "C=O CYCLOBUTANONE"            6    12.000    3
atom         59    Mg    "MAGNESIUM"                   12    24.301    2
atom         60    P     "PHOSPHORUS (V)"              15    30.994    4
atom         61    Fe    "IRON (II)"                   26    55.847    2
atom         62    Fe    "IRON (III)"                  26    55.847    3
atom         63    Ni    "NICKEL (II)"                 28    58.710    2
atom         64    Ni    "NICKEL (III)"                28    58.710    3
atom         65    Co    "COBALT (II)"                 27    58.933    2
atom         66    Co    "COBALT (III)"                27    58.933    3
atom         67    C     "C=O CYCLOPROPANONE"           6    12.000    3
atom         68    C     "ALLENE CSP =C="               6    12.000    2
atom         69    O     "AMINE OXIDE OXYGEN"           8    15.995    1
atom         70    O     "KETONIUM OXYGEN"              8    15.995    1
atom         71    C     "KETONIUM CARBON"              6    12.000    2
atom         72    N     "=N- IMINE (LOCALZD)"          7    14.003    2
atom         73    H     "H-O ENOL/PHENOL"              1     1.008    1
atom         74    S     "S=C"                         16    31.972    1
atom         75    O     "O-H, O-C (CARBOXYL)"          8    15.995    2
atom         76    O     "O=C-C=O"                      8    15.995    1
atom         77    O     "O=C-O-H (ACID)"               8    15.995    1
atom         78    O     "O=C-O-C (ESTER)"              8    15.995    1
atom         79    O     "O=C-N< (AMIDE)"               8    15.995    1
atom         80    O     "O=C-X (HALIDE)"               8    15.995    1
atom         81    O     "O=C-C=C<"                     8    15.995    1
atom         82    O     "O=C-O-C=O"                    8    15.995    1
atom         83    O     "O=C(OH)(OH)"                  8    15.995    1
atom         84    O     "O=C(OH)(OC)"                  8    15.995    1
atom         85    O     "O=C(OH)(N<)"                  8    15.995    1
atom         86    O     "O=C(OH)(X)"                   8    15.995    1
atom         87    O     "O=C(OH)(C=C<)"                8    15.995    1
atom         88    O     "O=C(OH)(O-C=O)"               8    15.995    1
atom         89    O     "O=C(O-C)(OC)"                 8    15.995    1
atom         90    O     "O=C(O-C)(N<)"                 8    15.995    1
atom         91    O     "O=C(O-C)(X)"                  8    15.995    1
atom         92    O     "O=C(O-C)(C=C<)"               8    15.995    1
atom         93    O     "O=C(O-C)(O-C=O)"              8    15.995    1
atom         94    O     "O=C(N<)(N<)"                  8    15.995    1
atom         95    O     "O=C(N<)(X)"                   8    15.995    1
atom         96    O     "O=C(N<)(C=C<)"                8    15.995    1
atom         97    O     "O=C(N<)(O-C=O)"               8    15.995    1
atom         98    O     "O=C(X)(X)"                    8    15.995    1
atom         99    O     "O=C(X)(C=C<)"                 8    15.995    1
atom        100    O     "O=C(X)(O-C=O)"                8    15.995    1
atom        101    O     "O=C(C=C)(C=C)"                8    15.995    1
atom        102    O     "O=C(C=C)(O-C=O)"              8    15.995    1
atom        103    O     "O=C(O-C=O)(O-C=O)"            8    15.995    1
atom        104    S     "-S-S- DISULFIDE"             16    31.972    2
atom        105    S     "-S- POLYSULFIDE"             16    31.972    2
atom        106    C     "=C=O KETENE"                  6    12.000    2
atom        107    N     "-N=N- AZO (LOCAL)"            7    14.003    2
atom        108    N     "=N-OH OXIME"                  7    14.003    2
atom        109    N     "-N= AZOXY (LOCAL)"            7    14.003    2
atom        110    N+    "-N(+)= IMMINIUM"              7    14.003    2
atom        111    N+    "-N(+)= PYRIDINIUM"            7    14.003    2
atom        112    *     "NOT USED"                     0     0.000    0
atom        113    CH    "C FERROCENE-H"                6    12.000    3
atom        114    CP    "C FERROCENE-C"                6    12.000    3
atom        115    O     "O=C(C=O)(C=O)"                8    15.995    1
atom        116    O     "O=C(C=O)(OH)"                 8    15.995    1
atom        117    O     "O=C(C=O)(OC)"                 8    15.995    1
atom        118    O     "O=C(C=O)(N<)"                 8    15.995    1
atom        119    O     "O=C(C=O)(X)"                  8    15.995    1
atom        120    O     "O=C(C=O)(C=C<)"               8    15.995    1
atom        121    O     "O=C(C=O)(O-C=O)"              8    15.995    1
atom        122    *     "NOT USED"                     0     0.000    0
atom        123    *     "NOT USED"                     0     0.000    0
atom        124    H     "H-C ACETYLENE"                1     1.008    1
atom        125    Ca    "CALCIUM"                     20    39.963    0
atom        126    Sr    "STRONTIUM"                   38    87.906    0
atom        127    Ba    "BARIUM"                      56   135.905    0
atom        128    La    "LANTHANUM"                   57   138.906    0
atom        129    Ce    "CERIUM"                      58   139.905    0
atom        130    Pr    "PRAESEODYMIUM"               59   140.907    0
atom        131    Nd    "NEODYMIUM"                   60   141.908    0
atom        132    Pm    "PROMETHIUM"                  61   145.000    0
atom        133    Sm    "SAMARIUM"                    62   151.920    0
atom        134    Eu    "EUROPIUM"                    63   152.921    0
atom        135    Gd    "GADOLINIUM"                  64   157.924    0
atom        136    Tb    "TERBIUM"                     65   159.925    0
atom        137    Dy    "DYSPROSIUM"                  66   163.929    0
atom        138    Ho    "HOLMIUM"                     67   164.930    0
atom        139    Er    "ERBIUM"                      68   165.930    0
atom        140    Tm    "THULIUM"                     69   168.934    0
atom        141    Yb    "YTTERBIUM"                   70   173.939    0
atom        142    Lu    "LUTETIUM"                    71   174.941    0
atom        143    N     "=N-O AXOXY (DELOC)"           7    14.003    2
atom        144    N     "-N= AZOXY (DELOC)"            7    14.003    2
atom        145    O     ">N-OH HYDROXYAMINE"           8    15.995    2
atom        146    N     ">N-OH HYDROXYAMINE"           7    14.003    3
atom        147    *     "NOT USED"                     0     0.000    0
atom        148    O     "-O- ANHYDRIDE (LOCL)"         8    15.995    2
atom        149    O     "-O- ANHYDRIDE (DELO)"         8    15.995    2
atom        150    N     "NSP3 HYDRAZINE"               7    14.003    3
atom        151    N     "NSP2 AMIDE (DELOC)"           7    14.003    3
atom        152    *     "NOT USED"                     0     0.000    0
atom        153    P     ">P=O PHOSPHATE"              15    30.994    4
atom        154    S     ">SO2 SULFONAMIDE"            16    31.972    4
atom        155    N     "NSP3 SULFONAMIDE"             7    14.003    3
atom        156    *     "NOT USED"                     0     0.000    0
atom        157    *     "NOT USED"                     0     0.000    0
atom        158    *     "NOT USED"                     0     0.000    0
atom        159    O     "O-P=O PHOSPHATE"              8    15.995    2
atom        160    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        161    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        162    C     "C=O NUCLEIC ACID"             6    12.000    3
atom        163    Li    "LITHIUM"                      3     6.941    1
atom        164    N     "NSP3 LI-AMIDE"                7    14.003    3


      ################################
      ##                            ##
      ##  Van der Waals Parameters  ##
      ##                            ##
      ################################


vdw           1               2.0400     0.0270
vdw           2               1.9600     0.0560
vdw           3               1.9400     0.0560
vdw           4               1.9400     0.0560
vdw           5               1.6200     0.0200      0.923
vdw           6               1.8200     0.0590
vdw           7               1.8200     0.0590
vdw           8               1.9300     0.0430
vdw           9               1.9300     0.0430
vdw          10               1.9300     0.0430
vdw          11               1.7100     0.0750
vdw          12               2.0700     0.2400
vdw          13               2.2200     0.3200
vdw          14               2.3600     0.4240
vdw          15               2.1500     0.2020
vdw          16               2.1500     0.2020
vdw          17               2.1500     0.2020
vdw          18               2.1500     0.2020
vdw          19               2.2900     0.1400
vdw          20               0.0000     0.0000
vdw          21               1.6000     0.0160      0.923
vdw          22               1.9400     0.0450
vdw          23               1.6000     0.0180      0.923
vdw          24               0.9000     0.0150      0.923
vdw          25               2.2200     0.1680
vdw          26               2.1500     0.0140
vdw          27               2.1500     0.0140
vdw          28               1.6000     0.0150      0.923
vdw          29               1.9400     0.0300
vdw          30               1.9400     0.0560
vdw          31               2.4400     0.2000
vdw          32               2.5900     0.2700
vdw          33               2.7400     0.3400
vdw          34               2.2900     0.2760
vdw          35               2.4400     0.3680
vdw          36               1.6170     0.0200      0.923
vdw          37               1.9300     0.0430
vdw          38               1.9600     0.0560
vdw          39               1.9300     0.0430
vdw          40               1.9300     0.0430
vdw          41               1.8200     0.0590
vdw          42               2.1500     0.2020
vdw          43               1.9300     0.0430
vdw          44               1.6200     0.0200      0.923
vdw          45               1.9300     0.0430
vdw          46               1.9300     0.0430
vdw          47               1.8200     0.0590
vdw          48               1.6000     0.0340      0.923
vdw          49               1.8200     0.0590
vdw          50               1.9600     0.0560
vdw          51               1.5300     0.0260
vdw          52               1.6000     0.0900
vdw          53               1.9900     0.2680
vdw          54               2.1500     0.3580
vdw          55               2.2800     0.4950
vdw          56               2.0400     0.0270
vdw          57               1.9600     0.0560
vdw          58               1.9400     0.0560
vdw          59               2.2000     0.0150
vdw          60               2.2000     0.1680
vdw          61               2.2000     0.0200
vdw          62               2.2000     0.0200
vdw          63               2.2000     0.0200
vdw          64               2.2000     0.0200
vdw          65               2.2000     0.0200
vdw          66               2.2000     0.0200
vdw          67               1.9400     0.0560
vdw          68               1.9400     0.0560
vdw          69               1.8200     0.0590
vdw          70               1.8200     0.0590
vdw          71               1.9400     0.0560
vdw          72               1.9300     0.0430
vdw          73               1.6000     0.0150      0.923
vdw          74               2.1500     0.2020
vdw          75               1.8200     0.0590
vdw          76               1.8200     0.0590
vdw          77               1.8200     0.0590
vdw          78               1.8200     0.0590
vdw          79               1.8200     0.0590
vdw          80               1.8200     0.0590
vdw          81               1.8200     0.0590
vdw          82               1.8200     0.0590
vdw          83               1.8200     0.0590
vdw          84               1.8200     0.0590
vdw          85               1.8200     0.0590
vdw          86               1.8200     0.0590
vdw          87               1.8200     0.0590
vdw          88               1.8200     0.0590
vdw          89               1.8200     0.0590
vdw          90               1.8200     0.0590
vdw          91               1.8200     0.0590
vdw          92               1.8200     0.0590
vdw          93               1.8200     0.0590
vdw          94               1.8200     0.0590
vdw          95               1.8200     0.0590
vdw          96               1.8200     0.0590
vdw          97               1.8200     0.0590
vdw          98               1.8200     0.0590
vdw          99               1.8200     0.0590
vdw         100               1.8200     0.0590
vdw         101               1.8200     0.0590
vdw         102               1.8200     0.0590
vdw         103               1.8200     0.0590
vdw         104               2.1500     0.2020
vdw         105               2.1500     0.2020
vdw         106               1.9400     0.0560
vdw         107               1.9300     0.0430
vdw         108               1.9300     0.0430
vdw         109               1.9300     0.0430
vdw         110               1.9400     0.0440
vdw         111               1.9300     0.0430
vdw         112               0.0000     0.0000
vdw         113               1.9600     0.0560
vdw         114               1.9600     0.0560
vdw         115               1.8200     0.0590
vdw         116               1.8200     0.0590
vdw         117               1.8200     0.0590
vdw         118               1.8200     0.0590
vdw         119               1.8200     0.0590
vdw         120               1.8200     0.0590
vdw         121               1.8200     0.0590
vdw         122               0.0000     0.0000
vdw         123               0.0000     0.0000
vdw         124               1.6200     0.0200      0.923
vdw         125               2.8100     0.1340
vdw         126               3.0000     0.1850
vdw         127               3.0700     0.2330
vdw         128               2.7800     0.3120
vdw         129               2.7400     0.3400
vdw         130               2.7300     0.3490
vdw         131               2.7300     0.3490
vdw         132               2.7200     0.3580
vdw         133               2.7100     0.3650
vdw         134               2.9400     0.2710
vdw         135               2.7100     0.3650
vdw         136               2.7000     0.3720
vdw         137               2.6900     0.3790
vdw         138               2.6700     0.3930
vdw         139               2.6700     0.3930
vdw         140               2.6700     0.3930
vdw         141               2.7900     0.2980
vdw         142               2.6500     0.4070
vdw         143               1.9300     0.0430
vdw         144               1.9300     0.0430
vdw         145               1.8200     0.0590
vdw         146               1.9300     0.0430
vdw         147               0.0000     0.0000
vdw         148               1.8200     0.0600
vdw         149               1.8200     0.0600
vdw         150               1.9300     0.0430
vdw         151               1.9300     0.0430
vdw         152               0.0000     0.0000
vdw         153               2.2200     0.1680
vdw         154               2.1500     0.2020
vdw         155               1.9300     0.0430
vdw         159               1.8200     0.0590
vdw         160               1.9600     0.0560
vdw         161               1.9600     0.0560
vdw         162               1.9400     0.0560
vdw         163               2.5500     0.0070
vdw         164               1.9300     0.0430


      #####################################
      ##                                 ##
      ##  Van der Waals Pair Parameters  ##
      ##                                 ##
      #####################################


vdwpr         1    5          3.5600     0.0230
vdwpr         1   36          3.5570     0.0230
vdwpr        19  113          2.4500    15.0000
vdwpr        19  114          2.4500    15.0000
vdwpr        31  113          2.5000    15.0000
vdwpr        31  114          2.5000    15.0000
vdwpr        32  113          2.7100    15.0000
vdwpr        32  114          2.7100    15.0000
vdwpr        33  113          2.7800    15.0000
vdwpr        33  114          2.7800    15.0000
vdwpr        61  113          2.0600    15.0000
vdwpr        61  114          2.0600    15.0000
vdwpr        63  113          2.2000    15.0000
vdwpr        63  114          2.2000    15.0000
vdwpr        65  113          2.1200    15.0000
vdwpr        65  114          2.1200    15.0000
vdwpr       113  125          2.6100    15.0000
vdwpr       113  126          2.7500    15.0000
vdwpr       113  127          2.9000    15.0000
vdwpr       113  133          2.7900    15.0000
vdwpr       113  134          2.7900    15.0000
vdwpr       113  141          2.6200    15.0000
vdwpr       114  125          2.6100    15.0000
vdwpr       114  126          2.7500    15.0000
vdwpr       114  127          2.9000    15.0000
vdwpr       114  133          2.7900    15.0000
vdwpr       114  134          2.7900    15.0000
vdwpr       114  141          2.6200    15.0000


      ###################################
      ##                               ##
      ##  Hydrogen Bonding Parameters  ##
      ##                               ##
      ###################################


hbond         2   21          2.6500     0.5500
hbond         2   23          3.0000     0.1000
hbond         2   28          2.6200     0.8600
hbond         2   44          2.8300     0.2000
hbond         2   73          3.0000     0.7500
hbond         2  124          2.9600     0.2500
hbond         4   21          2.6000     0.5100
hbond         4   23          2.8700     0.2600
hbond         4   28          2.5400     0.9300
hbond         4  124          2.8200     0.3400
hbond         6   21          2.1100     3.0000
hbond         6   23          2.3800     1.3000
hbond         6   24          2.1400     3.3000
hbond         6   28          2.0300     5.1400
hbond         6   44          2.6800     0.1500
hbond         6   48          1.7200    13.8000
hbond         6   73          2.2500     3.1500
hbond         6  124          2.3000     1.7000
hbond         7   21          2.0700     2.5500
hbond         7   23          2.3900     1.1000
hbond         7   24          2.0500     3.0000
hbond         7   28          2.0700     4.4400
hbond         7   48          2.0000     6.0000
hbond         7   73          2.0300     5.1000
hbond         7  124          2.3300     1.3900
hbond         8   21          2.1500     4.7000
hbond         8   23          2.4000     2.2800
hbond         8   24          2.2200     2.1000
hbond         8   28          2.1300     7.7800
hbond         8   48          1.6870    22.4220
hbond         8   73          2.2200     1.5000
hbond         8  124          2.3000     3.5300
hbond        11   21          2.0500     0.4500
hbond        11   23          2.0500     0.3000
hbond        11   24          2.0500     0.9000
hbond        11   28          2.0500     0.6000
hbond        11   73          2.0500     0.6000
hbond        12   21          2.8000     1.1000
hbond        12   23          3.1400     0.4400
hbond        12   24          2.4300     0.9000
hbond        12   28          2.7700     1.8200
hbond        12   73          2.4300     0.6000
hbond        12  124          3.0900     0.6700
hbond        13   21          2.5800     1.2000
hbond        13   23          2.5800     0.3000
hbond        13   24          2.5800     0.9000
hbond        13   28          2.5800     0.6000
hbond        13   73          2.5800     0.6000
hbond        14   21          2.7200     0.9000
hbond        14   23          2.7200     0.6000
hbond        14   24          2.7200     0.6000
hbond        14   28          2.7200     0.3000
hbond        14   73          2.7200     0.3000
hbond        15   21          2.6800     1.3500
hbond        15   23          2.5100     0.3000
hbond        15   24          2.5100     0.6000
hbond        15   28          2.5100     0.3000
hbond        15   44          2.9400     0.7000
hbond        15   73          2.5100     0.3000
hbond        17   21          2.5500     0.6000
hbond        17   23          2.5500     0.1500
hbond        17   24          2.5500     0.3000
hbond        17   28          2.5500     0.3000
hbond        17   73          2.5500     0.3000
hbond        21   22          2.4000     1.0600
hbond        21   37          1.7400     3.7200
hbond        21   47          2.0700     5.0000
hbond        21   50          2.6500     0.5500
hbond        21   79          1.9500     3.4600
hbond        22   23          2.6900     0.4270
hbond        22   28          2.3700     1.7560
hbond        22  124          2.6300     0.6580
hbond        23   37          2.2500     0.6750
hbond        23   47          2.3100     2.4300
hbond        23   50          3.0000     0.1000
hbond        23   79          2.1900     1.5900
hbond        23  150          2.4000     2.2800
hbond        24   37          2.2200     2.1000
hbond        24   75          2.1400     1.4500
hbond        24   77          1.8300     4.9500
hbond        28   37          2.2200     1.5000
hbond        28   47          2.0500     8.2800
hbond        28   50          3.0000     0.7500
hbond        28   79          1.9600     5.2400
hbond        37   73          2.2200     1.5000
hbond        44   50          2.8300     0.2000
hbond        47   48          1.7900    32.1000
hbond        47  124          2.2100     3.7600
hbond        50   73          3.0000     0.7500
hbond        79  124          2.1100     2.2800


      ##################################
      ##                              ##
      ##  Bond Stretching Parameters  ##
      ##                              ##
      ##################################


bond          1    1           4.490     1.5247
bond          1    2           6.300     1.4990
bond          1    3           4.800     1.5090
bond          1    4           5.500     1.4700
bond          1    5           4.740     1.1120
bond          1    6           5.700     1.4130
bond          1    8           5.300     1.4480
bond          1    9           5.210     1.4460
bond          1   11           5.900     1.3900
bond          1   12           3.100     1.7910
bond          1   13           2.300     1.9440
bond          1   14           2.150     2.1660
bond          1   15           3.000     1.8050
bond          1   16           3.213     1.8160
bond          1   17           2.950     1.8000
bond          1   18           3.100     1.7720
bond          1   19           3.050     1.8760
bond          1   22           5.000     1.5110
bond          1   25           2.940     1.8430
bond          1   26           4.5014    1.5769
bond          1   29           5.200     1.4990
bond          1   31           2.720     1.9490
bond          1   32           2.124     2.1470
bond          1   33           1.900     2.2420
bond          1   34           2.680     1.9480
bond          1   35           2.700     2.1400
bond          1   36           4.740     1.1070
bond          1   37           5.000     1.4340
bond          1   38           4.400     1.4970
bond          1   39           4.2741    1.5110
bond          1   40           4.230     1.4900
bond          1   41           5.400     1.4200
bond          1   43           5.200     1.4830
bond          1   46           5.500     1.4950
bond          1   50           6.300     1.4990
bond          1   56           4.490     1.5247
bond          1   57           6.300     1.4990
bond          1   70           7.400     1.4890
bond          1   71           4.800     1.5030
bond          1   72           5.000     1.4390
bond          1   75           5.700     1.4130
bond          1  109           4.480     1.4530
bond          1  110           6.420     1.4700
bond          1  111           5.500     1.4750
bond          1  114           6.300     1.5120
bond          1  145           5.850     1.3680
bond          1  146           4.800     1.4140
bond          1  150           3.800     1.4429
bond          1  153           3.300     1.8050
bond          1  154           3.104     1.7759
bond          1  155           4.4543    1.4540
bond          1  159           4.400     1.4240
#bond          2    2           7.500     1.3320
bond          2    3           8.500     1.3540
bond          2    4          11.200     1.3120
bond          2    5           5.150     1.1010
bond          2    6           6.000     1.3536
bond          2    8           6.320     1.3690
bond          2    9           5.960     1.4100
bond          2   11           5.500     1.3535
bond          2   12           2.800     1.7270
bond          2   13           2.500     1.8900
bond          2   14           2.480     2.0750
bond          2   18           2.800     1.7720
bond          2   19           3.000     1.8540
bond          2   22           5.700     1.4600
bond          2   25           2.910     1.8280
bond          2   26           3.4602    1.5500
bond          2   31           3.580     1.9350
bond          2   36           5.150     1.0960
bond          2   37           9.000     1.2710
bond          2   38           9.600     1.3360
bond          2   39          11.090     1.2600
bond          2   40          11.090     1.2660
bond          2   41          12.200     1.2180
bond          2   42           7.171     1.5370
bond          2   43           4.000     1.2050
bond          2   46           5.050     1.4730
bond          2   50           5.280     1.4340
bond          2   56           6.300     1.4990
bond          2   57           7.500     1.3330
bond          2   72           9.000     1.2700
bond          2  106          11.900     1.3108
bond          2  108           8.7016    1.2836
bond          2  110          10.000     1.2800
bond          2  111           8.300     1.2739
bond          2  143           3.800     0.8270
bond          2  144           5.200     1.3950
bond          3    3          11.250     1.2170
bond          3    5           4.370     1.1180
bond          3    6           6.000     1.3538
bond          3    7          10.100     1.2080
bond          3    9           6.700     1.3770
bond          3   11           4.200     1.3810
bond          3   12           2.880     1.8160
bond          3   13           2.800     1.9900
bond          3   14           2.600     2.2280
bond          3   22           4.400     1.4470
bond          3   36           4.370     1.1130
bond          3   47           7.035     1.2760
bond          3   56           4.800     1.5090
bond          3   57           9.600     1.3510
bond          3   75           6.000     1.3538
bond          3   76          10.800     1.2090
bond          3   77           9.800     1.2140
bond          3   78           9.800     1.2140
bond          3   80          11.650     1.2040
bond          3   81           9.640     1.2080
bond          3   82          10.600     1.1980
bond          3  101           9.000     1.2130
bond          3  102           9.600     1.2040
bond          3  120          10.800     1.2090
bond          3  148           4.300     1.4050
bond          4    4          15.250     1.2100
bond          4   10          17.330     1.1580
bond          4   57          11.200     1.3120
bond          4  124           5.970     1.0800
bond          5   16           3.800     1.3460
bond          5   17           3.170     1.3720
bond          5   18           3.800     1.3460
bond          5   19           2.650     1.4830
bond          5   22           5.080     1.0860
bond          5   25           3.065     1.4200
bond          5   29           5.220     1.1010
bond          5   31           2.550     1.5290
bond          5   32           2.229     1.6960
bond          5   33           1.894     1.7750
bond          5   34           3.170     1.4720
bond          5   35           2.850     1.6700
bond          5   38           4.600     1.0720
bond          5   50           5.150     1.1010
bond          5   56           4.740     1.1120
bond          5   57           5.150     1.1010
bond          5   71           5.100     1.0920
bond          5  113           5.150     1.1010
bond          5  153           3.280     1.3980
bond          5  154           3.7259    1.3512
bond          6    6           3.950     1.4480
bond          6   19           5.050     1.6360
bond          6   21           7.630     0.9470
bond          6   24           7.150     0.9717
bond          6   25           2.900     1.6150
bond          6   26           4.6192    1.3619
bond          6   56           2.800     1.4150
bond          6   57           6.000     1.3550
bond          6   73           7.200     0.9720
bond          6  153           5.300     1.5990
bond          7   17           7.100     1.4870
bond          7   18           9.420     1.4420
bond          7   43          10.800     1.2680
bond          7   46           7.500     1.2225
bond          7   58          10.150     1.2020
bond          7   67          11.420     1.1960
bond          7  106          10.500     1.1650
bond          7  153           8.900     1.4870
bond          7  154           8.6767    1.4625
bond          8   23           6.420     1.0150
bond          8   50           6.320     1.3780
bond          8   56           5.300     1.4480
bond          9   18           6.100     1.6600
bond          9   28           6.770     1.0280
bond          9   30           6.830     1.3250
bond         15   15           2.620     2.0190
bond         15   44           3.870     1.3420
bond         19   19           1.650     2.3240
bond         19   22           3.500     1.8370
bond         19   56           1.300     1.8810
bond         21  145           7.500     0.9740
bond         21  159           7.780     0.9479
bond         22   22           5.000     1.4850
bond         22   31           2.700     1.9110
bond         22   38           4.400     1.4880
bond         22   46           4.350     1.4775
bond         22   56           4.400     1.5050
bond         23   37           5.700     1.0280
bond         23   40           6.500     1.0300
bond         23   43           5.520     1.0400
bond         23   72           5.970     1.0190
bond         23  107           5.350     1.0330
bond         23  109           5.950     1.0280
bond         23  110           6.520     1.0175
bond         23  111           6.520     1.0130
bond         23  146           6.150     1.0210
bond         23  150           6.360     1.0214
bond         23  155           6.3778    1.0196
bond         24   75           7.150     0.9737
bond         31   31           1.450     2.4040
bond         33   33           2.050     1.9440
bond         37   37           9.500     1.2500
bond         37   40          11.000     1.2300
bond         37   43          10.720     1.2570
bond         38   38           9.600     1.3030
bond         39   39          10.720     1.2480
bond         39   40          11.000     1.2300
bond         39   48           6.1402    1.0530
bond         39   69           4.600     1.3650
bond         41   73           7.200     0.9600
bond         41  108           4.320     1.4042
bond         42   44           3.890     1.3360
bond         43   69           8.800     1.2690
bond         43  109           7.100     1.2620
bond         50   50           6.560     1.3887
bond         56   56           4.490     1.5000
bond         57   57           7.500     1.3320
bond         58   78          10.500     1.1678
bond         58   79           7.000     1.2100
bond         69  143           9.000     1.2820
bond         70   71           8.500     1.2500
bond        143  144           8.800     1.2630
bond        145  146           4.500     1.4050
bond        150  150           3.000     1.5490
bond        153  159           5.700     1.6000
bond        154  155           3.9438    1.6965


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (5-Ring)  ##
      ##                                       ##
      ###########################################


bond5         1    1           4.490     1.5258
bond5         1    2           6.300     1.5120
bond5         1    3           4.800     1.5140
bond5         1    6           5.700     1.4160
bond5         1    8           5.300     1.4530
bond5         1    9           5.210     1.4700
bond5         1   15           3.000     1.8080
bond5         1   18           3.100     1.7800
bond5         1   19           2.850     1.8840
bond5         1   22           5.000     1.5100
bond5         1   31           2.950     1.9440
bond5         1   37           3.950     1.4700
bond5         1   40           4.230     1.4900
bond5         1   56           4.490     1.5258
bond5         1   57           6.300     1.5100
bond5         1   75           5.700     1.4160
bond5         2    2           7.700     1.3340
bond5         2    3           9.600     1.3510
bond5         2    6           6.000     1.3550
bond5         2   18           2.800     1.7720
bond5         2   19           3.000     1.8560
bond5         2   37          10.000     1.2580
bond5         2   40           9.700     1.2680
bond5         2   41          11.600     1.2250
bond5         2   42           7.171     1.5970
bond5         3    3           9.600     1.3340
bond5         3    6           5.800     1.3550
bond5         3    9           6.830     1.3770
bond5         3   57           9.600     1.3510
bond5         3   75           5.800     1.3550
bond5         3  148           3.600     1.3800
bond5         3  149           3.600     1.3800
bond5         6    6           3.950     1.4550
bond5         6   56           3.000     1.4180
bond5        15   15           2.620     2.0150
bond5        19   19           1.650     2.3360
bond5        22   22           4.400     1.5010
bond5        37   37           9.600     1.2500
bond5        37   40           9.600     1.2200
bond5        37   41          11.600     1.2680
bond5        37   42           7.471     1.4150
bond5        57   57           7.500     1.3320
bond5       113  113           7.500     1.3970
bond5       114  114           7.500     1.4170


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (4-Ring)  ##
      ##                                       ##
      ###########################################


bond4         6   56           5.700     1.4250
bond4         6   58           5.800     1.4178
bond4         8   56           5.300     1.4540
bond4         9   56           5.960     1.4930
bond4         9   58           6.830     1.3770
bond4        15   56           3.000     1.8140
bond4        19   56           3.000     1.8840
bond4        22   22           5.000     1.5520
bond4        22   56           4.400     1.5260
bond4        56   56           4.490     1.5371
bond4        56   57           6.300     1.5190
bond4        56   58           4.560     1.5430
bond4        56   75           5.700     1.4250
bond4        57   57           7.500     1.3380
bond4        57   58           9.600     1.3510
bond4        58   58           9.600     1.3340
bond4        58   75           5.800     1.4178


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (3-Ring)  ##
      ##                                       ##
      ###########################################


bond3        19   22           3.500     1.8250
bond3        22   22           5.000     1.5030
bond3        22   38           5.000     1.5030
bond3        22   49           5.360     1.4350
bond3        22   59           5.000     1.5030
bond3        22   67           4.200     1.4860


      ################################################
      ##                                            ##
      ##  Electronegativity Bond Length Parameters  ##
      ##                                            ##
      ################################################


electneg      1    1    3               -0.0070
electneg      1    1    6               -0.0070
electneg      1    1    8               -0.0050
electneg      1    1    9               -0.0150
electneg      1    1   11               -0.0225
electneg      1    1   12               -0.0085
electneg      1    1   13               -0.0120
electneg      1    1   14               -0.0050
electneg      1    1   15               -0.0010
electneg      1    1   17               -0.0100
electneg      1    1   19                0.0090
electneg      1    1   25                0.0000
electneg      1    1   26                0.0009
electneg      1    1   34                0.0030
electneg      1    1   35                0.0030
electneg      1    1   39               -0.0037
electneg      1    1   46               -0.0060
electneg      1    1   47                0.0110
electneg      1    1   70               -0.0300
electneg      1    1   71                0.0400
electneg      1    1  155               -0.0145
electneg      2    1   15               -0.0100
electneg      2    1   19                0.0130
electneg      3    1   39               -0.0340
electneg      4    1    4                0.0050
electneg      5    1    3               -0.0050
electneg      5    1    4               -0.0015
electneg      5    1    6               -0.0028
electneg      5    1    8               -0.0011
electneg      5    1   10               -0.0055
electneg      5    1   11               -0.0076
electneg      5    1   12               -0.0075
electneg      5    1   14               -0.0050
electneg      5    1   15               -0.0001
electneg      5    1   17               -0.0025
electneg      5    1   18               -0.0030
electneg      5    1   25               -0.0030
electneg      5    1   26                0.0016
electneg      5    1   39                0.0010
electneg      5    1   43               -0.0080
electneg      5    1   46               -0.0058
electneg      5    1   70               -0.0100
electneg      5    1   71               -0.0060
electneg      5    1   72                0.0068
electneg      5    1   75               -0.0035
electneg      5    1  109               -0.0020
electneg      5    1  146               -0.0070
electneg      5    1  153                0.0000
electneg      5    1  154               -0.0114
electneg      5    1  155               -0.0081
electneg      5    1  159               -0.0028
electneg      6    1   71               -0.0160
electneg     11    1    1                0.0100
electneg     11    1   11               -0.0305
electneg     11    1   12               -0.0200
electneg     11    1   13               -0.0040
electneg     12    1    1                0.0055
electneg     12    1   11               -0.0300
electneg     12    1   12               -0.0200
electneg     14    1    2                0.0090
electneg     14    1    5               -0.0090
electneg     19    1   19               -0.0040
electneg     25    1    1                0.0025
electneg     26    1    1               -0.0033
electneg     36    1    3               -0.0050
electneg     39    1   47               -0.0680
electneg     70    1    1                0.0150
electneg     71    1    6                0.0190
electneg    110    1    1                0.0154
electneg    111    1    1                0.0154
electneg      1    2   72               -0.0070
electneg      1    2  108               -0.0081
electneg      2    2   11               -0.0055
electneg      2    2   19                0.0110
electneg      2    2   31                0.0020
electneg      2    2  108               -0.0011
electneg      5    2   11               -0.0070
electneg      5    2   41               -0.0050
electneg      5    2  108                0.0117
electneg    108    2    2                0.0012
electneg    108    2    5               -0.0011
electneg      1    3   11               -0.0060
electneg      1    3   12               -0.0011
electneg      1    3   13                0.0038
electneg      1    3   14               -0.0194
electneg      1    3   47                0.0240
electneg      1    3   75               -0.0220
electneg      2    3    3               -0.0180
electneg      5    3   11               -0.0071
electneg      5    3   12               -0.0151
electneg      5    3   13               -0.0035
electneg      5    3   47                0.0190
electneg     11    3    1                0.0134
electneg     11    3   80               -0.0332
electneg     12    3    1                0.0122
electneg     12    3   80               -0.0316
electneg     13    3    1                0.0106
electneg     13    3   80               -0.0265
electneg     14    3    1                0.0095
electneg     14    3   80               -0.0199
electneg     47    3   39               -0.0630
electneg     75    3    5               -0.0220
electneg     80    3    5                0.0063
electneg     80    3   11               -0.0184
electneg     80    3   12               -0.0176
electneg     80    3   13               -0.0203
electneg     80    3   14               -0.0080
electneg    124    4   10                0.0010
electneg      1    6    3                0.0220
electneg      1    6    2                0.0068
electneg      1    6    6                0.0070
electneg      1    6   21                0.0150
electneg      6    6   21                0.0060
electneg     19    6   19                0.0020
electneg     19    6   21                0.0220
electneg     21    6    6                0.0170
electneg     21    6   26                0.0002
electneg     56    6   58               -0.0460
electneg      1    8   23                0.0060
electneg      2    8   23                0.0100
electneg     56    8   23                0.0060
electneg      1    9   28                0.0010
electneg     58    9   28               -0.0050
electneg      1   15   15                0.0100
electneg      1   15   44                0.0200
electneg     15   15   44                0.0230
electneg     44   15   15               -0.0050
electneg      1   17    5                0.0050
electneg      7   17    5                0.0080
electneg      1   19    6               -0.0190
electneg      1   19   19                0.0090
electneg      5   19    6               -0.0010
electneg      5   19   19                0.0030
electneg      6   19    6               -0.0100
electneg     19   19    5                0.0040
electneg     19   19   19               -0.0020
electneg     22   22   19                0.0080
electneg     22   22   46               -0.0400
electneg     22   22   49               -0.0200
electneg     22   22   67                0.0330
electneg      1   25    5                0.0070
electneg      6   26    1                0.0007
electneg      5   31    1                0.0080
electneg      5   31   31                0.0060
electneg      5   31   56                0.0000
electneg      1   34    5                0.0090
electneg      1   35    5                0.0070
electneg      1   39    1               -0.0096
electneg     48   39    1               -0.0061
electneg      1   41  108                0.0142
electneg      2   41    2                0.0120
electneg      2   41   73                0.0210
electneg      2   41  108                0.0326
electneg     73   41  108                0.0317
electneg    108   41    2                0.0060
electneg    108   41   73                0.0068
electneg      2   42   44                0.0200
electneg      5   56    8               -0.0030
electneg      5   56   58               -0.0060
electneg      5   56   75               -0.0022
electneg      9   56    9               -0.0200
electneg     56   56    6               -0.0070
electneg     56   56    8                0.0001
electneg     56   56    9                0.0140
electneg     56   56   15               -0.0100
electneg     56   56   19                0.0140
electneg     56   56   58               -0.0140
electneg     56   56   75               -0.0070
electneg     56   58    6                0.0040
electneg     56   58    9               -0.0380
electneg     56   58   75                0.0040
electneg      1   71   70               -0.0400
electneg     70   71    1                0.0060
electneg      1   75    3                0.0220
electneg      3   75   24                0.0150
electneg     56   75   58               -0.0460
electneg      2  108    1                0.0030
electneg      2  108    2                0.0030
electneg     41  108    1                0.0175
electneg    146  145    1                0.0080
electneg      1  146    1                0.0130
electneg    145  146    1                0.0300
electneg    150  150    1               -0.0050
electneg      1  153  159               -0.0110
electneg      5  153  159               -0.0110
electneg      7  153    5               -0.0030
electneg      7  153  159               -0.0160
electneg    159  153  159               -0.0150
electneg      7  154    1                0.0048
electneg    155  154    1                0.0121
electneg      1  155    1                0.0023
electneg     23  155    1                0.0008
electneg    154  155    1               -0.0266
electneg     21  159  159                0.0000


      ################################
      ##                            ##
      ##  Angle Bending Parameters  ##
      ##                            ##
      ################################


angle         1    1    1      0.670     109.50     110.20     111.00
angle         1    1    2      0.540     110.60     109.80     110.60
angle         1    1    3      0.800     110.60     110.60     110.60
angle         1    1    4      0.960     108.80     109.70     110.00
angle         1    1    5      0.590     109.80     109.31     110.70
angle         1    1    6      0.830     107.50     107.00     107.90
angle         1    1    8      0.780     109.47     108.00     111.00
angle         1    1    9      0.750     109.48     111.30     111.80
angle         1    1   11      0.920     107.30     108.30     107.40
angle         1    1   12      0.800     106.20     106.40     108.00
angle         1    1   13      0.740     108.20
angle         1    1   14      0.650     106.00     107.20     107.00
angle         1    1   15      0.740     108.00     109.50     110.10
angle         1    1   16      0.420     107.80
angle         1    1   17      0.650     107.50     104.70     106.00
angle         1    1   18      0.870     103.00
angle         1    1   19      0.400     109.00     112.70     111.50
angle         1    1   22      0.350     114.40     112.60     114.40
angle         1    1   25      0.600     107.50     109.60     108.00
angle         1    1   26      0.379     110.92
angle         1    1   29      0.450     110.00
angle         1    1   31      0.450     109.30
angle         1    1   32      0.560     110.20
angle         1    1   33      0.300     110.20
angle         1    1   34      0.500     108.20
angle         1    1   35      0.500     108.20
angle         1    1   36      0.590     110.10     109.31     110.70
angle         1    1   37      0.500     110.74
angle         1    1   39      0.543     103.50     109.299    100.90
angle         1    1   41      0.900     107.50
angle         1    1   43      0.450     104.50
angle         1    1   46      1.000     106.00     106.50     106.80
angle         1    1   50      0.540     110.60
angle         1    1   56      0.670     109.50     109.90     111.00
angle         1    1   57      0.540     110.60     110.60     110.60
angle         1    1   70      1.080     104.10
angle         1    1   71      0.360     109.00     111.00     101.60
angle         1    1  109      0.500     108.50
angle         1    1  110      0.455     105.00
angle         1    1  111      0.980     108.64     108.64     108.64
angle         1    1  150      0.780     109.14     109.14     109.14
angle         1    1  153      0.500     109.50
angle         1    1  154      1.238     108.154
angle         1    1  159      0.830     109.50
angle         2    1    2      0.450     113.20     115.50     113.00
angle         2    1    3      0.470     109.47     110.51     110.20
angle         2    1    4      0.570     109.47     110.51     110.20
angle         2    1    5      0.550     109.50     109.31     110.40
angle         2    1    6      0.700     107.00
angle         2    1    8      1.045     110.74
angle         2    1    9      0.500     109.80
angle         2    1   11      0.760     109.00
angle         2    1   12      0.650     109.50
angle         2    1   14      0.695     109.30
angle         2    1   15      0.650     107.80     107.80     113.90
angle         2    1   16      0.420     107.80
angle         2    1   19      0.500     109.50     105.00     109.50
angle         2    1   22      0.450     112.40
angle         2    1   36      0.550     109.50     109.31     110.40
angle         2    1   37      0.380     110.51
angle         2    1   39      1.045     110.74
angle         2    1   43      0.380     110.51
angle         3    1    3      0.470     109.47     110.51     110.20
angle         3    1    5      0.540     109.49     109.49     109.49
angle         3    1    6      0.700     109.50
angle         3    1    8      1.045     110.74
angle         3    1    9      0.850     109.50     110.60     112.30
angle         3    1   11      0.760     109.20
angle         3    1   12      0.650     109.80
angle         3    1   13      0.750     109.10
angle         3    1   14      0.600     108.90
angle         3    1   15      0.420     107.80
angle         3    1   16      0.420     107.80
angle         3    1   36      0.540     109.49
angle         3    1   39      1.045     110.74
angle         4    1    4      0.470     109.47     110.51     110.20
angle         4    1    5      0.680     109.39     109.41     108.80
angle         4    1    6      0.900     109.00     109.00     109.00
angle         4    1   11      1.280     110.70     110.70     110.70
angle         4    1   75      0.800     107.50
angle         5    1    5      0.550     107.60     107.80     109.47
angle         5    1    6      0.820     110.00     108.90     108.70
angle         5    1    8      0.820     109.30
angle         5    1    9      0.760     111.00     111.00     111.00
angle         5    1   11      0.720     108.50     109.30     107.00
angle         5    1   12      0.750     105.66     106.30     107.05
angle         5    1   13      0.510     106.50
angle         5    1   14      0.620     102.80     102.80     107.80
angle         5    1   15      0.740     110.80     110.80     108.00
angle         5    1   16      0.300     108.20
angle         5    1   17      0.715     105.00     105.00     107.70
angle         5    1   18      0.690     106.00
angle         5    1   19      0.540     109.50     110.00     108.90
angle         5    1   22      0.590     109.41     109.41     109.41
angle         5    1   25      0.570     111.00     108.40     108.60
angle         5    1   26      0.498     109.939
angle         5    1   29      0.580     110.00
angle         5    1   31      0.420     111.00     111.90     110.00
angle         5    1   32      0.350     112.00
angle         5    1   33      0.100     109.50
angle         5    1   34      0.330     110.50
angle         5    1   35      0.330     110.50
angle         5    1   36      0.550     107.60     107.80     109.47
angle         5    1   37      0.803     107.50
angle         5    1   39      0.900     104.70
angle         5    1   40      0.360     109.40
angle         5    1   41      0.920     110.00     108.90     108.70
angle         5    1   43      0.800     107.50
angle         5    1   46      0.760     109.00
angle         5    1   50      0.550     109.50     109.31     110.40
angle         5    1   56      0.590     110.10     109.31     110.70
angle         5    1   57      0.490     109.50     109.31     110.40
angle         5    1   70      1.010     101.00     100.70     102.80
angle         5    1   71      0.590     109.00     106.20     106.70
angle         5    1  109      0.835     108.50
angle         5    1  110      0.900     105.50
angle         5    1  111      0.950     104.50
angle         5    1  145      0.925     106.50     106.50     106.50
angle         5    1  146      0.900     107.00     107.00     107.00
angle         5    1  150      0.850     109.38     109.38     109.08
angle         5    1  153      0.520     109.60
angle         5    1  159      0.920     108.70     108.70     108.70
angle         6    1    6      0.540     103.10     101.20     107.00
angle         6    1   12      0.670     108.50
angle         6    1   22      0.830     107.50
angle         6    1   50      0.700     107.00
angle         6    1   71      1.200     104.10
angle         8    1    8      1.045     110.74
angle         8    1   22      0.600     109.50
angle         8    1   39      1.045     110.74
angle         9    1   15      0.580     107.00     108.00     114.80
angle         9    1   36      0.760     111.00
angle        11    1   11      1.950     106.10     108.00     108.60
angle        11    1   12      0.750     110.40
angle        11    1   13      0.720     109.40
angle        12    1   12      0.760     108.10     109.50     109.70
angle        12    1   13      0.720     110.70
angle        13    1   13      0.690     109.70
angle        14    1   14      0.695     104.80
angle        15    1   15      0.420     110.00
angle        19    1   19      0.350     109.50     119.50     117.00
angle        22    1   22      0.480     112.60     114.00       0.00
angle        22    1   37      0.380     110.20
angle        22    1   43      0.380     110.20
angle        36    1   36      0.550     107.60     107.80     109.47
angle        37    1   37      0.950     109.00
angle        46    1   46      0.640     109.50
angle        50    1   50      0.450     113.20     115.50     113.00
angle        57    1   57      0.450     113.20     115.50     113.00
angle         1    2    1      0.540     117.00
angle         1    2    2      0.470     122.30
angle         1    2    3      0.500     117.00
angle         1    2    4      0.470     116.60
angle         1    2    5      0.490     117.50
angle         1    2    6      0.500     120.00
angle         1    2   19      0.400     120.00
angle         1    2   36      0.490     117.50
angle         1    2   37      0.720     115.10     121.30       0.00
angle         1    2   40      0.450     120.00
angle         1    2   41      0.500     120.00
angle         1    2   42      0.700     120.00
angle         1    2   72      0.720     123.00
angle         1    2  106      0.470     117.40     118.70       0.00
angle         1    2  108      0.870     117.83     118.70       0.00
angle         2    2    2      0.760     122.00     121.70       0.00
angle         2    2    3      0.500     115.50     116.70       0.00
angle         2    2    5      0.490     120.00     120.50       0.00
angle         2    2    6      0.600     121.90
angle         2    2    8      0.600     122.00     125.00       0.00
angle         2    2    9      0.500     118.00
angle         2    2   11      0.810     115.50     119.00       0.00
angle         2    2   12      0.650     118.80
angle         2    2   13      0.450     118.10
angle         2    2   14      0.410     118.80
angle         2    2   18      1.000     116.00
angle         2    2   19      0.320     122.00     122.00       0.00
angle         2    2   22      0.470     127.80
angle         2    2   25      0.380     120.00
angle         2    2   26      0.705     121.457
angle         2    2   31      0.250     119.10
angle         2    2   36      0.490     120.00     120.50       0.00
angle         2    2   37      0.970     121.00     121.00       0.00
angle         2    2   40      0.660     119.00     119.00       0.00
angle         2    2   41      1.050     119.50     120.80       0.00
angle         2    2   42      0.580     117.00     126.00       0.00
angle         2    2   43      1.350     124.20
angle         2    2   46      1.000     115.20
angle         2    2   57      0.760     121.00
angle         2    2  108      1.000     120.59     121.90       0.00
angle         2    2  111      0.750     118.00
angle         2    2  143      0.700     119.70
angle         2    2  144      0.630     120.00
angle         3    2    5      0.500     117.00
angle         3    2   40      0.500     120.00
angle         4    2    5      0.300     119.50
angle         5    2    5      0.450     119.00
angle         5    2    6      0.540     116.40
angle         5    2    8      0.540     117.00
angle         5    2    9      0.300     109.00
angle         5    2   11      0.710     113.00
angle         5    2   12      0.550     112.60
angle         5    2   13      0.560     112.10
angle         5    2   14      0.450     112.60
angle         5    2   18      0.780     106.00
angle         5    2   19      0.525     119.50
angle         5    2   22      0.490     120.00
angle         5    2   31      0.510     120.00
angle         5    2   36      0.450     119.00
angle         5    2   37      0.530     119.00     121.50       0.00
angle         5    2   38      0.360     120.00
angle         5    2   40      0.500     110.00
angle         5    2   41      0.800     108.00
angle         5    2   42      0.400     120.10
angle         5    2   43      0.360     116.50
angle         5    2   46      0.434     116.00
angle         5    2   50      0.490     120.00     120.50       0.00
angle         5    2   57      0.490     120.00     120.50       0.00
angle         5    2   72      0.800     121.70     121.70       0.00
angle         5    2  106      0.370     114.00     121.50       0.00
angle         5    2  108      0.500     115.83     116.78       0.00
angle         5    2  110      0.720     118.10
angle         5    2  111      0.550     110.50
angle         5    2  143      0.400     116.50
angle         8    2    8      0.850     118.50
angle         8    2   22      0.600     119.00
angle         9    2    9      0.400     120.00
angle        11    2  106      0.950     120.20     120.20       0.00
angle        12    2   12      1.570     119.20
angle        12    2   13      1.570     110.70
angle        12    2   41      0.500     105.00
angle        12    2  106      0.570     119.80     114.20       0.00
angle        13    2   41      0.500     104.00
angle        13    2  106      0.530     111.20
angle        14    2   41      0.500     107.00
angle        19    2   19      0.400     120.00
angle        36    2   36      0.450     119.00
angle        37    2   37      1.200     120.00     122.00       0.00
angle        37    2   40      0.400     126.00     126.00       0.00
angle        42    2   42      0.580     117.00
angle         1    3    1      1.250     116.80     116.80     116.80
angle         1    3    2      0.500     116.00
angle         1    3    3      1.000     114.60
angle         1    3    5      0.464     116.10     117.30       0.00
angle         1    3    6      0.650     107.10                         !! JWP
angle         1    3    7      0.850     123.50     123.50       0.00
angle         1    3    9      0.570     114.40
angle         1    3   11      1.950     109.00
angle         1    3   12      1.450     110.20
angle         1    3   13      1.180     109.30
angle         1    3   14      0.970     108.89
angle         1    3   47      0.745     115.90
angle         1    3   75      1.550     110.30
angle         1    3   76      0.720     122.10
angle         1    3   77      0.850     123.50     123.50       0.00   !! JWP
angle         1    3   80      0.320     121.60
angle         1    3   82      0.600     123.00
angle         1    3  148      2.000     109.00
angle         2    3    2      0.850     114.70
angle         2    3    3      0.800     120.00
angle         2    3    5      0.300     111.50
angle         2    3    6      0.700     124.30
angle         2    3    7      1.300     122.00     123.50       0.00
angle         2    3   75      0.700     124.30
angle         2    3   76      1.300     123.40
angle         2    3  102      0.800     126.50
angle         2    3  151      0.695     120.00
angle         3    3    5      0.680     112.40
angle         3    3   36      0.680     110.60
angle         3    3   76      0.750     119.20
angle         3    3  101      0.710     121.60
angle         5    3    5      0.650     115.50
angle         5    3    6      0.550     107.00
angle         5    3    7      0.850     119.20     119.20       0.00
angle         5    3    9      0.440     109.30
angle         5    3   11      1.340     104.00
angle         5    3   12      1.220     105.15
angle         5    3   13      1.120     108.80
angle         5    3   47      0.593     114.90
angle         5    3   56      0.560     120.00
angle         5    3   75      0.550     107.00
angle         5    3   76      0.640     118.90
angle         5    3   80      0.320     110.00
angle         5    3   82      0.800     117.20
angle         5    3  148      1.000     101.00
angle         6    3    7      1.700     121.50     122.50       0.00
angle         7    3    9      1.070     124.80
angle         7    3   22      0.460     122.50
angle         7    3   56      0.850     122.50
angle         9    3    9      0.900     112.50
angle        11    3   80      1.750     120.00
angle        12    3   80      1.240     120.50     119.50       0.00
angle        13    3   80      0.850     120.27     119.07       0.00
angle        14    3   80      0.500     117.40
angle        36    3   76      0.640     120.50
angle        47    3   47      1.432     129.80
angle        75    3   77      1.700     121.50     122.50       0.00
angle        75    3   78      1.700     121.50     122.50       0.00
angle        82    3  148      2.000     119.00
angle       102    3  149      1.300     121.00
angle         1    4    4      0.380     180.00
angle         1    4   10      0.335     180.00
angle         2    4    2      0.400     180.00
angle         2    4    4      0.470     180.00
angle         4    4  124      0.250     180.00
angle        10    4   50      0.128     180.00
angle         1    6    1      0.820     107.20
angle         1    6    2      0.770     108.50
angle         1    6    3      1.250     112.80
angle         1    6    6      1.058     103.30
angle         1    6   19      0.630     117.10
angle         1    6   21      0.750     106.80
angle         1    6   25      0.770     116.00
angle         1    6   56      0.690     108.90
angle         1    6  153      1.380     119.60
angle         2    6   21      0.360     109.00
angle         2    6   25      0.800     118.00
angle         2    6   73      0.350     108.00
angle         3    6    3      0.770     106.80
angle         3    6   24      0.690     107.70
angle         3    6   56      1.250     110.80
angle         6    6   21      0.852      99.50
angle        19    6   19      0.250     142.90
angle        19    6   21      0.510     117.50
angle        21    6   21      0.630     105.00
angle        21    6   26      0.485     110.607
angle        21    6  153      0.380     110.20
angle         1    8    1      0.720     107.20     108.20       0.00
angle         1    8    2      0.598     106.80     103.30       0.00
angle         1    8   23      0.600     108.10     110.90       0.00
angle         1    8   50      0.598     102.50     103.00       0.00
angle         2    8   23      0.587     110.50     109.50       0.00
angle        23    8   23      0.605     106.40     107.10       0.00
angle        23    8   50      0.587     109.00     108.50       0.00
angle        23    8   56      0.600     108.10     110.90       0.00
angle         1    9    1      0.760     122.50
angle         1    9    2      0.630     119.90
angle         1    9    3      1.620     121.10
angle         1    9   18      0.300     110.00
angle         1    9   28      0.190     122.40
angle         1    9   30      0.730     120.40
angle         1    9   56      0.420     111.20
angle         1    9   58      0.600     110.00
angle         2    9    2      0.400     107.00
angle         2    9    3      0.600     115.00
angle         2    9   28      0.500     110.00
angle         3    9    3      0.900     124.00
angle         3    9   28      0.580     118.50
angle        18    9   28      0.300     122.00
angle        28    9   28      0.410     123.00
angle        28    9   30      0.580     120.50
angle        28    9   56      1.150     118.30
angle        28    9   58      1.000     119.20
angle         1   15    1      0.840      95.90
angle         1   15   15      1.000     101.80
angle         1   15   44      0.650      96.00
angle        15   15   44      0.773      92.20
angle        44   15   44      0.730      92.90
angle         1   16    1      0.500      94.30
angle         1   16    5      0.400      94.00
angle         1   17    1      1.200      94.40
angle         1   17    5      0.860      90.00
angle         1   17    7      0.800     105.60     107.80       0.00
angle         5   17    7      0.860     109.60
angle         1   18    1      0.850     101.60
angle         1   18    2      1.800     102.00
angle         1   18    5      0.740     106.00
angle         1   18    7      1.100     106.90
angle         1   18    9      0.800     103.00
angle         2   18    2      1.980     102.10
angle         2   18    7      1.970     108.10
angle         5   18    7      0.560     101.50
angle         5   18    9      0.600      98.00
angle         7   18    7      1.485     119.50
angle         7   18    9      1.700     108.00
angle         1   19    1      0.480     109.50     110.40     109.20
angle         1   19    2      0.400     110.20     110.20     108.50
angle         1   19    5      0.400     109.30     107.00     111.00
angle         1   19    6      0.550     108.00     108.90     108.00
angle         1   19   19      0.450     109.00
angle         1   19   22      0.530     110.20
angle         1   19   56      0.530     109.50
angle         2   19    2      0.600     104.50
angle         2   19    5      0.550     109.50
angle         2   19    6      0.500     109.50
angle         2   19   19      0.400     110.20
angle         5   19    5      0.460     106.50     108.70     109.50
angle         5   19    6      0.670     109.50     109.00     109.50
angle         5   19   19      0.350     109.40
angle         5   19   22      0.460     110.20
angle         5   19   56      0.450     109.30     107.00     111.00
angle         6   19    6      0.600     112.00     113.50     112.00
angle        19   19   19      0.250     118.00     110.80     111.20
angle        56   19   56      0.480     124.50
angle         1   22    1      0.670     120.00
angle         1   22    5      0.600     117.10
angle         1   22   22      0.600     112.00     116.30       0.00
angle         1   22   49      0.560     115.00
angle         2   22    2      0.450     120.00
angle         2   22    5      0.360     128.50
angle         2   22   22      0.600     122.00
angle         2   22   49      0.560     115.00
angle         3   22    5      0.360     123.50     123.50     123.50
angle         5   22    5      0.250     116.50
angle         5   22   19      0.240     124.50
angle         5   22   22      0.650     116.80     114.20       0.00
angle         5   22   31      0.400     119.00
angle         5   22   38      0.360     124.50     119.70       0.00
angle         5   22   46      0.050     112.50
angle         5   22   49      0.430     113.00
angle         5   22   56      0.360     113.00
angle         5   22   67      0.360     117.40
angle        19   22   22      0.530     118.00
angle        22   22   22      0.360     119.50     112.50       0.00
angle        22   22   31      0.500     117.00
angle        22   22   46      1.200     114.60     114.60       0.00
angle         1   25    1      0.770      95.60      98.10       0.00
angle         1   25    2      0.480      92.50
angle         1   25    5      0.705      94.70      96.40       0.00
angle         2   25    2      0.480      95.00
angle         5   25    5      0.680      92.20      93.50       0.00
angle         6   25    6      0.450      99.50
angle         1   26    6      0.456     122.371
angle         2   26    6      0.604     126.986
angle         6   26    6      0.730     119.86
angle         1   29    1      0.500     119.00
angle         1   29    5      0.420     118.00
angle         5   29    5      0.420     117.00     120.00       0.00
angle         9   30    9      0.400     120.00
angle         1   31    1      0.500     109.50     109.80     110.50
angle         1   31    2      0.500     110.90
angle         1   31    5      0.390     110.20     110.50     111.50
angle         1   31   31      0.350     111.50
angle         2   31    2      0.500     109.50
angle         2   31    5      0.390     110.10
angle         2   31   31      0.500     109.50
angle         5   31    5      0.423     107.50     108.50     109.50
angle         5   31   22      0.400     108.80
angle         5   31   31      0.350     114.50
angle         5   31   56      0.510     105.20
angle        31   31   31      0.300     112.50
angle         1   32    1      0.320     107.00
angle         1   32    5      0.227     110.50
angle         5   32    5      0.132     109.50
angle         1   33    1      0.100     109.50
angle         1   33    5      0.100     109.50
angle         1   33   33      0.100     109.50
angle         5   33    5      0.100     109.50
angle         1   34    1      0.650      94.80
angle         1   34    5      0.430      94.50
angle         1   35    1      0.650      95.05
angle         1   35    5      0.430      94.60
angle         1   37    2      0.720     109.00
angle         1   37   37      0.690     106.50
angle         1   37   43      0.570      99.10
angle         2   37    2      1.200     112.60
angle         2   37   23      0.670     109.80
angle         2   37   37      1.300     107.50
angle         2   37   40      0.430     115.00
angle        23   37   37      0.900     106.40
angle         1   38   22      0.450     117.20
angle         2   38   22      0.550     137.00
angle         5   38   22      0.360     146.00
angle         5   38   38      0.360     146.00
angle         1   39    1      0.719     107.114    110.00     112.00
angle         1   39   48      0.521     105.949    107.425    108.524
angle         1   39   69      0.885     109.70
angle        48   39   48      0.609     106.367    106.966    108.563
angle         1   40    2      0.490     120.50
angle         2   40    2      0.430     124.00     124.00       0.00
angle         2   40   23      0.490     118.50
angle         2   40   37      0.430     124.00     124.00       0.00
angle        23   40   37      0.490     116.00
angle         1   41    2      1.000     109.10
angle         1   41  108      0.900     110.51
angle         2   41    2      0.950     112.00
angle         2   41   73      0.850     107.00
angle         2   41  108      0.900     110.85
angle        73   41  108      1.000     101.884
angle         2   42    2      0.680      98.50
angle         2   42   44      0.750      94.00
angle         1   43    7      0.570     120.40
angle         1   43   37      0.380     114.00
angle         1   43   69      0.920     117.00
angle         1   43  109      0.970     118.00
angle         2   43    2      1.250     117.30
angle         2   43   69      1.730     117.00
angle         7   43   37      0.380     125.00
angle        23   43   69      0.780     108.00
angle        23   43  109      0.915     106.00
angle        69   43  109      1.820     124.20
angle         1   46    7      1.000     115.90
angle         2   46    7      1.420     116.10
angle         7   46    7      1.000     127.70
angle         7   46   22      1.020     114.50
angle         1   50   50      0.470     122.30
angle         2   50   50      0.760     121.70
angle         4   50   50      0.430     121.20     123.30       0.00
angle         5   50   50      0.490     120.00     120.50       0.00
angle         8   50   50      0.600     123.00
angle         1   56    1      0.670     109.50     109.90     111.00
angle         1   56    5      0.590     110.10     109.31     110.70
angle         1   56    6      0.770     109.30     107.60     108.40
angle         1   56    9      1.030     110.70
angle         1   56   22      0.670       0.00     111.20       0.00
angle         1   56   56      0.670     109.50     113.00       0.00
angle         1   56   58      0.500     110.30
angle         1   56   75      0.770     109.30     107.60     108.40
angle         3   56    5      0.540     109.49     109.49     109.49
angle         3   56   56      0.650     109.50
angle         5   56    5      0.550     107.60     107.80     109.47
angle         5   56    6      0.450     108.70     108.70     108.70
angle         5   56    8      0.820     109.30
angle         5   56    9      0.760     111.00
angle         5   56   15      0.740     111.50     111.50       0.00
angle         5   56   19      0.680     110.00     110.00       0.00
angle         5   56   22      0.360     112.00     112.00       0.00
angle         5   56   31      0.400     110.20
angle         5   56   56      0.590     110.10     109.31       0.00
angle         5   56   57      0.490     110.00     109.81     110.90
angle         5   56   58      0.630     110.49
angle         5   56   75      0.450     108.70
angle         6   56    9      0.560     110.50
angle         6   56   56      1.080     109.10
angle         8   56   56      0.780     109.47     108.00     111.00
angle        19   56   56      0.480     111.00
angle        31   56   56      0.460     110.00
angle        56   56   56      0.670     109.50     109.70     111.00
angle        57   56   57      0.540     113.20     108.00     113.00
angle         1   57   56      0.540     115.20
angle         1   57   57      0.470     122.30
angle         2   57   56      0.760     127.80
angle         2   57   57      0.760     127.20
angle         5   57   56      0.490     117.50
angle         5   57   57      0.490     120.00     120.50       0.00
angle        57   57   57      0.760     121.70
angle         6   58    7      1.000     126.00
angle         7   58   56      0.550     135.10
angle         9   58   79      1.050     125.80
angle        56   58   79      0.650     125.00
angle        75   58   78      1.000     126.00
angle         7   67   22      0.460     143.60
angle         1   70   71      0.730     113.90
angle         1   71    1      0.320     107.70
angle         1   71    5      0.080     116.90
angle         1   71   70      1.090     113.50     120.10       0.00
angle         5   71    5      0.400     124.50
angle         5   71   70      0.220     111.70     120.10       0.00
angle         1   72    2      0.720     109.60
angle         1   75    3      1.250     112.80
angle         3   75    3      0.770     106.80
angle         3   75   24      0.690     107.70
angle         3   75   56      1.250     110.80
angle         2  106    7      0.700     180.00
angle        23  107  107      0.900     106.20
angle         2  108   41      1.500     107.973
angle         1  109   43      1.200     105.20
angle        23  109   43      1.150     101.50
angle         1  110    1      0.900     117.50
angle         1  110    2      0.450     124.00
angle         1  110   23      0.750     116.70
angle         2  110   23      0.450     119.40
angle         1  111    2      0.800     119.00
angle         2  111    2      0.900     120.00
angle         2  111   23      0.750     109.80
angle         5  113  113      0.400     126.00
angle         1  114  114      0.470     126.00
angle         2  143    2      1.250     119.10
angle         2  143   69      1.730     121.70
angle         2  143  144      1.150     114.00
angle        69  143  144      1.880     136.00
angle         2  144  143      0.800     102.00
angle         1  145  146      1.100     107.50
angle        21  145  146      0.925     104.00
angle         1  146    1      0.460      98.50
angle         1  146   23      0.700     104.50
angle         1  146  145      1.275     102.50     104.50       0.00
angle        23  146   23      0.780     103.00
angle        23  146  145      0.725     101.50     103.50       0.00
angle         3  148    3      0.830     110.00
angle         1  150    1      1.100     106.98
angle         1  150   23      0.700     102.35
angle         1  150  150      0.800     102.47     103.66       0.00
angle        23  150   23      0.650     102.90
angle        23  150  150      0.870     104.58     105.85       0.00
angle         1  153    1      0.400     109.20
angle         1  153    5      0.500     105.50
angle         1  153    6      0.360     107.20
angle         1  153    7      0.800     117.50
angle         1  153  159      0.550     104.70
angle         5  153    5      0.420     104.50
angle         5  153    6      0.640     101.20     103.00       0.00
angle         5  153    7      0.830     116.70     116.40     119.30
angle         5  153  159      0.700     102.00
angle         6  153    6      1.100     102.90     103.60       0.00
angle         6  153    7      0.940     117.20     116.30     118.30
angle         7  153  159      1.180     116.20     115.40     116.80
angle       159  153  159      0.900     103.50     103.80       0.00
angle         1  154    7      0.747     108.728
angle         1  154  155      0.580     102.092
angle         5  154    7      0.734     107.614
angle         5  154  155      0.914     100.776
angle         7  154    7      0.660     122.966    123.785      0.00
angle         7  154  155      1.662     107.883    108.139      0.00
angle         1  155    1      1.296     111.163
angle         1  155   23      0.567     109.505
angle         1  155  154      1.190     109.551    112.917      0.00
angle        23  155   23      0.608     109.688
angle        23  155  154      0.579     103.248    107.770      0.00
angle         1  159  153      0.900     118.80
angle        21  159  153      0.380     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (5-Ring)  ##
      ##                                     ##
      #########################################


angle5        1    1    1      0.670     109.50     109.90     111.00
angle5        1    1    2      0.540     110.20     110.20     110.60
angle5        1    1    3      0.800     111.10     111.10     111.10
angle5        1    1    6      0.770     109.30     108.40     108.40
angle5        1    1    8      0.780     109.47     108.00     109.70
angle5        1    1    9      0.750     109.48     111.90     108.50
angle5        1    1   15      0.740     108.00     109.50     110.10
angle5        1    1   18      0.870     109.80
angle5        1    1   19      0.550     107.20
angle5        1    1   22      0.600       0.00       0.00     112.00
angle5        1    1   31      0.680     105.50
angle5        1    1   37      0.380     110.74
angle5        1    1   56      0.670     109.50     109.90     111.00
angle5        1    1   57      0.540     110.20     110.20     110.60
angle5        2    1    2      0.540     113.20     110.00     114.50
angle5        2    1   19      0.500     109.00
angle5        2    1   37      0.380     110.51
angle5        6    1    6      0.560     106.60
angle5       15    1   15      0.420     110.00
angle5       22    1   22      0.500       0.00       0.00     112.00
angle5       37    1   37      0.950     109.00
angle5       41    1   41      0.560     106.60
angle5       57    1   57      0.540     113.20     110.00     113.00
angle5        1    2    1      0.540     115.20
angle5        1    2    2      0.470     122.50
angle5        1    2   37      0.550     115.10     125.00       0.00
angle5        2    2    2      0.550     121.20     121.50       0.00
angle5        2    2    6      0.600     120.00
angle5        2    2   19      0.825     120.50
angle5        2    2   37      0.550     120.00     122.50       0.00
angle5        2    2   40      0.550     122.50     120.10       0.00
angle5        2    2   41      1.150     120.00     116.60       0.00
angle5        2    2   42      1.200     116.30
angle5       37    2   37      0.900     120.00     120.00       0.00
angle5       37    2   40      0.550     124.00     124.00       0.00
angle5       37    2   41      0.800     122.00
angle5       37    2   42      1.200     121.10
angle5        1    3    1      1.250     112.70
angle5        1    3    6      1.150     111.00
angle5        1    3    9      0.620     114.40
angle5        1    3   75      1.150     111.00
angle5        1    3  148      2.000     109.00
angle5        2    3  149      2.000     113.00
angle5        1    6    1      0.790     107.30
angle5        1    6    2      0.770     110.80
angle5        1    6    3      1.550     111.20
angle5        1    6    6      1.058     101.00
angle5        1    6   56      0.800     113.00
angle5        2    6   56      1.900     113.00
angle5        3    6    3      0.770     106.80
angle5        1    8    1      0.720     114.00     112.00       0.00
angle5        1    9    1      0.760     117.10
angle5        1    9    3      1.680     121.10
angle5        1    9   56      0.650     109.00
angle5        1   15    1      0.840      96.90
angle5        1   15   15      1.000     103.20
angle5        1   18    1      0.850     105.00
angle5        1   19    1      0.650     102.80     103.80      99.50
angle5        1   19    2      0.800      98.20
angle5       19   19   19      0.320     106.00
angle5        1   22    1      0.670     120.00
angle5        1   22   22      0.600     112.00     117.00       0.00
angle5       22   22   22      0.550     122.00     108.50       0.00
angle5       22   22   56      0.600       0.00     111.60       0.00
angle5        1   31    1      0.570     100.00
angle5        1   37    2      0.550     108.00
angle5        1   37   37      0.690     106.50
angle5        2   37    2      0.550     118.00
angle5        2   37   37      0.700     116.00
angle5        2   37   40      0.430     114.00
angle5        2   37   41      1.150     114.00
angle5        2   37   42      1.200     121.00
angle5       37   37   42      1.200     123.00
angle5        2   40    2      0.550     126.10     126.10       0.00
angle5        2   40   37      0.430     123.00
angle5        1   41    2      1.000     109.10
angle5        2   41    2      1.150     116.40
angle5        2   41   37      1.150     119.00
angle5       37   41   37      1.000     120.00
angle5        2   42    2      1.200      98.40
angle5        2   42   37      1.200     108.50
angle5       37   42   37      1.200     117.90
angle5        1   56    9      0.450     104.00
angle5        1   56   15      0.740     109.20     109.20       0.00
angle5        1   56   56      0.670     109.50     109.90     111.00
angle5        6   56    9      1.400     101.00
angle5       56   56   56      0.670     109.50     109.90     111.00
angle5        1   57    1      0.540     115.20
angle5        1   57   57      0.470     122.50
angle5       57   57   57      0.550     121.50
angle5        1   75    3      1.550     111.20
angle5        3   75    3      0.770     106.80
angle5      113  113  113      0.600     108.00
angle5      114  114  114      0.600     108.00
angle5        3  148    3      1.600     109.00
angle5        3  149    3      1.600     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (4-Ring)  ##
      ##                                     ##
      #########################################


angle4        1    1    9      0.550     106.50
angle4        1    3    9      0.660     113.00
angle4       56    6   56      0.424     107.00
angle4       56    6   58      1.100      99.30
angle4       56    8   56      0.580     107.20     108.20       0.00
angle4        1    9    3      0.600     119.85
angle4       56    9   56      0.760     122.50
angle4       56    9   58      0.430     121.10
angle4       56   15   56      0.470      94.30
angle4       56   19   56      0.175     109.50     109.50     109.50
angle4       22   22   22      0.700      96.50      96.50       0.00
angle4       22   22   56      0.200       0.00     112.00       0.00
angle4       56   31   56      0.490       0.00
angle4       37   37   56      0.690     106.50
angle4       43   37   56      0.480       0.00
angle4       56   39   56      0.380       0.00
angle4       37   43   56      0.350       0.00
angle4        6   56   56      0.340     109.30     109.20     108.40
angle4        8   56   56      0.300     109.47     108.00     111.00
angle4        9   56   56      0.870     109.50
angle4       15   56   56      0.500     100.50     100.50     100.50
angle4       19   56   56      0.105     109.00     111.50     112.80
angle4       22   56   56      0.200       0.00     114.00     114.00
angle4       31   56   56      0.640       0.00
angle4       37   56   56      0.380     110.74
angle4       39   56   56      0.450       0.00
angle4       43   56   56      0.380     105.14
angle4       56   56   56      0.192     109.50     110.30     110.60
angle4       56   56   57      0.230     114.00
angle4       56   56   58      0.900     101.30     101.30     101.30
angle4       56   56   75      0.340     108.40     108.40     109.00
angle4       57   56   57      0.200     109.47     109.51     109.50
angle4       56   57   56      0.140     115.20
angle4       56   57   57      0.140     124.00     123.00       0.00
angle4       57   57   57      0.250     122.00
angle4        6   58   56      0.600     112.50
angle4        9   58   56      0.550     109.70
angle4       56   58   56      0.900     113.70
angle4       56   58   75      0.600     112.50
angle4       56   75   58      1.100      99.30


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (3-Ring)  ##
      ##                                     ##
      #########################################


angle3       22   19   22      0.125      50.20
angle3       19   22   22      0.700      65.00
angle3       22   22   22      0.850      55.00      60.00      60.00
angle3       22   22   38      0.450      48.00
angle3       22   22   49      0.560      59.30
angle3       22   22   67      0.800      56.60
angle3       38   22   38      0.450      53.00
angle3       22   38   22      0.400      67.00
angle3       22   38   38      0.550      80.00
angle3       22   49   22      0.620      61.40
angle3       22   67   22      1.250      66.80


      ################################################
      ##                                            ##
      ##  Angle Bending Parameters (Square Planar)  ##
      ##                                            ##
      ################################################


#angle        1   59    1      0.200    180.000
#angle        1   59    1      1.500     90.000
#angle        1   59    5      0.200    180.000
#angle        1   59    5      1.500     90.000
#angle        1   59   40      0.500    180.000
#angle        1   59   40      1.500     90.000
#angle       40   59   40      0.500    180.000
#angle       40   59   40      1.500     90.000
#angle        1   62    1      0.200    180.000
#angle        1   62    1      1.500     90.000
#angle        1   62    5      0.200    180.000
#angle        1   62    5      1.500     90.000
#angle        1   62   40      0.500    180.000
#angle        1   62   40      1.500     90.000
#angle       40   62   40      0.500    180.000
#angle       40   62   40      1.500     90.000
#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.500     90.000
#angle        1   64    5      0.200    180.000
#angle        1   64    5      1.500     90.000
#angle        1   64   40      0.500    180.000
#angle        1   64   40      1.500     90.000
#angle       40   64   40      0.500    180.000
#angle       40   64   40      1.500     90.000


      #####################################################
      ##                                                 ##
      ##  Angle Bending Parameters (Trigonal Bipyramid)  ##
      ##                                                 ##
      #####################################################


#angle        1   60    1      0.200    180.000
#angle        1   60    1      0.200    120.000
#angle        1   60    1      1.500     90.000
#angle        1   60    5      0.200    180.000
#angle        1   60    5      0.200    120.000
#angle        1   60    5      1.500     90.000
#angle        5   60    6      0.200    120.000
#angle        5   60    6      1.500     90.000
#angle        5   60    8      0.200    120.000
#angle        5   60    8      1.500     90.000
#angle        1   60   11      0.200    180.000
#angle        1   60   11      0.200    120.000
#angle        1   60   11      1.500     90.000
#angle        5   60   11      0.200    180.000
#angle        5   60   11      0.200    120.000
#angle        5   60   11      1.500     90.000
#angle       11   60   11      0.200    180.000
#angle       11   60   11      0.200    120.000
#angle       11   60   11      1.500     90.000


      #################################################
      ##                                             ##
      ##  Angle Bending Parameters (Square Pyramid)  ##
      ##                                             ##
      #################################################


#angle        1   60    1      0.200    152.000
#angle        1   60    1      0.200    104.000
#angle        1   60    1      1.500     86.000
#angle        1   60    5      0.200    152.000
#angle        1   60    5      0.200    104.000
#angle        1   60    5      1.500     86.000
#angle        1   60   11      0.200    152.000
#angle        1   60   11      0.200    104.000
#angle        1   60   11      1.500     86.000
#angle        5   60   11      0.200    152.000
#angle        5   60   11      0.200    104.000
#angle        5   60   11      1.500     86.000
#angle       11   60   11      0.200    152.000
#angle       11   60   11      0.200    104.000
#angle       11   60   11      1.500     86.000


      #######################################################
      ##                                                   ##
      ##  Angle Bending Parameters (Octahedral Bipyramid)  ##
      ##                                                   ##
      #######################################################


#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.200     90.000
#angle        1   64    5      0.300    180.000
#angle        1   64    5      1.300     90.000
#angle        1   64   11      0.400    180.000
#angle        1   60   11      1.400     90.000
#angle        5   64   11      0.500    180.000
#angle        5   64   11      1.500     90.000
#angle       11   64   11      0.600    180.000
#angle       11   64   11      1.600     90.000


      ###############################
      ##                           ##
      ##  Stretch-Bend Parameters  ##
      ##                           ##
      ###############################


   #########################################################
   ##                                                     ##
   ##         Actual MM3 Stretch-Bend Parameters          ##
   ##                                                     ##
   ##                 X       R-X-R     R-X-H     H-X-H   ##
   ##                                                     ##
   ##   strbnd        C       0.130     0.080     0.000   ##
   ##   strbnd        N       0.050     0.030     0.000   ##
   ##   strbnd        O       0.100     0.090     0.000   ##
   ##   strbnd        Si      0.100     0.060     0.000   ##
   ##   strbnd        P       0.100     0.060     0.000   ##
   ##   strbnd        PO4     0.100     0.100     0.000   ##
   ##   strbnd        S      -0.040     0.010     0.000   ##
   ##   strbnd      3rd Row   0.450     0.000     0.000   ##
   ##   strbnd4       C       0.050     0.080     0.000   ##
   ##   strbnd4       N       0.100     0.030     0.000   ##
   ##   strbnd4       O       0.260     0.090     0.000   ##
   ##   strbnd4       S       0.290     0.010     0.000   ##
   ##   strbnd5       C       0.130     0.080     0.000   ##
   ##   strbnd5       N       0.100     0.030     0.000   ##
   ##   strbnd5       O       0.500     0.090     0.000   ##
   ##   strbnd5       S       0.280     0.010     0.000   ##
   ##                                                     ##
   ##   these force constants are used to couple both     ##
   ##   bond lengths deviations to the angle deviation    ##
   ##                                                     ##
   #########################################################


strbnd        1    1    1      0.130      0.130
strbnd        1    1    2      0.130      0.130
strbnd        1    1    3      0.130      0.130
strbnd        1    1    4      0.130      0.130
strbnd        1    1    5      0.080      0.080
strbnd        1    1    6      0.130      0.130
strbnd        1    1    8      0.130      0.130
strbnd        1    1    9      0.130      0.130
strbnd        1    1   11      0.130      0.130
strbnd        1    1   12      0.130      0.130
strbnd        1    1   13      0.130      0.130
strbnd        1    1   14      0.130      0.130
strbnd        1    1   15      0.130      0.130
strbnd        1    1   16      0.130      0.130
strbnd        1    1   17      0.130      0.130
strbnd        1    1   18      0.130      0.130
strbnd        1    1   19      0.130      0.130
strbnd        1    1   22      0.130      0.130
strbnd        1    1   25      0.130      0.130
strbnd        1    1   26      0.130      0.130
strbnd        1    1   29      0.130      0.130
strbnd        1    1   31      0.130      0.130
strbnd        1    1   32      0.130      0.130
strbnd        1    1   33      0.130      0.130
strbnd        1    1   34      0.130      0.130
strbnd        1    1   35      0.130      0.130
strbnd        1    1   36      0.080      0.080
strbnd        1    1   37      0.130      0.130
strbnd        1    1   39      0.130      0.130
strbnd        1    1   41      0.130      0.130
strbnd        1    1   43      0.130      0.130
strbnd        1    1   46      0.130      0.130
strbnd        1    1   50      0.130      0.130
strbnd        1    1   56      0.130      0.130
strbnd        1    1   57      0.130      0.130
strbnd        1    1   70      0.130      0.130
strbnd        1    1   71      0.130      0.130
strbnd        1    1  109      0.130      0.130
strbnd        1    1  110      0.130      0.130
strbnd        1    1  111      0.130      0.130
strbnd        1    1  150      0.130      0.130
strbnd        1    1  153      0.130      0.130
strbnd        1    1  154      0.130      0.130
strbnd        1    1  159      0.130      0.130
strbnd        2    1    2      0.130      0.130
strbnd        2    1    3      0.130      0.130
strbnd        2    1    4      0.130      0.130
strbnd        2    1    5      0.080      0.080
strbnd        2    1    6      0.130      0.130
strbnd        2    1    8      0.130      0.130
strbnd        2    1    9      0.130      0.130
strbnd        2    1   11      0.130      0.130
strbnd        2    1   12      0.130      0.130
strbnd        2    1   14      0.130      0.130
strbnd        2    1   15      0.130      0.130
strbnd        2    1   16      0.130      0.130
strbnd        2    1   19      0.130      0.130
strbnd        2    1   22      0.130      0.130
strbnd        2    1   36      0.080      0.080
strbnd        2    1   37      0.130      0.130
strbnd        2    1   39      0.130      0.130
strbnd        2    1   43      0.130      0.130
strbnd        3    1    3      0.130      0.130
strbnd        3    1    5      0.080      0.080
strbnd        3    1    6      0.130      0.130
strbnd        3    1    8      0.130      0.130
strbnd        3    1    9      0.130      0.130
strbnd        3    1   11      0.130      0.130
strbnd        3    1   12      0.130      0.130
strbnd        3    1   13      0.130      0.130
strbnd        3    1   14      0.130      0.130
strbnd        3    1   15      0.130      0.130
strbnd        3    1   16      0.130      0.130
strbnd        3    1   36      0.080      0.080
strbnd        3    1   39      0.130      0.130
strbnd        4    1    4      0.130      0.130
strbnd        4    1    5      0.080      0.080
strbnd        4    1    6      0.130      0.130
strbnd        4    1   11      0.130      0.130
strbnd        4    1   75      0.130      0.130
strbnd        5    1    6      0.080      0.080
strbnd        5    1    8      0.080      0.080
strbnd        5    1    9      0.080      0.080
strbnd        5    1   11      0.080      0.080
strbnd        5    1   12      0.080      0.080
strbnd        5    1   13      0.080      0.080
strbnd        5    1   14      0.080      0.080
strbnd        5    1   15      0.080      0.080
strbnd        5    1   16      0.080      0.080
strbnd        5    1   17      0.080      0.080
strbnd        5    1   18      0.080      0.080
strbnd        5    1   19      0.080      0.080
strbnd        5    1   22      0.080      0.080
strbnd        5    1   25      0.080      0.080
strbnd        5    1   26      0.080      0.080
strbnd        5    1   29      0.080      0.080
strbnd        5    1   31      0.080      0.080
strbnd        5    1   32      0.080      0.080
strbnd        5    1   33      0.080      0.080
strbnd        5    1   34      0.080      0.080
strbnd        5    1   35      0.080      0.080
strbnd        5    1   37      0.080      0.080
strbnd        5    1   39      0.080      0.080
strbnd        5    1   40      0.080      0.080
strbnd        5    1   41      0.080      0.080
strbnd        5    1   43      0.080      0.080
strbnd        5    1   46      0.080      0.080
strbnd        5    1   50      0.080      0.080
strbnd        5    1   56      0.080      0.080
strbnd        5    1   57      0.080      0.080
strbnd        5    1   70      0.080      0.080
strbnd        5    1   71      0.080      0.080
strbnd        5    1  109      0.080      0.080
strbnd        5    1  110      0.080      0.080
strbnd        5    1  111      0.080      0.080
strbnd        5    1  145      0.080      0.080
strbnd        5    1  146      0.080      0.080
strbnd        5    1  150      0.080      0.080
strbnd        5    1  153      0.080      0.080
strbnd        5    1  159      0.080      0.080
strbnd        6    1    6      0.130      0.130
strbnd        6    1   12      0.130      0.130
strbnd        6    1   22      0.130      0.130
strbnd        6    1   50      0.130      0.130
strbnd        6    1   71      0.130      0.130
strbnd        8    1    8      0.130      0.130
strbnd        8    1   22      0.130      0.130
strbnd        8    1   39      0.130      0.130
strbnd        9    1   15      0.130      0.130
strbnd        9    1   36      0.080      0.080
strbnd       11    1   11      0.130      0.130
strbnd       11    1   12      0.130      0.130
strbnd       11    1   13      0.130      0.130
strbnd       12    1   12      0.130      0.130
strbnd       12    1   13      0.130      0.130
strbnd       13    1   13      0.130      0.130
strbnd       14    1   14      0.130      0.130
strbnd       15    1   15      0.130      0.130
strbnd       19    1   19      0.130      0.130
strbnd       22    1   22      0.130      0.130
strbnd       22    1   37      0.130      0.130
strbnd       22    1   43      0.130      0.130
strbnd       37    1   37      0.130      0.130
strbnd       41    1   41      0.130      0.130
strbnd       46    1   46      0.130      0.130
strbnd       50    1   50      0.130      0.130
strbnd       57    1   57      0.130      0.130
strbnd        1    2    1      0.130      0.130
strbnd        1    2    2      0.130      0.130
strbnd        1    2    3      0.130      0.130
strbnd        1    2    4      0.130      0.130
strbnd        1    2    5      0.080      0.080
strbnd        1    2    6      0.130      0.130
strbnd        1    2   19      0.130      0.130
strbnd        1    2   36      0.080      0.080
strbnd        1    2   37      0.130      0.130
strbnd        1    2   40      0.130      0.130
strbnd        1    2   41      0.130      0.130
strbnd        1    2   42      0.130      0.130
strbnd        1    2   72      0.130      0.130
strbnd        1    2  106      0.130      0.130
strbnd        1    2  108      0.130      0.130
strbnd        2    2    2      0.130      0.130
strbnd        2    2    3      0.130      0.130
strbnd        2    2    5      0.080      0.080
strbnd        2    2    6      0.130      0.130
strbnd        2    2    8      0.130      0.130
strbnd        2    2    9      0.130      0.130
strbnd        2    2   11      0.130      0.130
strbnd        2    2   12      0.130      0.130
strbnd        2    2   13      0.130      0.130
strbnd        2    2   14      0.130      0.130
strbnd        2    2   18      0.130      0.130
strbnd        2    2   19      0.130      0.130
strbnd        2    2   22      0.130      0.130
strbnd        2    2   25      0.130      0.130
strbnd        2    2   26      0.130      0.130
strbnd        2    2   31      0.130      0.130
strbnd        2    2   36      0.080      0.080
strbnd        2    2   37      0.130      0.130
strbnd        2    2   40      0.130      0.130
strbnd        2    2   41      0.130      0.130
strbnd        2    2   42      0.130      0.130
strbnd        2    2   43      0.130      0.130
strbnd        2    2   46      0.130      0.130
strbnd        2    2   57      0.130      0.130
strbnd        2    2  108      0.130      0.130
strbnd        2    2  111      0.130      0.130
strbnd        2    2  143      0.130      0.130
strbnd        2    2  144      0.130      0.130
strbnd        3    2    5      0.080      0.080
strbnd        3    2   40      0.130      0.130
strbnd        4    2    5      0.080      0.080
strbnd        5    2    6      0.080      0.080
strbnd        5    2    8      0.080      0.080
strbnd        5    2    9      0.080      0.080
strbnd        5    2   11      0.080      0.080
strbnd        5    2   12      0.080      0.080
strbnd        5    2   13      0.080      0.080
strbnd        5    2   14      0.080      0.080
strbnd        5    2   18      0.080      0.080
strbnd        5    2   19      0.080      0.080
strbnd        5    2   22      0.080      0.080
strbnd        5    2   31      0.080      0.080
strbnd        5    2   37      0.080      0.080
strbnd        5    2   38      0.080      0.080
strbnd        5    2   40      0.080      0.080
strbnd        5    2   41      0.080      0.080
strbnd        5    2   42      0.080      0.080
strbnd        5    2   43      0.080      0.080
strbnd        5    2   46      0.080      0.080
strbnd        5    2   50      0.080      0.080
strbnd        5    2   57      0.080      0.080
strbnd        5    2   72      0.080      0.080
strbnd        5    2  106      0.080      0.080
strbnd        5    2  108      0.080      0.080
strbnd        5    2  110      0.080      0.080
strbnd        5    2  111      0.080      0.080
strbnd        5    2  143      0.080      0.080
strbnd        8    2    8      0.130      0.130
strbnd        8    2   22      0.130      0.130
strbnd        9    2    9      0.130      0.130
strbnd       11    2  106      0.130      0.130
strbnd       12    2   12      0.130      0.130
strbnd       12    2   13      0.130      0.130
strbnd       12    2   41      0.130      0.130
strbnd       12    2  106      0.130      0.130
strbnd       13    2   41      0.130      0.130
strbnd       13    2  106      0.130      0.130
strbnd       14    2   41      0.130      0.130
strbnd       19    2   19      0.130      0.130
strbnd       37    2   37      0.130      0.130
strbnd       37    2   40      0.130      0.130
strbnd       37    2   41      0.130      0.130
strbnd       37    2   42      0.130      0.130
strbnd       42    2   42      0.130      0.130
strbnd        1    3    1      0.130      0.130
strbnd        1    3    2      0.130      0.130
strbnd        1    3    3      0.130      0.130
strbnd        1    3    5      0.080      0.080
strbnd        1    3    6      0.130      0.130
strbnd        1    3    7      0.130      0.130
strbnd        1    3    9      0.130      0.130
strbnd        1    3   11      0.130      0.130
strbnd        1    3   12      0.130      0.130
strbnd        1    3   13      0.130      0.130
strbnd        1    3   14      0.130      0.130
strbnd        1    3   47      0.130      0.130
strbnd        1    3   75      0.130      0.130
strbnd        1    3   76      0.130      0.130
strbnd        1    3   77      0.130      0.130
strbnd        1    3   80      0.130      0.130
strbnd        1    3   82      0.130      0.130
strbnd        1    3  148      0.130      0.130
strbnd        2    3    2      0.130      0.130
strbnd        2    3    3      0.130      0.130
strbnd        2    3    5      0.080      0.080
strbnd        2    3    6      0.130      0.130
strbnd        2    3    7      0.130      0.130
strbnd        2    3   75      0.130      0.130
strbnd        2    3   76      0.130      0.130
strbnd        2    3  102      0.130      0.130
strbnd        2    3  149      0.130      0.130
strbnd        2    3  151      0.130      0.130
strbnd        3    3    5      0.080      0.080
strbnd        3    3   36      0.080      0.080
strbnd        3    3   76      0.130      0.130
strbnd        3    3  101      0.130      0.130
strbnd        5    3    6      0.080      0.080
strbnd        5    3    7      0.080      0.080
strbnd        5    3    9      0.080      0.080
strbnd        5    3   11      0.080      0.080
strbnd        5    3   12      0.080      0.080
strbnd        5    3   13      0.080      0.080
strbnd        5    3   47      0.080      0.080
strbnd        5    3   56      0.080      0.080
strbnd        5    3   75      0.080      0.080
strbnd        5    3   76      0.080      0.080
strbnd        5    3   80      0.080      0.080
strbnd        5    3   82      0.080      0.080
strbnd        5    3  148      0.080      0.080
strbnd        6    3    7      0.130      0.130
strbnd        7    3    9      0.130      0.130
strbnd        7    3   22      0.130      0.130
strbnd        7    3   56      0.130      0.130
strbnd        9    3    9      0.130      0.130
strbnd       11    3   80      0.130      0.130
strbnd       12    3   80      0.130      0.130
strbnd       13    3   80      0.130      0.130
strbnd       14    3   80      0.130      0.130
strbnd       36    3   76      0.080      0.080
strbnd       47    3   47      0.130      0.130
strbnd       75    3   77      0.130      0.130
strbnd       75    3   78      0.130      0.130
strbnd       82    3  148      0.130      0.130
strbnd      102    3  149      0.130      0.130
strbnd        1    4    4      0.130      0.130
strbnd        1    4   10      0.130      0.130
strbnd        2    4    2      0.130      0.130
strbnd        2    4    4      0.130      0.130
strbnd        4    4  124      0.080      0.080
strbnd       10    4   50      0.130      0.130
strbnd        1    6    1      0.100      0.100
strbnd        1    6    2      0.100      0.100
strbnd        1    6    3      0.100      0.100
strbnd        1    6    6      0.100      0.100
strbnd        1    6   19      0.100      0.100
strbnd        1    6   21      0.090      0.090
strbnd        1    6   25      0.100      0.100
strbnd        1    6   56      0.100      0.100
strbnd        1    6  153      0.100      0.100
strbnd        2    6   21      0.090      0.090
strbnd        2    6   25      0.100      0.100
strbnd        2    6   56      0.100      0.100
strbnd        2    6   73      0.090      0.090
strbnd        3    6    3      0.100      0.100
strbnd        3    6   24      0.090      0.090
strbnd        3    6   56      0.100      0.100
strbnd        6    6   21      0.090      0.090
strbnd       19    6   19      0.100      0.100
strbnd       19    6   21      0.090      0.090
strbnd       21    6   26      0.090      0.090
strbnd       21    6  153      0.090      0.090
strbnd       56    6   56      0.100      0.100
strbnd       56    6   58      0.100      0.100
strbnd        1    8    1      0.050      0.050
strbnd        1    8    2      0.050      0.050
strbnd        1    8   23      0.030      0.030
strbnd        1    8   50      0.050      0.050
strbnd        2    8   23      0.030      0.030
strbnd       23    8   50      0.030      0.030
strbnd       23    8   56      0.030      0.030
strbnd       56    8   56      0.050      0.050
strbnd        1    9    1      0.050      0.050
strbnd        1    9    2      0.050      0.050
strbnd        1    9    3      0.050      0.050
strbnd        1    9   18      0.050      0.050
strbnd        1    9   28      0.030      0.030
strbnd        1    9   30      0.050      0.050
strbnd        1    9   56      0.050      0.050
strbnd        1    9   58      0.050      0.050
strbnd        2    9    2      0.050      0.050
strbnd        2    9    3      0.050      0.050
strbnd        2    9   28      0.030      0.030
strbnd        3    9    3      0.050      0.050
strbnd        3    9   28      0.030      0.030
strbnd       18    9   28      0.030      0.030
strbnd       28    9   30      0.030      0.030
strbnd       28    9   56      0.030      0.030
strbnd       28    9   58      0.030      0.030
strbnd       56    9   56      0.050      0.050
strbnd       56    9   58      0.050      0.050
strbnd        1   15    1     -0.040     -0.040
strbnd        1   15   15     -0.040     -0.040
strbnd        1   15   44      0.010      0.010
strbnd       15   15   44      0.010      0.010
strbnd       56   15   56     -0.040     -0.040
strbnd        1   16    1     -0.040     -0.040
strbnd        1   16    5      0.010      0.010
strbnd        1   17    1     -0.040     -0.040
strbnd        1   17    5      0.010      0.010
strbnd        1   17    7     -0.040     -0.040
strbnd        5   17    7      0.010      0.010
strbnd        1   18    1     -0.040     -0.040
strbnd        1   18    2     -0.040     -0.040
strbnd        1   18    5      0.010      0.010
strbnd        1   18    7     -0.040     -0.040
strbnd        1   18    9     -0.040     -0.040
strbnd        2   18    2     -0.040     -0.040
strbnd        2   18    7     -0.040     -0.040
strbnd        5   18    7      0.010      0.010
strbnd        5   18    9      0.010      0.010
strbnd        7   18    7     -0.040     -0.040
strbnd        7   18    9     -0.040     -0.040
strbnd        1   19    1      0.100      0.100
strbnd        1   19    2      0.100      0.100
strbnd        1   19    5      0.060      0.060
strbnd        1   19    6      0.100      0.100
strbnd        1   19   19      0.100      0.100
strbnd        1   19   22      0.100      0.100
strbnd        1   19   56      0.100      0.100
strbnd        2   19    2      0.100      0.100
strbnd        2   19    5      0.060      0.060
strbnd        2   19    6      0.100      0.100
strbnd        2   19   19      0.100      0.100
strbnd        5   19    6      0.060      0.060
strbnd        5   19   19      0.060      0.060
strbnd        5   19   22      0.060      0.060
strbnd        5   19   56      0.060      0.060
strbnd        6   19    6      0.100      0.100
strbnd       19   19   19      0.100      0.100
strbnd       22   19   22      0.100      0.100
strbnd       56   19   56      0.100      0.100
strbnd        1   22    1      0.130      0.130
strbnd        1   22    5      0.080      0.080
strbnd        1   22   22      0.130      0.130
strbnd        1   22   49      0.130      0.130
strbnd        2   22    2      0.130      0.130
strbnd        2   22    5      0.080      0.080
strbnd        2   22   22      0.130      0.130
strbnd        2   22   49      0.130      0.130
strbnd        3   22    5      0.080      0.080
strbnd        5   22   19      0.080      0.080
strbnd        5   22   22      0.080      0.080
strbnd        5   22   31      0.080      0.080
strbnd        5   22   38      0.080      0.080
strbnd        5   22   46      0.080      0.080
strbnd        5   22   49      0.080      0.080
strbnd        5   22   56      0.080      0.080
strbnd        5   22   67      0.080      0.080
strbnd       19   22   22      0.130      0.130
strbnd       22   22   22      0.130      0.130
strbnd       22   22   31      0.130      0.130
strbnd       22   22   38      0.130      0.130
strbnd       22   22   46      0.130      0.130
strbnd       22   22   49      0.130      0.130
strbnd       22   22   56      0.130      0.130
strbnd       22   22   67      0.130      0.130
strbnd       38   22   38      0.130      0.130
strbnd        1   25    1      0.100      0.100
strbnd        1   25    2      0.100      0.100
strbnd        1   25    5      0.060      0.060
strbnd        2   25    2      0.100      0.100
strbnd        6   25    6      0.100      0.100
strbnd        1   29    1      0.130      0.130
strbnd        1   29    5      0.080      0.080
strbnd        9   30    9      0.130      0.130
strbnd        1   31    1      0.450      0.450
strbnd        1   31    2      0.450      0.450
strbnd        1   31   31      0.450      0.450
strbnd        2   31    2      0.450      0.450
strbnd        2   31   31      0.450      0.450
strbnd       31   31   31      0.450      0.450
strbnd       56   31   56      0.450      0.450
strbnd        1   34    1      0.450      0.450
strbnd        1   37    2      0.050      0.050
strbnd        1   37   37      0.050      0.050
strbnd        1   37   43      0.050      0.050
strbnd        2   37    2      0.050      0.050
strbnd        2   37   23      0.030      0.030
strbnd        2   37   37      0.050      0.050
strbnd        2   37   40      0.050      0.050
strbnd        2   37   41      0.050      0.050
strbnd        2   37   42      0.050      0.050
strbnd       23   37   37      0.030      0.030
strbnd       37   37   42      0.050      0.050
strbnd       37   37   56      0.050      0.050
strbnd       43   37   56      0.050      0.050
strbnd        1   38   22      0.130      0.130
strbnd        2   38   22      0.130      0.130
strbnd        5   38   22      0.080      0.080
strbnd        5   38   38      0.080      0.080
strbnd       22   38   22      0.130      0.130
strbnd       22   38   38      0.130      0.130
strbnd        1   39    1      0.050      0.050
strbnd        1   39   48      0.030      0.030
strbnd        1   39   69      0.050      0.050
strbnd       56   39   56      0.050      0.050
strbnd        1   40    2      0.100      0.100
strbnd        2   40    2      0.100      0.100
strbnd        2   40   23      0.030      0.030
strbnd        2   40   37      0.100      0.100
strbnd       23   40   37      0.030      0.030
strbnd        1   41    2      0.500      0.500
strbnd        1   41  108      0.500      0.500
strbnd        2   41    2      0.500      0.500
strbnd        2   41   37      0.500      0.500
strbnd        2   41   73      0.090      0.090
strbnd        2   41  108      0.500      0.500
strbnd       37   41   37      0.500      0.500
strbnd       73   41  108      0.090      0.090
strbnd        2   42    2      0.280      0.280
strbnd        2   42   37      0.280      0.280
strbnd        2   42   44      0.010      0.010
strbnd       37   42   37      0.280      0.280
strbnd        1   43    7      0.050      0.050
strbnd        1   43   37      0.050      0.050
strbnd        1   43   69      0.050      0.050
strbnd        1   43  109      0.050      0.050
strbnd        2   43    2      0.050      0.050
strbnd        2   43   69      0.050      0.050
strbnd        7   43   37      0.050      0.050
strbnd       23   43   69      0.030      0.030
strbnd       23   43  109      0.030      0.030
strbnd       37   43   56      0.050      0.050
strbnd       69   43  109      0.050      0.050
strbnd        1   46    7      0.050      0.050
strbnd        2   46    7      0.050      0.050
strbnd        7   46    7      0.050      0.050
strbnd        7   46   22      0.050      0.050
strbnd       22   49   22      0.100      0.100
strbnd        1   50   50      0.130      0.130
strbnd        2   50   50      0.130      0.130
strbnd        4   50   50      0.130      0.130
strbnd        5   50   50      0.080      0.080
strbnd        8   50   50      0.130      0.130
strbnd        1   56    1      0.050      0.050
strbnd        1   56    5      0.080      0.080
strbnd        1   56    6      0.050      0.050
strbnd        1   56    9      0.050      0.050
strbnd        1   56   15      0.050      0.050
strbnd        1   56   22      0.050      0.050
strbnd        1   56   56      0.050      0.050
strbnd        1   56   58      0.050      0.050
strbnd        1   56   75      0.050      0.050
strbnd        3   56    5      0.080      0.080
strbnd        3   56   56      0.050      0.050
strbnd        5   56    6      0.080      0.080
strbnd        5   56    8      0.080      0.080
strbnd        5   56    9      0.080      0.080
strbnd        5   56   15      0.080      0.080
strbnd        5   56   19      0.080      0.080
strbnd        5   56   22      0.080      0.080
strbnd        5   56   31      0.080      0.080
strbnd        5   56   56      0.080      0.080
strbnd        5   56   57      0.080      0.080
strbnd        5   56   58      0.080      0.080
strbnd        5   56   75      0.080      0.080
strbnd        6   56    9      0.050      0.050
strbnd        6   56   56      0.050      0.050
strbnd        8   56   56      0.050      0.050
strbnd        9   56   56      0.050      0.050
strbnd       15   56   56      0.050      0.050
strbnd       19   56   56      0.050      0.050
strbnd       22   56   56      0.050      0.050
strbnd       31   56   56      0.050      0.050
strbnd       37   56   56      0.050      0.050
strbnd       39   56   56      0.050      0.050
strbnd       43   56   56      0.050      0.050
strbnd       56   56   56      0.050      0.050
strbnd       56   56   57      0.050      0.050
strbnd       56   56   58      0.050      0.050
strbnd       56   56   75      0.050      0.050
strbnd       57   56   57      0.050      0.050
strbnd        1   57    1      0.050      0.050
strbnd        1   57   56      0.050      0.050
strbnd        1   57   57      0.050      0.050
strbnd        2   57   56      0.050      0.050
strbnd        2   57   57      0.050      0.050
strbnd        5   57   56      0.080      0.080
strbnd        5   57   57      0.080      0.080
strbnd       56   57   56      0.050      0.050
strbnd       56   57   57      0.050      0.050
strbnd       57   57   57      0.050      0.050
strbnd        6   58    7      0.050      0.050
strbnd        6   58   56      0.050      0.050
strbnd        7   58   56      0.050      0.050
strbnd        9   58   56      0.050      0.050
strbnd        9   58   79      0.050      0.050
strbnd       56   58   56      0.050      0.050
strbnd       56   58   75      0.050      0.050
strbnd       56   58   79      0.050      0.050
strbnd       75   58   78      0.050      0.050
strbnd        7   67   22      0.130      0.130
strbnd       22   67   22      0.130      0.130
strbnd        1   71    1      0.130      0.130
strbnd        1   71    5      0.080      0.080
strbnd        1   71   70      0.130      0.130
strbnd        5   71   70      0.080      0.080
strbnd        1   72    2      0.050      0.050
strbnd        1   75    3      0.100      0.100
strbnd        3   75    3      0.100      0.100
strbnd        3   75   24      0.090      0.090
strbnd        3   75   56      0.100      0.100
strbnd       56   75   58      0.100      0.100
strbnd        2  106    7      0.130      0.130
strbnd       23  107  107      0.030      0.030
strbnd        2  108   41      0.050      0.050
strbnd        1  109   43      0.050      0.050
strbnd       23  109   43      0.030      0.030
strbnd        1  110    1      0.050      0.050
strbnd        1  110    2      0.050      0.050
strbnd        1  110   23      0.030      0.030
strbnd        2  110   23      0.030      0.030
strbnd        1  111    2      0.050      0.050
strbnd        2  111    2      0.050      0.050
strbnd        2  111   23      0.030      0.030
strbnd        5  113  113      0.080      0.080
strbnd      113  113  113      0.130      0.130
strbnd        1  114  114      0.130      0.130
strbnd      114  114  114      0.130      0.130
strbnd        2  143    2      0.050      0.050
strbnd        2  143   69      0.050      0.050
strbnd        2  143  144      0.050      0.050
strbnd       69  143  144      0.050      0.050
strbnd        2  144  143      0.050      0.050
strbnd        1  145  146      0.100      0.100
strbnd       21  145  146      0.090      0.090
strbnd        1  146    1      0.050      0.050
strbnd        1  146   23      0.030      0.030
strbnd        1  146  145      0.050      0.050
strbnd       23  146  145      0.030      0.030
strbnd        3  148    3      0.100      0.100
strbnd        3  149    3      0.100      0.100
strbnd        1  150    1      0.050      0.050
strbnd        1  150   23      0.030      0.030
strbnd        1  150  150      0.050      0.050
strbnd       23  150  150      0.030      0.030
strbnd        1  153    1      0.100      0.100
strbnd        1  153    5      0.060      0.060
strbnd        1  153    6      0.100      0.100
strbnd        1  153    7      0.100      0.100
strbnd        1  153  159      0.100      0.100
strbnd        5  153    6      0.060      0.060
strbnd        5  153    7      0.060      0.060
strbnd        5  153  159      0.060      0.060
strbnd        6  153    6      0.100      0.100
strbnd        6  153    7      0.100      0.100
strbnd        7  153  159      0.100      0.100
strbnd      159  153  159      0.100      0.100
strbnd        1  154    7     -0.040     -0.040
strbnd        1  154  155     -0.040     -0.040
strbnd        5  154    7      0.010      0.010
strbnd        5  154  155      0.010      0.010
strbnd        7  154    7     -0.040     -0.040
strbnd        7  154  155     -0.040     -0.040
strbnd        1  155    1      0.050      0.050
strbnd        1  155   23      0.030      0.030
strbnd        1  155  154      0.050      0.050
strbnd       23  155  154      0.030      0.030
strbnd        1  159  153      0.100      0.100
strbnd       21  159  153      0.100      0.100


      ##############################
      ##                          ##
      ##  Angle-Angle Parameters  ##
      ##                          ##
      ##############################


angang        1                0.240      0.300      0.000
angang        2                0.240      0.300      0.000
angang        3                0.240      0.300      0.000
angang        8                0.240      0.300      0.000
angang        9                0.240      0.300      0.000
angang       17                0.240      0.300      0.000
angang       18                0.240      0.300      0.000
angang       19                0.240      0.300      0.000
angang       22                0.240      0.300      0.000
angang       25                0.240      0.300      0.000
angang       26                0.240      0.300      0.000
angang       27                0.240      0.300      0.000
angang       29                0.240      0.300      0.000
angang       30                0.240      0.300      0.000
angang       33                0.240      0.300      0.000
angang       38                0.240      0.300      0.000
angang       39                0.240      0.300      0.000
angang       40                0.240      0.300      0.000
angang       46                0.240      0.300      0.000
angang       50                0.240      0.300      0.000
angang       56                0.240      0.300      0.000
angang       57                0.240      0.300      0.000
angang       58                0.240      0.300      0.000
angang       60                0.240      0.300      0.000
angang       62                0.240      0.300      0.000
angang       64                0.240      0.300      0.000
angang       66                0.240      0.300      0.000
angang       67                0.240      0.300      0.000
angang      113                0.240      0.300      0.000
angang      114                0.240      0.300      0.000
angang      146                0.240      0.300      0.000
angang      150                0.240      0.300      0.000
angang      151                0.240      0.300      0.000
angang      153                0.240      0.300      0.000
angang      154                0.240      0.300      0.000
angang      155                0.240      0.300      0.000
angang      159                0.240      0.300      0.000
angang      160                0.240      0.300      0.000
angang      161                0.240      0.300      0.000
angang      162                0.240      0.300      0.000


      ####################################
      ##                                ##
      ##  Out-of-Plane Bend Parameters  ##
      ##                                ##
      ####################################


opbend        1    2    0    0            0.100
opbend        2    2    0    0            0.200
opbend        3    2    0    0            0.050
opbend        4    2    0    0            0.050
opbend        5    2    0    0            0.110
opbend        6    2    0    0            0.150
opbend        8    2    0    0            0.100
opbend        9    2    0    0            0.100
opbend       11    2    0    0            0.200
opbend       12    2    0    0            0.400
opbend       13    2    0    0            0.100
opbend       18    2    0    0            0.100
opbend       19    2    0    0            0.100
opbend       22    2    0    0            0.100
opbend       25    2    0    0            0.500
opbend       26    2    0    0            0.105
opbend       31    2    0    0            0.100
opbend       36    2    0    0            0.110
opbend       37    2    0    0            0.250
opbend       38    2    0    0            0.100
opbend       40    2    0    0            0.050
opbend       41    2    0    0            0.150
opbend       42    2    0    0            0.500
opbend       43    2    0    0            0.050
opbend       46    2    0    0            0.300
opbend       56    2    0    0            0.110
opbend       57    2    0    0            0.200
opbend       68    2    0    0            0.050
opbend       72    2    0    0            1.500
opbend      108    2    0    0            0.010
opbend      110    2    0    0            0.800
opbend      111    2    0    0            0.250
opbend        1    3    0    0            0.590
opbend        2    3    0    0            0.800
opbend        3    3    0    0            1.000
opbend        4    3    0    0            0.800
opbend        5    3    0    0            1.180
opbend        6    3    0    0            1.700
opbend        7    3    0    0            0.650
opbend        9    3    0    0            1.500
opbend       11    3    0    0            1.600
opbend       12    3    0    0            1.350
opbend       13    3    0    0            1.050
opbend       14    3    0    0            1.300
opbend       22    3    0    0            0.800
opbend       36    3    0    0            1.180
opbend       47    3    0    0            1.439
opbend       56    3    0    0            0.590
opbend       75    3    0    0            1.700
opbend       76    3    0    0            1.200
opbend       77    3    0    0            0.650   !! JWP
opbend       80    3    0    0            1.100
opbend      101    3    0    0            1.300
opbend      148    3    0    0            2.500
opbend      149    3    0    0            2.500
opbend        1    9    0    0            0.010
opbend        2    9    0    0            0.050
opbend        3    9    0    0            0.050
opbend        4    9    0    0            0.050
opbend        6    9    0    0            0.050
opbend        7    9    0    0            0.050
opbend        8    9    0    0            0.050
opbend        9    9    0    0            0.050
opbend       28    9    0    0            0.020
opbend       30    9    0    0            0.050
opbend       56    9    0    0            0.010
opbend       58    9    0    0            0.050
opbend        1   26    0    0            0.116
opbend        2   26    0    0            0.107
opbend        6   26    0    0            0.113
opbend        1   29    0    0            0.130
opbend        5   29    0    0            0.210
opbend        1   30    0    0            0.050
opbend        5   30    0    0            0.050
opbend        9   30    0    0            0.150
opbend        1   37    0    0            0.150
opbend        2   37    0    0            0.150
opbend       23   37    0    0            0.150
opbend       37   37    0    0            0.150
opbend       40   37    0    0            0.150
opbend       43   37    0    0            0.150
opbend        2   38    0    0            0.050
opbend        5   38    0    0            0.050
opbend       22   38    0    0            0.050
opbend       38   38    0    0            0.050
opbend        1   40    0    0            0.050
opbend        2   40    0    0            0.700
opbend       23   40    0    0            0.050
opbend       37   40    0    0            0.150
opbend        1   43    0    0            1.200
opbend        2   43    0    0            0.050
opbend        7   43    0    0            0.050
opbend       23   43    0    0            0.050
opbend       37   43    0    0            0.450
opbend       69   43    0    0            0.050
opbend      109   43    0    0            0.550
opbend        1   46    0    0            1.500
opbend        2   46    0    0            1.800
opbend        7   46    0    0            1.800
opbend       22   46    0    0            0.200
opbend        1   50    0    0            0.100
opbend        5   50    0    0            0.110
opbend       50   50    0    0            0.200
opbend        1   57    0    0            0.110
opbend        2   57    0    0            0.200
opbend        5   57    0    0            0.110
opbend       56   57    0    0            0.110
opbend       57   57    0    0            0.200
opbend        6   58    0    0            0.800
opbend        7   58    0    0            0.850
opbend        9   58    0    0            0.350
opbend       56   58    0    0            0.700
opbend       75   58    0    0            0.800
opbend       78   58    0    0            0.850
opbend       79   58    0    0            1.450
opbend        7   67    0    0            0.650
opbend       22   67    0    0            0.800
opbend        1   71    0    0            2.250
opbend        5   71    0    0            1.180
opbend       70   71    0    0            1.550
opbend        2  110    0    0            0.250
opbend       23  110    0    0            0.050
opbend        2  111    0    0            0.950
opbend       23  111    0    0            0.150
opbend        2  143    0    0            0.950
opbend       69  143    0    0            0.655
opbend      144  143    0    0            0.655


      ############################
      ##                        ##
      ##  Torsional Parameters  ##
      ##                        ##
      ############################


torsion       1    1    1    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion       1    1    1    2      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion       1    1    1    3      0.000 0.0 1   0.400 180.0 2   0.010 0.0 3
torsion       1    1    1    4      0.200 0.0 1  -0.260 180.0 2   0.093 0.0 3
torsion       1    1    1    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1    6      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   11      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1   12     -0.006 0.0 1  -0.463 180.0 2   1.145 0.0 3
torsion       1    1    1   13      0.000 0.0 1  -0.410 180.0 2   1.060 0.0 3
torsion       1    1    1   14     -1.309 0.0 1   0.440 180.0 2   0.597 0.0 3
torsion       1    1    1   15      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1    1   17      1.500 0.0 1  -0.800 180.0 2   0.100 0.0 3
torsion       1    1    1   18     -1.500 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   19      0.000 0.0 1   0.050 180.0 2   0.240 0.0 3
torsion       1    1    1   22     -0.600 0.0 1  -0.400 180.0 2   0.650 0.0 3
torsion       1    1    1   25      0.200 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   26     -1.237 0.0 1   0.781 180.0 2   0.201 0.0 3
torsion       1    1    1   29      0.500 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion       1    1    1   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       1    1    1   32     -0.083 0.0 1  -0.083 180.0 2   0.050 0.0 3
torsion       1    1    1   33      0.000 0.0 1  -0.008 180.0 2   0.110 0.0 3
torsion       1    1    1   34      0.140 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    1   35      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   36      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion       1    1    1   39     -1.168 0.0 1   0.082 180.0 2   0.992 0.0 3
torsion       1    1    1   41      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1    1   43     -1.000 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   46      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       1    1    1   50      0.225 0.0 1   0.410 180.0 2   0.436 0.0 3
torsion       1    1    1   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   70     -0.234 0.0 1  -0.385 180.0 2   0.994 0.0 3
torsion       1    1    1   71      0.050 0.0 1   0.370 180.0 2   0.000 0.0 3
torsion       1    1    1  109     -1.000 0.0 1   0.000 180.0 2  -1.200 0.0 3
torsion       1    1    1  110     -0.400 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       2    1    1    2      1.100 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion       2    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    4      0.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       2    1    1    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1    6      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    8      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    1   15      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1    1   36      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1   39      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    1    4      1.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    1    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    6     -2.000 0.0 1  -1.400 180.0 2   1.000 0.0 3
torsion       3    1    1    8      2.700 0.0 1  -1.600 180.0 2   0.000 0.0 3
torsion       3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   11     -2.500 0.0 1   1.000 180.0 2   0.200 0.0 3
torsion       3    1    1   12      0.300 0.0 1  -1.300 180.0 2   0.300 0.0 3
torsion       3    1    1   13     -0.200 0.0 1  -0.650 180.0 2  -0.200 0.0 3
torsion       3    1    1   14     -0.200 0.0 1  -0.500 180.0 2  -0.200 0.0 3
torsion       3    1    1   15     -2.000 0.0 1  -1.700 180.0 2   0.300 0.0 3
torsion       3    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1    1   25      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       3    1    1   36      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   39      0.000 0.0 1   0.400 180.0 2   0.500 0.0 3
torsion       4    1    1    4      1.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       4    1    1    5      0.000 0.0 1   0.000 180.0 2   0.560 0.0 3
torsion       4    1    1    6      0.000 0.0 1  -0.400 180.0 2   0.180 0.0 3
torsion       5    1    1    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1    9      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   11     -0.460 0.0 1   1.190 180.0 2   0.327 0.0 3
torsion       5    1    1   12      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    1    1   13      0.000 0.0 1   0.000 180.0 2   0.385 0.0 3
torsion       5    1    1   14      0.000 0.0 1   0.000 180.0 2   0.333 0.0 3
torsion       5    1    1   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    1   18      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    1   19      0.000 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion       5    1    1   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5    1    1   25      0.000 0.0 1   0.000 180.0 2   0.305 0.0 3
torsion       5    1    1   26      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    1   29      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    1   31      0.000 0.0 1   0.000 180.0 2   0.185 0.0 3
torsion       5    1    1   32      0.000 0.0 1   0.000 180.0 2  -0.155 0.0 3
torsion       5    1    1   33      0.000 0.0 1   0.000 180.0 2   0.040 0.0 3
torsion       5    1    1   34      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   35      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1   37     -1.000 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion       5    1    1   39      0.000 0.0 1   0.000 180.0 2   0.428 0.0 3
torsion       5    1    1   41     -1.200 0.0 1  -0.900 180.0 2   0.600 0.0 3
torsion       5    1    1   43      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion       5    1    1   46      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1   50      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   57      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   70      0.000 0.0 1   0.000 180.0 2   0.535 0.0 3
torsion       5    1    1   71      0.000 0.0 1   0.000 180.0 2   0.306 0.0 3
torsion       5    1    1  109      0.000 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       5    1    1  111      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  146      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  150      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1  154      0.000 0.0 1   0.000 180.0 2   0.351 0.0 3
torsion       6    1    1    6      0.500 0.0 1  -2.000 180.0 2   1.900 0.0 3
torsion       6    1    1    8      0.000 0.0 1  -1.050 180.0 2   1.850 0.0 3
torsion       6    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   11      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   12      0.000 0.0 1   0.200 180.0 2   0.180 0.0 3
torsion       6    1    1   13      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   15     -0.700 0.0 1   0.800 180.0 2  -0.100 0.0 3
torsion       6    1    1   17     -0.800 0.0 1  -1.200 180.0 2  -0.700 0.0 3
torsion       6    1    1   18     -0.800 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       6    1    1   22      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1    1   39      0.000 0.0 1  -0.600 180.0 2   0.300 0.0 3
torsion       6    1    1   70      4.000 0.0 1  -3.000 180.0 2   1.200 0.0 3
torsion       6    1    1   71      1.000 0.0 1  -1.500 180.0 2   1.000 0.0 3
torsion       8    1    1    8      0.000 0.0 1  -0.900 180.0 2   1.700 0.0 3
torsion       8    1    1    9      1.170 0.0 1  -1.263 180.0 2   2.064 0.0 3
torsion       8    1    1   39      1.000 0.0 1  -3.500 180.0 2   3.000 0.0 3
torsion       9    1    1    9      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       9    1    1   15      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      11    1    1   11      0.000 0.0 1   0.000 180.0 2   0.225 0.0 3
torsion      11    1    1   12      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      11    1    1   13      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      12    1    1   12     -0.700 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      12    1    1   13      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      13    1    1   13      0.900 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    1   17      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    1   39      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion      18    1    1   18      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22    1    1   22      0.500 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion      29    1    1   29      0.210 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      36    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion      37    1    1   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    1   39      4.800 0.0 1  -3.800 180.0 2   0.637 0.0 3
torsion      41    1    1   41      0.000 0.0 1   0.000 180.0 2   1.910 0.0 3
torsion      50    1    1   50      0.800 0.0 1   0.800 180.0 2   2.560 0.0 3
torsion       1    1    2    1      0.100 0.0 1   0.200 180.0 2   0.800 0.0 3
torsion       1    1    2    2     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion       1    1    2    3      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       1    1    2    4     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    2   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    1    2   36      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion       1    1    2  108     -0.951 0.0 1   1.226 180.0 2  -0.108 0.0 3
torsion       2    1    2    1     -0.900 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       2    1    2    2      0.250 0.0 1  -0.650 180.0 2   0.600 0.0 3
torsion       2    1    2    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    2   36      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    1      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       4    1    2    2     -1.900 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    5      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       5    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5    1    2    3      0.000 0.0 1   0.000 180.0 2   0.274 0.0 3
torsion       5    1    2    4      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5    1    2    6      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   39      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2   40      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   41      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   42      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    2   72      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    2  108      0.191 0.0 1   1.049 180.0 2   0.107 0.0 3
torsion       6    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    2    2     -0.500 0.0 1   1.000 180.0 2  -0.985 0.0 3
torsion       6    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    2    2      1.243 0.0 1   1.445 180.0 2  -1.243 0.0 3
torsion      11    1    2    5      0.848 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    2    2      0.500 0.0 1   0.300 180.0 2  -0.500 0.0 3
torsion      12    1    2    5      1.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    2    2     -0.700 0.0 1  -1.400 180.0 2  -1.400 0.0 3
torsion      14    1    2    5      0.000 0.0 1   0.160 180.0 2   0.090 0.0 3
torsion      15    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      15    1    2    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      16    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      19    1    2    2     -0.750 0.0 1   0.000 180.0 2   0.505 0.0 3
torsion      19    1    2    5      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion      22    1    2    1      0.400 0.0 1   0.030 180.0 2   0.500 0.0 3
torsion      22    1    2    2     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion      22    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      36    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion      36    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      37    1    2    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      43    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion      75    1    2    3     -0.724 0.0 1  -0.910 180.0 2   0.416 0.0 3
torsion     109    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion     109    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion     151    1    2    2     -0.328 0.0 1   0.015 180.0 2  -1.199 0.0 3
torsion     151    1    2    5      0.000 0.0 1   0.015 180.0 2   0.100 0.0 3
torsion       1    1    3    1      0.406 0.0 1   0.292 180.0 2   0.014 0.0 3
torsion       1    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.110 0.0 3
torsion       1    1    3    5      0.655 0.0 1   0.266 180.0 2   0.474 0.0 3
torsion       1    1    3    6      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3    7     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion       1    1    3    9      0.700 0.0 1  -1.100 180.0 2   0.300 0.0 3
torsion       1    1    3   11      0.195 0.0 1   0.363 180.0 2   0.143 0.0 3
torsion       1    1    3   12      0.977 0.0 1  -0.330 180.0 2   0.321 0.0 3
torsion       1    1    3   13     -0.550 0.0 1  -0.146 180.0 2   0.686 0.0 3
torsion       1    1    3   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    3   47     13.852 0.0 1   0.048 180.0 2   4.643 0.0 3
torsion       1    1    3   75      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3   77     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3   78     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       2    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    2      2.100 0.0 1   1.200 180.0 2  -0.900 0.0 3
torsion       2    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    6      0.000 0.0 1   0.000 180.0 2  -0.417 0.0 3
torsion       2    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       2    1    3    9      3.410 0.0 1   0.663 180.0 2  -0.150 0.0 3
torsion       3    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       3    1    3    9      3.299 0.0 1  -1.450 180.0 2  -2.300 0.0 3
torsion       5    1    3    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       5    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.140 0.0 3
torsion       5    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    3    5      0.115 0.0 1   0.027 180.0 2   0.285 0.0 3
torsion       5    1    3    6      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3    7     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3    9      0.000 0.0 1   0.000 180.0 2   0.230 0.0 3
torsion       5    1    3   11      0.000 0.0 1   0.000 180.0 2   0.192 0.0 3
torsion       5    1    3   12      0.000 0.0 1   0.000 180.0 2   0.219 0.0 3
torsion       5    1    3   13      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1    3   14      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       5    1    3   47      0.000 0.0 1   0.119 180.0 2   0.322 0.0 3
torsion       5    1    3   75      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1    3   77     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3   78     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3  148      0.250 0.0 1   0.850 180.0 2   0.200 0.0 3
torsion       6    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    6      3.550 0.0 1  -0.020 180.0 2  -2.090 0.0 3
torsion       6    1    3    7      0.500 0.0 1   3.650 180.0 2   0.000 0.0 3
torsion       8    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    7      0.100 0.0 1   0.700 180.0 2   2.100 0.0 3
torsion       9    1    3    9     -0.700 0.0 1   0.700 180.0 2   0.200 0.0 3
torsion       9    1    3   47      0.000 0.0 1   0.800 180.0 2   1.500 0.0 3
torsion      11    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    3    7      0.800 0.0 1   4.400 180.0 2   0.000 0.0 3
torsion      12    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    3    7      0.000 0.0 1   2.500 180.0 2  -0.400 0.0 3
torsion      13    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      13    1    3    7      1.100 0.0 1   1.200 180.0 2  -0.300 0.0 3
torsion      14    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    3    7      0.000 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    7     -1.800 0.0 1   2.400 180.0 2  -0.500 0.0 3
torsion      16    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    3    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion      36    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      36    1    3    7     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion      36    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion      39    1    3    7      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3    9      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3   47      0.546 0.0 1   0.374 180.0 2  -3.393 0.0 3
torsion      39    1    3   75      6.664 0.0 1   9.094 180.0 2  -0.130 0.0 3
torsion      39    1    3   77      0.522 0.0 1  -5.755 180.0 2  -1.737 0.0 3
torsion       1    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       5    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       6    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      75    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    6    1      0.450 0.0 1   0.050 180.0 2   0.757 0.0 3
torsion       1    1    6    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1    1    6    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.355 0.0 3
torsion       1    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       1    1    6   21      0.400 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    6   25     -0.200 0.0 1   4.600 180.0 2   0.450 0.0 3
torsion       1    1    6   56      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1    6  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       2    1    6   21      0.800 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       3    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       3    1    6   21     -1.000 0.0 1  -0.200 180.0 2   0.400 0.0 3
torsion       4    1    6    1      0.100 0.0 1  -1.000 180.0 2   0.900 0.0 3
torsion       4    1    6   21      0.150 0.0 1  -0.750 180.0 2   0.708 0.0 3
torsion       5    1    6    1      0.000 0.0 1   0.000 180.0 2   0.680 0.0 3
torsion       5    1    6    2      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    6    6      0.500 0.0 1   0.000 180.0 2   0.775 0.0 3
torsion       5    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    6   25      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       6    1    6    1      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion       6    1    6    5      0.700 0.0 1  -2.350 180.0 2   0.200 0.0 3
torsion       6    1    6    6      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       6    1    6   21     -1.832 0.0 1  -2.208 180.0 2   0.547 0.0 3
torsion      12    1    6    1      0.500 0.0 1  -0.420 180.0 2   0.000 0.0 3
torsion      22    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion      50    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion      71    1    6   21      0.000 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       1    1    8    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    1    8    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1    8   23      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion       2    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    8    1      0.072 0.0 1  -0.012 180.0 2   0.563 0.0 3
torsion       5    1    8    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    8   23      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion       5    1    8   50      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       8    1    8    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       8    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22    1    8    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1    8   23      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    9    1      0.000 0.0 1   0.000 180.0 2   0.910 0.0 3
torsion       1    1    9    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    9    3     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    9   28      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    9   30      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       1    1    9   56     -0.300 0.0 1   1.100 180.0 2   0.100 0.0 3
torsion       1    1    9   58     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1    9   58      0.000 0.0 1   0.200 180.0 2  -0.300 0.0 3
torsion       3    1    9    1      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       3    1    9    3      2.300 0.0 1  -1.200 180.0 2   0.800 0.0 3
torsion       3    1    9   28      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    9    1      0.000 0.0 1   0.000 180.0 2   0.460 0.0 3
torsion       5    1    9    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    9    3      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       5    1    9   18      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    9   28      0.000 0.0 1   0.000 180.0 2   0.080 0.0 3
torsion       5    1    9   30      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    9   58      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      15    1    9    1      1.200 0.0 1   0.300 180.0 2   1.634 0.0 3
torsion      15    1    9    3     -2.700 0.0 1  -3.400 180.0 2  -1.200 0.0 3
torsion      36    1    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    9   28      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   0.600 0.0 3
torsion       1    1   15   15     -0.200 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   15   44     -0.500 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   15   15     -0.300 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    1   15   44      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       3    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   15   44     -1.500 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    1   15    1      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       5    1   15   15      0.300 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   15   44      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       9    1   15    1      0.734 0.0 1   0.153 180.0 2   0.601 0.0 3
torsion      15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion      15    1   15   15      0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1   15    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       3    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       5    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       1    1   17    1     -0.800 0.0 1   0.000 180.0 2   1.200 0.0 3
torsion       1    1   17    5     -0.800 0.0 1  -0.700 180.0 2   0.100 0.0 3
torsion       1    1   17    7     -1.100 0.0 1  -0.150 180.0 2   0.175 0.0 3
torsion       5    1   17    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   17    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   17    7      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion      15    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   18    1     -0.880 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       1    1   18    7     -0.500 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1   18    1      0.000 0.0 1   0.000 180.0 2   0.315 0.0 3
torsion       5    1   18    2      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       5    1   18    5      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       5    1   18    7      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   18    9      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    2      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    5      0.000 0.0 1   0.000 180.0 2   0.295 0.0 3
torsion       1    1   19    6      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19   19      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    1   19    5      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   19    1      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1   19    2      0.000 0.0 1   0.000 180.0 2   0.117 0.0 3
torsion       5    1   19    5      0.000 0.0 1   0.000 180.0 2   0.177 0.0 3
torsion       5    1   19    6      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1   19   19      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1   19   22      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   19   56      0.000 0.0 1   0.000 180.0 2   0.330 0.0 3
torsion      19    1   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    1   19    5      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   22    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   22    5      0.000 0.0 1   0.000 180.0 2   0.170 0.0 3
torsion       1    1   22   22      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       1    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2    1   22    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   22   22      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   22    1      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5    1   22    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   22   22      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       6    1   22    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1   22   22      0.000 0.0 1   0.000 180.0 2   0.370 0.0 3
torsion       8    1   22    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    1   22   22      0.300 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1   22    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion      22    1   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22    1   22   22     -0.060 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion      37    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      43    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   25    1     -1.430 0.0 1   0.000 180.0 2   0.589 0.0 3
torsion       1    1   25    2     -0.120 0.0 1  -0.250 180.0 2   0.300 0.0 3
torsion       1    1   25    5     -0.447 0.0 1  -2.612 180.0 2   0.560 0.0 3
torsion       5    1   25    1      0.000 0.0 1   0.000 180.0 2   0.410 0.0 3
torsion       5    1   25    2      0.050 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   25    5      0.000 0.0 1   0.000 180.0 2   0.290 0.0 3
torsion       1    1   26    6      0.000 0.0 1   2.916 180.0 2   0.000 0.0 3
torsion       5    1   26    6      0.000 0.0 1   0.000 180.0 2   0.325 0.0 3
torsion       1    1   29    1      0.400 0.0 1   0.150 180.0 2   0.500 0.0 3
torsion       1    1   29    5      0.000 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion       5    1   29    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   29    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   31    1     -0.200 0.0 1   0.085 180.0 2   0.112 0.0 3
torsion       1    1   31    5      0.000 0.0 1   0.000 180.0 2   0.172 0.0 3
torsion       1    1   31   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5    1   31    1      0.000 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       5    1   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       1    1   32    1      0.000 0.0 1  -0.050 180.0 2   0.160 0.0 3
torsion       1    1   32    5      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion       5    1   32    1      0.000 0.0 1   0.000 180.0 2   0.089 0.0 3
torsion       5    1   32    5      0.000 0.0 1   0.000 180.0 2   0.071 0.0 3
torsion       1    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33   33      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   34    1     -0.620 0.0 1   0.300 180.0 2   0.350 0.0 3
torsion       1    1   34    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   34    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   34    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   35    1     -0.440 0.0 1  -0.330 180.0 2   0.600 0.0 3
torsion       1    1   35    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   35    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   35    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   37   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   37   43     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   37    2      0.000 0.0 1   0.000 180.0 2  -0.980 0.0 3
torsion       5    1   37   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   37   43      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion      22    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion      37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1   38   22      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       1    1   39    1     -0.983 0.0 1  -0.240 180.0 2   0.380 0.0 3
torsion       1    1   39   48     -1.732 0.0 1   0.369 180.0 2   0.159 0.0 3
torsion       2    1   39    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1   39   48     -1.909 0.0 1  -7.045 180.0 2  -0.043 0.0 3
torsion       5    1   39    1      0.000 0.0 1   0.000 180.0 2   0.261 0.0 3
torsion       5    1   39    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1   39   48      0.000 0.0 1   0.000 180.0 2   0.212 0.0 3
torsion       5    1   39   69      0.000 0.0 1   0.000 180.0 2  -0.320 0.0 3
torsion       8    1   39    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   40    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1   41  108      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   41  108     -0.688 0.0 1   1.430 180.0 2   0.517 0.0 3
torsion       1    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       1    1   43   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   43   69     -0.500 0.0 1   0.000 180.0 2  -1.800 0.0 3
torsion       1    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       2    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       2    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.800 0.0 3
torsion       2    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       5    1   43    7      0.000 0.0 1   0.000 180.0 2  -0.730 0.0 3
torsion       5    1   43   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1   43  109      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion      22    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion      22    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1   46    7      0.000 0.0 1   0.610 180.0 2   0.000 0.0 3
torsion       5    1   46    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion      46    1   46    7      0.000 0.0 1   0.000 180.0 2   1.700 0.0 3
torsion       1    1   50   50     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion       5    1   50   50      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       6    1   50   50      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      50    1   50   50      0.300 0.0 1  -0.650 180.0 2   0.500 0.0 3
torsion       1    1   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1   56    9      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   56   22      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   75      0.000 0.0 1   0.006 180.0 2   0.300 0.0 3
torsion       1    1   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   57   56      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       1    1   70   71     -0.427 0.0 1   0.605 180.0 2  -0.694 0.0 3
torsion       5    1   70   71      0.000 0.0 1   0.000 180.0 2  -0.465 0.0 3
torsion       1    1   71    1      1.200 0.0 1   0.200 180.0 2   0.150 0.0 3
torsion       1    1   71    5      0.730 0.0 1   0.270 180.0 2   0.680 0.0 3
torsion       1    1   71   70      0.116 0.0 1   0.495 180.0 2  -0.084 0.0 3
torsion       5    1   71    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    1   71    5      0.180 0.0 1   0.000 180.0 2   0.275 0.0 3
torsion       5    1   71   70      0.000 0.0 1   0.000 180.0 2  -0.064 0.0 3
torsion       6    1   71    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71   70      1.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion       5    1   72    2      0.000 0.0 1   0.000 180.0 2  -0.870 0.0 3
torsion       1    1   75    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    1   75    3      0.724 0.0 1  -0.603 180.0 2   0.258 0.0 3
torsion       4    1   75    3     -2.100 0.0 1  -0.100 180.0 2   1.800 0.0 3
torsion       5    1   75    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1  109   43      0.980 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  110    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  110    2     -1.282 0.0 1   0.008 180.0 2  -0.936 0.0 3
torsion       5    1  110    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       5    1  110    2      0.000 0.0 1   0.000 180.0 2  -0.438 0.0 3
torsion       5    1  110   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  111    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  111    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1  111    2      0.000 0.0 1   0.500 180.0 2   0.000 0.0 3
torsion       5    1  145  146     -1.200 0.0 1   0.100 180.0 2   0.600 0.0 3
torsion       1    1  146   23      0.073 0.0 1  -0.422 180.0 2   0.000 0.0 3
torsion       1    1  146  145      2.800 0.0 1  -0.800 180.0 2   1.400 0.0 3
torsion       5    1  146    1      0.072 0.0 1  -0.012 180.0 2   1.000 0.0 3
torsion       5    1  146   23      0.121 0.0 1  -0.648 180.0 2   0.400 0.0 3
torsion       5    1  146  145      2.800 0.0 1  -0.500 180.0 2   0.600 0.0 3
torsion       1    1  150   23     -7.000 0.0 1   1.822 180.0 2   3.127 0.0 3
torsion       1    1  150  150      2.000 0.0 1  -1.786 180.0 2   2.378 0.0 3
torsion       2    1  150  150      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  150    1     -3.600 0.0 1   1.000 180.0 2   1.000 0.0 3
torsion       5    1  150   23     -2.000 0.0 1  -4.000 180.0 2   1.400 0.0 3
torsion       5    1  150  150      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       8    1  150  150      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2    1  151    2      0.000 0.0 1  -1.246 180.0 2   0.100 0.0 3
torsion       2    1  151    3      2.316 0.0 1  -1.246 180.0 2   2.102 0.0 3
torsion       1    1  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    7      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1  153  159      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1  153    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    7      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1  153  159      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  154  155      0.981 0.0 1  -1.181 180.0 2   1.598 0.0 3
torsion       5    1  154  155      0.000 0.0 1   0.000 180.0 2   0.378 0.0 3
torsion       1    1  155  154      5.117 0.0 1  -3.407 180.0 2   1.561 0.0 3
torsion       5    1  155  154      0.000 0.0 1   0.000 180.0 2  -0.183 0.0 3
torsion       1    1  159  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  159  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    2    2    1     -0.300 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       1    2    2    2     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       1    2    2    3      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2    6     -1.200 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       1    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       1    2    2   12      0.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   14     -1.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       1    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       1    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   36      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   37      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   42      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2  111      0.000 0.0 1   7.500 180.0 2   1.000 0.0 3
#torsion       2    2    2    2     -0.670 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    2     -0.670 0.0 1   5.953 180.0 2   0.000 0.0 3
torsion       2    2    2    3      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    4      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       2    2    2    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2    5      0.250 0.0 1   5.357 180.0 2  -0.550 0.0 3
torsion       2    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       2    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   14      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       2    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   22     -0.270 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       2    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   36      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2   37      1.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   39      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   42      0.000 0.0 1  10.000 180.0 2   4.200 0.0 3
torsion       2    2    2   43      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       2    2    2   46      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    2   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2    2    2  108      0.853 0.0 1  -2.618 180.0 2   0.986 0.0 3
torsion       2    2    2  111      1.000 0.0 1  15.000 180.0 2   1.500 0.0 3
torsion       2    2    2  143      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2  151      0.000 0.0 1  11.945 180.0 2   0.000 0.0 3
torsion       3    2    2    3      0.000 0.0 1   8.700 180.0 2   0.000 0.0 3
torsion       3    2    2    5      0.000 0.0 1  10.400 180.0 2   0.000 0.0 3
torsion       3    2    2    8      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   14     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       3    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       4    2    2    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       5    2    2    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5    2    2    5      0.000 0.0 1   6.846 180.0 2   0.000 0.0 3
torsion       5    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       5    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       5    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   14     -1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   18      0.000 0.0 1   8.380 180.0 2   0.300 0.0 3
torsion       5    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   37      0.755 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   40     -3.150 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2    2   41     -0.250 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   42     -4.242 0.0 1   7.400 180.0 2   0.000 0.0 3
torsion       5    2    2   43      0.000 0.0 1  14.000 180.0 2  -1.060 0.0 3
torsion       5    2    2   46      0.000 0.0 1   8.500 180.0 2   0.000 0.0 3
torsion       5    2    2   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2    2  111      0.000 0.0 1  12.620 180.0 2  -1.100 0.0 3
torsion       5    2    2  143      0.000 0.0 1  12.800 180.0 2  -1.060 0.0 3
torsion       5    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       6    2    2   12     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   13      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   14      0.000 0.0 1   5.250 180.0 2   0.000 0.0 3
torsion       8    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion      11    2    2   11     -2.300 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      12    2    2   12     -1.600 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2    2   13     -0.800 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   14     -3.840 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   41     -1.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      19    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      22    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      31    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      36    2    2   36      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion      37    2    2   37      2.500 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion      37    2    2   40      0.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2    2  151      0.239 0.0 1  11.945 180.0 2   0.142 0.0 3
torsion      40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      42    2    2   42      0.000 0.0 1  10.000 180.0 2   4.500 0.0 3
torsion      46    2    2   46      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    3    1      0.980 0.0 1  10.379 180.0 2   0.000 0.0 3
torsion       1    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       1    2    3    5      3.250 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3    7      2.020 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3  151      3.804 0.0 1   9.139 180.0 2  -1.199 0.0 3
torsion       2    2    3    1     -3.250 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       2    2    3    3     -1.380 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3    5     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3    7      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    9      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2    3   75      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3   76      1.550 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion       5    2    3    1      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       5    2    3    2      0.400 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       5    2    3    3      0.000 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    2    3    5      2.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3    7      2.100 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3  149      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion      40    2    3    2      0.000 0.0 1  11.000 180.0 2   0.000 0.0 3
torsion      40    2    3    7      0.800 0.0 1  11.000 180.0 2   0.800 0.0 3
torsion       2    2    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    2    6    1      2.300 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       1    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    1      1.500 0.0 1   3.300 180.0 2  -3.530 0.0 3
torsion       2    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   21      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   25      0.100 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       2    2    6   73      2.000 0.0 1   1.700 180.0 2  -2.000 0.0 3
torsion       5    2    6    1      3.000 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       5    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    6   25     -0.100 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    6   73      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    8    1     -1.450 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       2    2    8   23      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       5    2    8    1      1.670 0.0 1   1.600 180.0 2   0.000 0.0 3
torsion       5    2    8   23      0.000 0.0 1   3.300 180.0 2   0.000 0.0 3
torsion       8    2    8    1     -2.500 0.0 1   3.700 180.0 2   0.000 0.0 3
torsion      22    2    8    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion      22    2    8   23      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    2      0.000 0.0 1   0.000 180.0 2   1.490 0.0 3
torsion       2    2    9    3      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9   28      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   18    1      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    2      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    7      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       5    2   18    1      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    2      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    7      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       1    2   19    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    2   19    2     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       2    2   19    1     -0.300 0.0 1   0.300 180.0 2   0.000 0.0 3
torsion       2    2   19    2      0.000 0.0 1   0.000 180.0 2   0.232 0.0 3
torsion       2    2   19    5      0.300 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   19    6      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       2    2   19   19     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       5    2   19    1      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion       5    2   19    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   19    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       2    2   22    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    2   22    5     -0.300 0.0 1   1.600 180.0 2  -0.500 0.0 3
torsion       2    2   22   22     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    2   22   49      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2   22    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   22    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    2   22   22      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       8    2   22    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    2   22   22      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    2   25    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    2   25    2      0.000 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       2    2   26    6      0.000 0.0 1   1.670 180.0 2   0.000 0.0 3
torsion       2    2   31    1      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    5      0.000 0.0 1   0.000 180.0 2  -0.245 0.0 3
torsion       2    2   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    2   31    1      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    2      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    5      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       1    2   37    1      0.880 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   37    2      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       1    2   37   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    2      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2   37   23      0.779 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       2    2   37   37      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2   37    2     -6.650 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       5    2   37   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   37   37      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion       5    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion      37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      37    2   37    2      0.000 0.0 1  13.000 180.0 2   0.000 0.0 3
torsion      37    2   37   23      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   37      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   40   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40   23     -3.150 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2   40   37      1.500 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   40    2      0.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   40   23     -0.530 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   23     -2.744 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   41    1      0.000 0.0 1  10.110 180.0 2   0.000 0.0 3
torsion       1    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41  108      0.813 0.0 1   0.437 180.0 2   0.853 0.0 3
torsion       2    2   41    1      0.000 0.0 1  12.000 180.0 2  -2.100 0.0 3
torsion       2    2   41    2      0.200 0.0 1   6.000 180.0 2  -0.800 0.0 3
torsion       2    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   41   73     -0.100 0.0 1  10.800 180.0 2   0.000 0.0 3
torsion       2    2   41  108      0.134 0.0 1  19.253 180.0 2  -0.879 0.0 3
torsion       5    2   41    1     -0.800 0.0 1  11.000 180.0 2   2.100 0.0 3
torsion       5    2   41    2      0.000 0.0 1   9.000 180.0 2   0.400 0.0 3
torsion       5    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   41   73      0.740 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2   41  108      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      12    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2   42    2      0.000 0.0 1   1.700 180.0 2   0.000 0.0 3
torsion       2    2   42    2      0.000 0.0 1   1.700 180.0 2   0.400 0.0 3
torsion       2    2   42   44      0.000 0.0 1   1.600 180.0 2  -0.510 0.0 3
torsion       5    2   42    2      0.000 0.0 1   2.080 180.0 2   0.000 0.0 3
torsion       5    2   42   37      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2   42   44      0.000 0.0 1   2.000 180.0 2   0.100 0.0 3
torsion       2    2   43    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2   43   69      0.000 0.0 1  13.200 180.0 2   0.000 0.0 3
torsion       5    2   43    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   43   69      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       2    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       5    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       2    2   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2   72    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   75    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       1    2  108   41      4.172 0.0 1  35.385 180.0 2   0.165 0.0 3
torsion       2    2  108   41      3.138 0.0 1  19.353 180.0 2   1.542 0.0 3
torsion       5    2  108   41      5.258 0.0 1  18.551 180.0 2   0.579 0.0 3
torsion       5    2  110    1     -0.481 0.0 1  11.368 180.0 2  -1.519 0.0 3
torsion       5    2  110   23      0.000 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       2    2  111    1      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    2  111    2     -0.750 0.0 1  15.000 180.0 2  -0.500 0.0 3
torsion       2    2  111   23      0.820 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       5    2  111    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2  111    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  111   23      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2  113  113      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  114  114      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  143    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143   69      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143  144      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  143    2      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       5    2  143   69      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       2    2  144  143      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2  151    1      0.000 0.0 1   5.096 180.0 2   0.000 0.0 3
torsion       2    2  151    3      0.000 0.0 1   3.857 180.0 2  -0.631 0.0 3
torsion       2    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151    1      1.798 0.0 1   5.096 180.0 2   0.889 0.0 3
torsion       5    2  151    3      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       1    3    3    1      1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       1    3    3    5      0.000 0.0 1   5.200 180.0 2   0.000 0.0 3
torsion       1    3    3   76     -1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       2    3    3    2      0.900 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    3    3    5      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       2    3    3   76     -1.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    3    3    5     -0.700 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      76    3    3   76      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    3    6    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3    6    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3    6   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3    6    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    6   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion       7    3    6    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       7    3    6    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       7    3    6   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion       1    3    9    1      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       1    3    9    2     -4.000 0.0 1   2.700 180.0 2   0.500 0.0 3
torsion       1    3    9    3      0.800 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       1    3    9   28      0.000 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       2    3    9    1      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       5    3    9    1      1.000 0.0 1   3.900 180.0 2   0.000 0.0 3
torsion       5    3    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    3    9   28      0.000 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       5    3    9   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       7    3    9    1     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    2     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    3      1.200 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       7    3    9   28      1.000 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3    9   56     -0.500 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       9    3    9    1      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       9    3    9    2      2.400 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       9    3    9    3      0.800 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       9    3    9   28      0.800 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3   22    5     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       7    3   22   22     -0.300 0.0 1   1.200 180.0 2  -0.350 0.0 3
torsion      22    3   22    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    3   56   56     -0.300 0.0 1   0.550 180.0 2  -0.120 0.0 3
torsion       7    3   56    5     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       7    3   56   56     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion      56    3   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1    3   75    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3   75    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3   75   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3   75    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3   75    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3   75   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion      77    3   75   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion      78    3   75    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion      82    3   75    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion       5    3  148    3     -0.200 0.0 1   2.600 180.0 2   0.300 0.0 3
torsion      82    3  148    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion     102    3  149    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  151    2     -0.835 0.0 1  11.053 180.0 2   1.431 0.0 3
torsion       2    3  151   28      0.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    1     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion       1    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4  124      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       4    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion     124    4    4  124      0.040 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6    6    1      2.610 0.0 1  -2.550 180.0 2   0.845 0.0 3
torsion       1    6    6   21      1.655 0.0 1  -2.005 180.0 2   0.545 0.0 3
torsion      21    6    6   21     -0.800 0.0 1  -1.945 180.0 2  -0.100 0.0 3
torsion       1    6   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    6   19    5      0.000 0.0 1   0.000 180.0 2   0.490 0.0 3
torsion       1    6   19    6      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      19    6   19    1      0.000 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion      19    6   19    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    5      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      21    6   19    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    5      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    6      0.000 0.0 1  -0.450 180.0 2   0.000 0.0 3
torsion       1    6   25    6      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    6   25    6      0.200 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      21    6   26    1     -1.460 0.0 1   5.096 180.0 2  -0.105 0.0 3
torsion      21    6   26    2     -1.671 0.0 1   4.175 180.0 2   0.778 0.0 3
torsion      21    6   26    6     -0.519 0.0 1   4.560 180.0 2   0.314 0.0 3
torsion       1    6   56    9      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1    6   56   56      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       2    6   56    5      0.000 0.0 1   1.700 180.0 2  -0.700 0.0 3
torsion       2    6   56   56      0.000 0.0 1  -2.100 180.0 2   1.000 0.0 3
torsion      56    6   56    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      56    6   56    5      0.000 0.0 1   0.000 180.0 2   0.730 0.0 3
torsion      58    6   56    1      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion      58    6   56    5      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion      56    6   58    7     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1    6  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6  153    5     -0.820 0.0 1   0.062 180.0 2  -0.171 0.0 3
torsion       1    6  153    6     -2.322 0.0 1  -0.469 180.0 2   0.086 0.0 3
torsion       1    6  153    7     -3.213 0.0 1   0.155 180.0 2   1.609 0.0 3
torsion      21    6  153    1      0.040 0.0 1  -0.903 180.0 2   0.083 0.0 3
torsion      21    6  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      21    6  153    6     -0.401 0.0 1  -1.120 180.0 2   0.200 0.0 3
torsion      21    6  153    7     -1.828 0.0 1  -0.608 180.0 2   0.448 0.0 3
torsion       1    8   50   50     -1.650 0.0 1   3.200 180.0 2   0.000 0.0 3
torsion      23    8   50   50      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       1    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      23    8   56    5      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion      23    8   56   56      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion      56    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      56    8   56    5      0.000 0.0 1   0.000 180.0 2   0.563 0.0 3
torsion      56    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    9   18    1     -4.000 0.0 1  -3.000 180.0 2  -2.100 0.0 3
torsion       1    9   18    7     -0.500 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion      28    9   18    1     -0.500 0.0 1  -2.000 180.0 2  -4.000 0.0 3
torsion      28    9   18    5      0.000 0.0 1   0.000 180.0 2   0.030 0.0 3
torsion      28    9   18    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion       1    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion      28    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion       1    9   56    1      0.000 0.0 1   0.900 180.0 2  -0.700 0.0 3
torsion       1    9   56    6     -0.900 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       1    9   56   56      9.800 0.0 1   9.160 180.0 2   0.200 0.0 3
torsion       3    9   56    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      28    9   56    5      0.000 0.0 1   0.000 180.0 2   3.900 0.0 3
torsion      28    9   56   56      0.000 0.0 1   1.000 180.0 2  -0.200 0.0 3
torsion      58    9   56    1      0.000 0.0 1  -3.000 180.0 2   0.000 0.0 3
torsion      58    9   56    6     -0.500 0.0 1  -1.000 180.0 2   1.000 0.0 3
torsion       1    9   58   56      0.000 0.0 1   5.000 180.0 2   2.300 0.0 3
torsion       1    9   58   79     -0.300 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion      28    9   58   56      0.000 0.0 1   1.050 180.0 2   0.250 0.0 3
torsion      28    9   58   79      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion      56    9   58   79      0.000 0.0 1  -0.850 180.0 2   0.000 0.0 3
torsion       1   15   15    1      1.850 0.0 1  -7.555 180.0 2   2.340 0.0 3
torsion       1   15   15   44      0.850 0.0 1  -6.685 180.0 2   0.750 0.0 3
torsion      44   15   15   44      0.350 0.0 1  -6.450 180.0 2   0.350 0.0 3
torsion      56   15   56    5      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       1   19   19    1      0.000 0.0 1   0.000 180.0 2   0.107 0.0 3
torsion       1   19   19    2      0.007 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   19   19    5      0.020 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       1   19   19   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2   19   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2   19   19    5      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   19   19    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   19   19   19      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion      19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1   19   22    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   19   22    5      0.000 0.0 1   0.000 180.0 2   0.260 0.0 3
torsion       5   19   22   22      0.000 0.0 1   0.000 180.0 2   0.805 0.0 3
torsion      22   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1   19   56    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1   19   56   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   19   56    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5   19   56   56      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion      56   19   56    5      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion      56   19   56   56      0.100 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22    2      0.200 0.0 1   0.300 180.0 2   0.100 0.0 3
torsion       1   22   22    3      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       1   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       1   22   22   19      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22   22      0.200 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       1   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2   22   22    2      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       2   22   22   22      0.170 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       3   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       3   22   22   22      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       5   22   22    5      0.000 0.0 1   0.000 180.0 2   0.137 0.0 3
torsion       5   22   22   19      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   22   22   38      0.000 0.0 1   2.000 180.0 2   0.500 0.0 3
torsion       5   22   22   46      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5   22   22   56      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   67      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19   22   22   22      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      22   22   22   22     -0.940 0.0 1   0.600 180.0 2   0.160 0.0 3
torsion      22   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion      22   22   22   46      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      57   22   22   57      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       5   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion      22   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion       5   22   38    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   22   38    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   22   38   22      0.000 0.0 1   2.000 180.0 2   0.540 0.0 3
torsion       5   22   38   38      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      38   22   38    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      38   22   38    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      38   22   38    5      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   22   46    7      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion      22   22   46    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       2   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   22   56    5      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5   22   56   56      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      22   22   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      22   22   56    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion      22   22   57   57      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   22   67    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5   22   67   22      0.000 0.0 1   1.300 180.0 2   0.015 0.0 3
torsion      22   22   67    7     -0.300 0.0 1   1.200 180.0 2   0.150 0.0 3
torsion       1   31   31    1      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       2   31   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2   31   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   31   31    5      0.000 0.0 1   0.000 180.0 2   0.165 0.0 3
torsion      31   31   31   31      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5   31   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   31   56   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1   33   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   37    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion      23   37   37   23      2.400 0.0 1  22.500 180.0 2   0.000 0.0 3
torsion       2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   40   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    7      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1   38   38   22     -0.100 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1   41  108    2      2.864 0.0 1  11.122 180.0 2  -2.059 0.0 3
torsion       2   41  108    2      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      73   41  108    2      2.918 0.0 1  15.272 180.0 2  -2.192 0.0 3
torsion       1   43  109    1      2.000 0.0 1  14.000 180.0 2   2.100 0.0 3
torsion       1   43  109   23      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion      23   43  109    1      1.800 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      23   43  109   23      1.200 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion      69   43  109    1     -1.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      69   43  109   23     -1.200 0.0 1  16.500 180.0 2   0.000 0.0 3
torsion       1   50   50    1     -0.300 0.0 1   4.814 180.0 2   0.000 0.0 3
torsion       1   50   50    5      0.000 0.0 1   6.104 180.0 2   0.000 0.0 3
torsion       1   50   50   50     -0.610 0.0 1   4.212 180.0 2   0.000 0.0 3
torsion       5   50   50    5      0.000 0.0 1   7.072 180.0 2   0.000 0.0 3
torsion       5   50   50    8      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion       5   50   50   50      0.250 0.0 1   5.534 180.0 2  -0.550 0.0 3
torsion       8   50   50   50      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion      50   50   50   50     -0.670 0.0 1   4.304 180.0 2   0.000 0.0 3
torsion       1   56   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1   56   56    6      0.000 0.0 1   0.000 180.0 2   0.128 0.0 3
torsion       1   56   56    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1   56   56   22      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56    3      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       3   56   56    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   56   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5   56   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   56   56    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5   56   56    9      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5   56   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   56   19      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   56   56   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   56   56   31      0.000 0.0 1   0.000 180.0 2   0.110 0.0 3
torsion       5   56   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   56   56   57      0.000 0.0 1   0.000 180.0 2   0.420 0.0 3
torsion       5   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       6   56   56   58      0.200 0.0 1  -0.200 180.0 2  -1.000 0.0 3
torsion       8   56   56   56     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion      19   56   56   56      0.000 0.0 1   0.050 180.0 2   0.650 0.0 3
torsion      22   56   56   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      31   56   56   56      0.000 0.0 1   0.070 180.0 2   0.110 0.0 3
torsion      56   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      56   56   56   57      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion      57   56   56   57      0.000 0.0 1   0.000 180.0 2   2.370 0.0 3
torsion       5   56   57    1      0.800 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   57    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5   56   57    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5   56   57   56      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      56   56   57    1      0.060 0.0 1   0.030 180.0 2   1.250 0.0 3
torsion      56   56   57    2     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion      56   56   57    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      56   56   57   56      0.600 0.0 1  -0.030 180.0 2   1.250 0.0 3
torsion      56   56   57   57     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion      57   56   57    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion      57   56   57   57      0.000 0.0 1  -0.400 180.0 2   0.500 0.0 3
torsion       5   56   58    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58    7     -0.154 0.0 1   0.044 180.0 2   0.100 0.0 3
torsion       5   56   58    9      0.000 0.0 1   0.000 180.0 2   1.250 0.0 3
torsion       5   56   58   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   56   58   75      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58   79     -0.210 0.0 1   3.750 180.0 2   0.300 0.0 3
torsion      56   56   58    7     -0.457 0.0 1   1.106 180.0 2   0.160 0.0 3
torsion      56   56   58   79      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1   56   75   58      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion       5   56   75   58      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion       1   57   57    1     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       1   57   57    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   56     -0.300 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       2   57   57    2     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2   57   57   56     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5   57   57    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5   57   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5   57   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion      22   57   57   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   57   57   56     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion      57   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      78   58   75   56     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1   70   71    1      2.125 0.0 1   8.393 180.0 2  -0.008 0.0 3
torsion       1   70   71    5      0.000 0.0 1  13.393 180.0 2   0.000 0.0 3
torsion      23  107  107   23      2.800 0.0 1  32.000 180.0 2   0.000 0.0 3
torsion       5  113  113    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2  143  144    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      69  143  144    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1  145  146    1      1.178 0.0 1  -4.212 180.0 2   1.537 0.0 3
torsion       1  145  146   23      0.060 0.0 1  -3.761 180.0 2   0.792 0.0 3
torsion      21  145  146    1      0.006 0.0 1  -3.909 180.0 2  -0.009 0.0 3
torsion      21  145  146   23     -6.800 0.0 1  -5.900 180.0 2   0.450 0.0 3
torsion       1  150  150    1     -0.300 0.0 1  -2.100 180.0 2   1.500 0.0 3
torsion       1  150  150   23     -0.500 0.0 1  -2.000 180.0 2   0.500 0.0 3
torsion      23  150  150   23      0.300 0.0 1  -3.500 180.0 2   0.350 0.0 3
torsion      23  150  150  150      0.025 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1  153  159    1      1.227 0.0 1   0.432 180.0 2   1.005 0.0 3
torsion       1  153  159   21      2.011 0.0 1  -0.205 180.0 2   0.240 0.0 3
torsion       5  153  159    1      1.135 0.0 1   0.685 180.0 2   0.806 0.0 3
torsion       5  153  159   21      1.500 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       7  153  159    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       7  153  159   21      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion     159  153  159    1      0.207 0.0 1  -0.300 180.0 2   0.974 0.0 3
torsion     159  153  159   21      0.828 0.0 1   0.112 180.0 2   0.280 0.0 3
torsion       1  154  155    1      1.889 0.0 1  -0.257 180.0 2   0.583 0.0 3
torsion       1  154  155   23     -0.220 0.0 1   0.746 180.0 2   0.266 0.0 3
torsion       5  154  155    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5  154  155   23      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       7  154  155    1     -4.890 0.0 1   3.690 180.0 2   0.734 0.0 3
torsion       7  154  155   23     -2.587 0.0 1   3.618 180.0 2   0.115 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (5-Ring)  ##
      ##                                 ##
      #####################################


torsion5      1    1    1    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1    2      0.225 0.0 1   0.410 180.0 2   1.150 0.0 3
torsion5      1    1    1    3      0.000 0.0 1   0.400 180.0 2   1.620 0.0 3
torsion5      1    1    1    6      0.300 0.0 1   0.000 180.0 2   1.800 0.0 3
torsion5      1    1    1    8     -0.302 0.0 1   0.696 180.0 2   1.360 0.0 3
torsion5      1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      1    1    1   15      0.000 0.0 1   0.200 180.0 2   2.150 0.0 3
torsion5      1    1    1   18     -1.500 0.0 1   0.320 180.0 2   0.100 0.0 3
torsion5      1    1    1   19      0.000 0.0 1   0.000 180.0 2   0.850 0.0 3
torsion5      1    1    1   22      0.450 0.0 1  -0.750 180.0 2   0.350 0.0 3
torsion5      1    1    1   29      0.400 0.0 1   1.200 180.0 2   0.500 0.0 3
torsion5      1    1    1   31      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion5      1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion5      1    1    1   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      2    1    1    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion5      3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion5      3    1    1    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      6    1    1    6      1.000 0.0 1  -2.000 180.0 2   3.800 0.0 3
torsion5     15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion5     22    1    1   22      0.400 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    1   37      0.100 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion5     56    1    1   56      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1    2    1     -0.100 0.0 1   0.030 180.0 2   1.350 0.0 3
torsion5      1    1    2    2     -0.900 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5      1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion5      2    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    2    2      0.250 0.0 1  -0.400 180.0 2  -0.500 0.0 3
torsion5      2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      9    1    2    6     -0.100 0.0 1   0.990 180.0 2  -0.800 0.0 3
torsion5     19    1    2    2      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion5     37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    1    3    1      0.606 0.0 1   0.292 180.0 2   1.220 0.0 3
torsion5      1    1    3    6      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3   75      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion5      1    1    6    1      0.250 0.0 1   0.050 180.0 2   0.657 0.0 3
torsion5      1    1    6    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.155 0.0 3
torsion5      1    1    6   56      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion5      6    1    6    1      0.250 0.0 1  -2.000 180.0 2   1.720 0.0 3
torsion5      6    1    6    2      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion5      6    1    6    6     -0.450 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion5      1    1    8    1      0.958 0.0 1  -0.155 180.0 2   1.360 0.0 3
torsion5      1    1    9    1      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion5      1    1    9   56      0.000 0.0 1   9.480 180.0 2  -9.000 0.0 3
torsion5      2    1    9   56      0.000 0.0 1  10.800 180.0 2  -0.690 0.0 3
torsion5      1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   1.450 0.0 3
torsion5      1    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5     15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5     15    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5      1    1   18    1     -0.870 0.0 1  -0.580 180.0 2   0.890 0.0 3
torsion5      1    1   19    1      0.000 0.0 1   0.800 180.0 2   0.000 0.0 3
torsion5      1    1   19    2     -0.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion5      1    1   22   22      0.050 0.0 1  -0.200 180.0 2   1.000 0.0 3
torsion5     22    1   22   22      0.700 0.0 1   0.400 180.0 2   0.700 0.0 3
torsion5      1    1   29    1      0.600 0.0 1   3.500 180.0 2   1.200 0.0 3
torsion5      1    1   31    1     -0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion5      1    1   37    2      0.000 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion5      1    1   37   37     -0.400 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion5      2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     41    1   41    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion5      1    1   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   56    9      0.000 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion5      1    1   56   15      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56    1   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   75    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    2    2    1      0.550 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2    2    2     -0.100 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   19     -0.500 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion5      1    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2    2     -0.990 0.0 1   7.800 180.0 2   0.000 0.0 3
torsion5      2    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   41      0.350 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion5      2    2    2   42      0.000 0.0 1  23.630 180.0 2   6.000 0.0 3
torsion5      6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5     37    2    2   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   40     -0.300 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   42      0.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion5     40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5      1    2    6   56      0.000 0.0 1   3.300 180.0 2  -4.000 0.0 3
torsion5      2    2    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion5      2    2   19    1     -0.500 0.0 1   1.750 180.0 2   0.000 0.0 3
torsion5      1    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      1    2   37   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    1      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   23      0.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   42      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion5     40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     42    2   37    2      0.000 0.0 1  27.000 180.0 2   0.000 0.0 3
torsion5     42    2   37   37      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5      2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   41    2      0.450 0.0 1  13.500 180.0 2  -0.700 0.0 3
torsion5      2    2   41   37      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5     37    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5      2    2   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5     37    2   42   37      0.000 0.0 1  28.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    3      1.950 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5     22    3   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    3   75    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion5      2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion5      1    6    6    1      1.010 0.0 1  -1.350 180.0 2   1.045 0.0 3
torsion5      1    6   56    9      0.000 0.0 1   2.800 180.0 2   0.000 0.0 3
torsion5      2    6   56    9     -0.100 0.0 1   7.100 180.0 2  -0.600 0.0 3
torsion5      1    9   56    1     -0.500 0.0 1  -2.500 180.0 2   3.300 0.0 3
torsion5      1    9   56    6      9.770 0.0 1  -5.000 180.0 2   9.100 0.0 3
torsion5      1   15   15    1      0.000 0.0 1  -7.000 180.0 2   0.467 0.0 3
torsion5     56   15   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5     19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion5      1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.500 0.0 3
torsion5      1   22   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      3   22   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     22   22   22   22     -0.500 0.0 1   2.800 180.0 2   2.200 0.0 3
torsion5     22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion5     22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion5      1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37   42      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   41    2      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2   37   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   42    2      0.000 0.0 1  23.000 180.0 2   0.000 0.0 3
torsion5      2   37   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37   37   42    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      1   56   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     57   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5    113  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5    114  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (4-Ring)  ##
      ##                                 ##
      #####################################


torsion4      3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    3    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    9    3      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    3    9    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4     56    6   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4     56    8   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4     58    9   56   56     -1.100 0.0 1  -0.800 180.0 2   0.000 0.0 3
torsion4     56    9   58   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion4     56   15   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     56   19   56   56      0.000 0.0 1   0.000 180.0 2   0.950 0.0 3
torsion4     22   22   22   22      5.220 0.0 1  -0.450 180.0 2  -1.200 0.0 3
torsion4     22   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   22   58      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     56   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   56   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   58   22      0.550 0.0 1  -0.180 180.0 2   0.400 0.0 3
torsion4     56   31   56   56      0.000 0.0 1   0.000 180.0 2   0.152 0.0 3
torsion4     56   37   37   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     56   37   43   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     37   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     43   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     56   39   56   56     -0.200 0.0 1   0.730 180.0 2   2.500 0.0 3
torsion4      6   56   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4      8   56   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4      9   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     15   56   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     19   56   56   56      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     22   56   56   22      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     31   56   56   56      0.000 0.0 1   0.000 180.0 2  -0.065 0.0 3
torsion4     37   56   56   37      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     37   56   56   43      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     39   56   56   56      0.100 0.0 1   0.400 180.0 2   2.500 0.0 3
torsion4     56   56   56   56      0.000 0.0 1   0.000 180.0 2   2.300 0.0 3
torsion4     56   56   56   57      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   56   58      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     57   56   56   57      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion4     58   56   56   75      0.200 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     56   56   57   56      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.700 0.0 3
torsion4     57   56   57   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion4     57   56   57   57      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion4     56   56   58    9      0.300 0.0 1  -0.400 180.0 2   0.000 0.0 3
torsion4     56   56   58   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion4     56   56   58   75      1.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   56   75   58      0.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   57   57   56     -0.480 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion4     57   57   57   57     -1.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion4     56   58   75   56     -1.770 0.0 1   6.000 180.0 2   0.000 0.0 3


      ##########################################
      ##                                      ##
      ##  Torsional Parameters (Allenes-Odd)  ##
      ##                                      ##
      ##########################################


#torsion      1    2    2    1      0.000 0.0 1 -10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3


      ###########################################
      ##                                       ##
      ##  Torsional Parameters (Allenes-Even)  ##
      ##                                       ##
      ###########################################


#torsion      1    2    2    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3


      ##################################
      ##                              ##
      ##  Stretch-Torsion Parameters  ##
      ##                              ##
      ##################################


strtors       0    1    1    0       0.000      0.000      0.059
strtors       0    1    2    0       0.000      0.000      0.270
strtors       0    1    3    0       0.000      0.000      0.100
strtors       0    1    6    0       0.000      0.000      0.100
strtors       0    1    8    0       0.000      0.000      0.061
strtors       0    1   15    0       0.000      0.000      0.170
strtors       0    1   19    0       0.000      0.000      0.036
strtors       0    1   25    0       0.000      0.000      0.104
strtors       0    1   56    0       0.000      0.000      0.059
strtors       0    1   57    0       0.000      0.000      0.270
strtors       0    1  150    0       0.000      0.000      0.050
strtors       0    2   19    0       0.000      0.000      0.087
strtors       0    6    6    0       0.000      0.000      0.220
strtors       0    6    8    0       0.000      0.000      0.053
strtors       0    6   22    0       0.000      0.000      0.053
strtors       0    6   56    0       0.000      0.000      0.140
strtors       0    6  153    0       0.000      0.000      0.500
strtors       0    8   22    0       0.000      0.000      0.053
strtors       0    8   56    0       0.000      0.000      0.061
strtors       0   15   15    0       0.000      0.000      0.220
strtors       0   19   19    0       0.000      0.000      0.012
strtors       0   19   22    0       0.000      0.000      0.036
strtors       0   19   36    0       0.000      0.000      0.012
strtors       0   22   22    0       0.000      0.000      0.053
strtors       0   56   56    0       0.000      0.000      0.059
strtors       0  145  146    0       0.000      0.000      0.600
strtors       0  150  150    0      -0.050     -2.700     -0.150
strtors       0  153  159    0      -0.050     -2.700      0.400


      ########################################
      ##                                    ##
      ##  Atomic Partial Charge Parameters  ##
      ##                                    ##
      ########################################


charge       16               1.0000
charge       30               1.0000
charge       39               1.0000
charge       47              -0.5000
charge       70               1.0000
charge      110               1.0000
charge      111               1.0000
charge        2              -0.15
charge        5               0.15


      #####################################
      ##                                 ##
      ##  Bond Dipole Moment Parameters  ##
      ##                                 ##
      #####################################


dipole        1    2          0.9000      0.500
dipole        1    3          1.0100      0.500
dipole        1    4          1.6400      0.500
dipole        1    6          1.1700      0.500
dipole        1    8          0.6800      0.500
dipole        1    9          1.6500      0.500
dipole        1   11          1.8200      0.500
dipole        1   12          2.0900      0.500
dipole        1   13          1.7900      0.500
dipole        1   14          1.7400      0.500
dipole        1   15          1.2000      0.500
dipole        1   16          1.2000      0.500
dipole        1   17          0.6000      0.500
dipole        1   18          1.2000      0.500
dipole        1   19         -0.7000      0.500
dipole        1   22          0.1500      0.500
dipole        1   25          0.9500      0.500
dipole        1   26         -0.6000      0.500
dipole        1   31         -0.6350      0.500
dipole        1   32         -0.6000      0.500
dipole        1   33         -0.5000      0.500
dipole        1   34         -1.1000      0.500
dipole        1   35         -1.0000      0.500
dipole        1   37          1.4000      0.500
dipole        1   38          0.3000      0.500
dipole        1   39          3.3350      0.500
dipole        1   40          1.6400      0.500
dipole        1   41          1.5000      0.500
dipole        1   43          1.3000      0.500
dipole        1   46          1.3300      0.500
dipole        1   50          0.9000      0.500
dipole        1   57          0.9000      0.500
dipole        1   70          1.6200      0.500
dipole        1   71         -1.4000      0.500
dipole        1   72          1.4000      0.500
dipole        1   75          1.7700      0.500
dipole        1  109          1.9000      0.500
dipole        1  110          1.3570      0.500
dipole        1  111          1.2900      0.500
dipole        1  145          1.9000      0.500
dipole        1  146          2.0300      0.500
dipole        1  150          1.0000      0.500
dipole        1  153          0.6700      0.500
dipole        1  154          1.1189      0.500
dipole        1  155         -0.1757      0.500
dipole        2    3          0.5000      0.500
dipole        2    4          0.3000      0.500
#dipole        2    5         -0.6000      0.500
dipole        2    6          0.0010      0.500
dipole        2    8         -0.6300      0.500
dipole        2    9          1.3000      0.500
dipole        2   11          0.9000      0.500
dipole        2   12          0.7200      0.500
dipole        2   13          1.5600      0.500
dipole        2   14          1.4000      0.500
dipole        2   18          0.9000      0.500
dipole        2   19         -1.2000      0.500
dipole        2   22         -0.1500      0.500
dipole        2   25          1.0400      0.500
dipole        2   26         -0.6000      0.500
dipole        2   31         -1.1200      0.500
dipole        2   36         -0.6000      0.500
dipole        2   37          1.2900      0.500
dipole        2   39          0.5830      0.500
dipole        2   40          0.8700      0.500
dipole        2   41          0.5500      0.500
dipole        2   42          0.9000      0.500
dipole        2   43          1.8000      0.500
dipole        2   46          0.9000      0.500
dipole        2   72          1.3000      0.500
dipole        2  106          0.3000      0.500
dipole        2  108          0.8260      0.500
dipole        2  110          2.3100      0.500
dipole        2  111          1.0000      0.500
dipole        2  143          2.8000      0.500
dipole        2  144          1.2900      0.500
dipole        3    5         -0.6000      0.500
dipole        3    6          0.1200      0.500
dipole        3    7          1.8600      0.500
dipole        3    9         -0.7200      0.500
dipole        3   11          1.4800      0.500
dipole        3   12          1.5800      0.500
dipole        3   13          1.5600      0.500
dipole        3   14          1.4000      0.500
dipole        3   22          0.3000      0.500
dipole        3   36         -0.6000      0.500
dipole        3   47          1.8600      0.500
dipole        3   56         -1.0100      0.500
dipole        3   57          0.5000      0.500
dipole        3   75          0.1200      0.500
dipole        3   76          1.2750      0.500
dipole        3   77          1.8600      0.500
dipole        3   78          1.8600      0.500
dipole        3   80          1.8600      0.500
dipole        3   81          1.0750      0.500
dipole        3   82          1.5000      0.500
dipole        3  101          1.0750      0.500
dipole        3  102          1.5000      0.500
dipole        3  120          0.8000      0.500
dipole        3  148          0.4000      0.500
dipole        4   10          2.5000      0.500
dipole        4   57          0.3000      0.500
dipole        4  124         -0.9200      0.500
dipole        5   17          0.4000      0.500
dipole        5   25          0.5200      0.500
dipole        5   34          0.7000      0.500
dipole        5   35          0.8000      0.500
dipole        5   50          0.6000      0.500
dipole        5   57          0.6000      0.500
dipole        5   71          0.9600      0.500
dipole        5  153          0.2200      0.500
dipole        6   19         -0.3800      0.500
dipole        6   21         -1.6700      0.500
dipole        6   24         -1.0100      0.500
dipole        6   25          0.9700      0.500
dipole        6   26         -1.5000      0.500
dipole        6   56         -1.1700      0.500
dipole        6   57          0.0010      0.500
dipole        6   73         -0.7000      0.500
dipole        6  153         -1.6500      0.500
dipole        7   17         -3.5500      0.500
dipole        7   18         -2.9300      0.500
dipole        7   43         -2.6000      0.500
dipole        7   46         -2.5300      0.500
dipole        7   58         -1.8600      0.500
dipole        7   67         -1.8600      0.500
dipole        7  106         -0.6500      0.500
dipole        7  153         -3.4000      0.500
dipole        7  154         -2.9589      0.500
dipole        8   23         -1.3400      0.500
dipole        8   50          0.6300      0.500
dipole        8   56         -0.6800      0.500
dipole        9   18          0.8000      0.500
dipole        9   28         -1.5800      0.500
dipole        9   30         -0.7200      0.500
dipole       15   44         -0.9000      0.500
dipole       19   22          0.8900      0.500
dipole       19   56          0.8500      0.500
dipole       21  145          1.7000      0.500
dipole       22   31         -0.5000      0.500
dipole       22   46          1.7000      0.500
dipole       22   56          0.1500      0.500
dipole       23   37          1.2000      0.500
dipole       23   40          1.4600      0.500
dipole       23   43          1.2000      0.500
dipole       23   72          1.4000      0.500
dipole       23  107          1.2000      0.500
dipole       23  109          1.2000      0.500
dipole       23  110          0.8680      0.500
dipole       23  111          0.2000      0.500
dipole       23  146          1.6900      0.500
dipole       23  150          1.2800      0.500
dipole       23  155          1.4571      0.500
dipole       24   75          1.3100      0.500
dipole       31   56          0.6350      0.500
dipole       37   40          0.3000      0.500
dipole       39   40          0.3000      0.500
dipole       39   48         -1.3000      0.500
dipole       39   69          3.1000      0.500
dipole       41   73         -1.4000      0.500
dipole       41  108         -0.5000      0.500
dipole       42   44         -0.1500      0.500
dipole       43   69          2.8000      0.500
dipole       58   78          1.8600      0.500
dipole       58   79          1.4100      0.500
dipole       69  143         -4.8000      0.500
dipole       70   71         -2.9200      0.500
dipole      145  146         -0.2800      0.500
dipole      154  155         -1.7153      0.500
dipole        1  159          1.7500      0.500
dipole       21  159          1.5700      0.500
dipole      153  159          0.5800      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (5-Ring)  ##
      ##                                          ##
      ##############################################


dipole5       1    2          0.7500      0.500
dipole5       1    3          1.1800      0.500
dipole5       1    6          1.1700      0.500
dipole5       1    8          0.6800      0.500
dipole5       1    9          1.6500      0.500
dipole5       1   15          1.2000      0.500
dipole5       1   18          1.3700      0.500
dipole5       1   19         -0.5500      0.500
dipole5       1   22          0.1500      0.500
dipole5       1   31         -0.4950      0.500
dipole5       1   37          1.2600      0.500
dipole5       1   40          1.6400      0.500
dipole5       1   57          0.7500      0.500
dipole5       1   75          1.4700      0.500
dipole5       2    3          0.5000      0.500
dipole5       2    6          0.0010      0.500
dipole5       2   18          0.9000      0.500
dipole5       2   37          1.1500      0.500
dipole5       2   40          0.5000      0.500
dipole5       2   41          0.8550      0.500
dipole5       2   42          0.9000      0.500
dipole5       3    6         -0.1200      0.500
dipole5       3    9         -0.7200      0.500
dipole5       3   75         -0.1200      0.500
dipole5       3  148          0.4000      0.500
dipole5       3  149          0.4000      0.500
dipole5       6   56         -1.1700      0.500
dipole5      37   40         -0.5000      0.500
dipole5      37   41          0.4000      0.500
dipole5      37   42         -0.4900      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (4-Ring)  ##
      ##                                          ##
      ##############################################


dipole4       6   56         -1.1700      0.500
dipole4       6   58         -0.1200      0.500
dipole4       8   56         -0.6800      0.500
dipole4       9   56         -1.6500      0.500
dipole4       9   58          0.7600      0.500
dipole4      15   56         -1.2000      0.500
dipole4      19   56          0.3000      0.500
dipole4      22   56         -0.1500      0.500
dipole4      56   57          0.6000      0.500
dipole4      56   58          0.7500      0.500
dipole4      56   75          1.8700      0.500
dipole4      57   58         -0.5000      0.500
dipole4      58   75         -0.1200      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (3-Ring)  ##
      ##                                          ##
      ##############################################


dipole3      19   22         -0.8900      0.500
dipole3      22   49          0.7350      0.500
dipole3      22   67          0.5300      0.500


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Atom Parameters  ##
      ##                                       ##
      ###########################################


piatom        2                  1.0    -11.160     11.134
piatom        3                  1.0    -11.160     11.134
piatom        4                  1.0    -11.160     11.134
piatom        6                  2.0    -14.533     19.342
piatom        7                  1.0    -16.646     14.520
piatom       10                  1.0    -13.645     12.340
piatom       37                  1.0    -13.645     12.340
piatom       40                  2.0    -11.556     17.210
piatom       41                  2.0    -14.533     19.342
piatom       42                  2.0    -14.990     10.900
piatom       57                  1.0    -11.160     11.134
piatom       69                  2.0     -2.601     14.520
piatom      108                  1.0    -28.239     17.270
piatom      111                  1.0    -28.239     17.270
piatom      143                  1.0    -28.239     17.270
piatom      144                  1.0    -13.645     12.340
piatom      149                  2.0    -14.533     19.342
piatom      151                  2.0    -11.556     17.210
piatom      160                  1.0    -11.160     11.134
piatom      161                  1.0    -11.160     11.134
piatom      162                  1.0    -11.160     11.134


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Bond Parameters  ##
      ##                                       ##
      ###########################################


pibond        2    2           2.820     0.1700
pibond        2    3           4.600     0.1660
pibond        2    4           7.790     0.1560
pibond        2   37           8.000     0.1850
pibond        2   39          10.880     0.1960
pibond        2   40          10.880     0.1960
pibond        2   41           8.200     0.1720
pibond        2   42           4.861     0.2980
pibond        2   43           1.100     0.3350
pibond        2   57           2.820     0.1740
pibond        2  111           3.500     0.2166
pibond        2  143           2.300     0.8760
pibond        2  144           2.300     0.2280
pibond        3    3           8.000     0.3500
pibond        3    4           4.600     0.1660
pibond        3    7           6.350     0.3000
pibond        3   57           4.600     0.1660
pibond        3   76           5.000     0.3000
pibond        3   77           6.350     0.3000
pibond        3   78           6.350     0.3000
pibond        3   80           6.350     0.3000
pibond        3   81           6.350     0.3000
pibond        3  101           5.000     0.3000
pibond        3  120           5.000     0.3000
pibond        4    4           4.600     0.2380
pibond        4   57           7.790     0.1560
pibond        7  153           6.000     0.1050
pibond       37   37           7.650     0.2200
pibond       37   40          10.880     0.1960
pibond       39   39          10.500     0.1700
pibond       39   40          10.880     0.1960
pibond       57   57           2.820     0.1700
pibond       69  143           8.300     0.0280
pibond      143  144           6.000     0.0240


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (5-Ring)  ##
      ##                                                ##
      ####################################################


pibond5       2    2           4.020     0.1690
pibond5       2    3           4.600     0.1660
pibond5       2   37           8.250     0.2380
pibond5       2   40           6.300     0.1960
pibond5       2   41           8.200     0.1620
pibond5       2   42           4.861     0.2000
pibond5       3    3           4.600     0.1660
pibond5       3   57           4.600     0.1660
pibond5      37   37           9.100     0.2800
pibond5      37   40           8.000     0.1960
pibond5      37   41           5.120     0.1700
pibond5      37   42           4.861     0.3970
pibond5      57   57           2.820     0.1700


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (4-Ring)  ##
      ##                                                ##
      ####################################################


pibond4      57   57           2.840     0.3900
pibond4      57   58           4.600     0.1660
pibond4      58   58           4.600     0.1660







############################################################################
# from k4.key
############################################################################

atom      165    O     "O central"              8     15.999     4
atom      166   Zn     "Zn MOF"                30     65.409     4
atom      167    O     "O Zn-O-C"               8     15.999     2
atom      168    C     "CSP2 CARBONYL "         6     12.000     3
atom        2    C     "CSP2 ALKENE (benz)"     6     12.000     3
atom        5    H     "EXCEPT ON N,O,S (benz)" 1      1.008     1
atom      169    C     "CSP2 ALKENE-168 "       6     12.000     3
atom      170    C     "CSP2 ALKENE"            6     12.000     3
atom      171    H     "EXCEPT ON N,O,S"        1      1.008     1

vdw           165                1.820     0.059
vdw           166                2.29      0.276
vdw           167                1.820     0.059
vdw           168                1.940     0.056
vdw           169                1.940     0.056
vdw           170               1.9600     0.0560
vdw           171               1.6200     0.0200      0.923

bond          165    166              0.85    2.075  
bond          166    167              0.85    2.015 

bond          168    167              7.535    1.285 
bond          169    168              4.845    1.480

# from pi-system calculations
bond            2      2              6.56     1.38
bond          169    170              6.56     1.38
bond          170    170              6.56     1.38

angle         166    165    166    0.40    109.471    0.000      0.000     Zn-O1-Zn
angle         165    166    167    0.2964  111.3      0.000      0.000     O1-Zn-O2
angle         167    166    167    0.2205  107.6      0.000      0.000     O2-Zn-O2
angle         166    167    168    0.4265  131.2      0.000      0.000     Zn-O2-C
angle         167    168    167    0.641   125.5      0.000      0.000     O2-C-O2
angle         170    169    168    0.7265  120.       0.000      0.000     C(ph)-C(ph)-C
# from zn4o_form-BDC-zn4o_form:
angle         167    168    169    0.78    117.0      0.000      0.000     O2-C-C(ph)

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       165  166  167  168  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  165  166  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  167  168  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(3*phi))
torsion       167  166  167  168  0.0  0.0 1    0.0   0.0 2  0.0 180.0 3

# from zn4o_form-BDC-zn4o_form (dft calc): V(phi) = 1/2 * V0 * (1-cos(2*phi)), V0 = 8 kcal/mol
torsion       167  168  169  170   0.0    0.0 1    2.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       166  167  168  169  0.0  0.0 1   10.0  180.0 2  0.0 0.0 3
torsion       170  170  169  168  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))  from torsion 3    2    2    5  and pi-system calculations
torsion       168  169  170  171  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# from pi-system calculations
torsion      2    2    2    2     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion      5    2    2    5      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion      2    2    2    5      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  169     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    170  169  170  170     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    171  170  170  171      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion    170  169  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3


charge  165   -1.44
charge  166    1.26
charge  167   -0.67
charge  168    0.68
charge  169    0.06
charge  170   -0.16
charge  171    0.16

#dipole      166    165         3.352     0.5
#dipole      166    167         2.794     0.5
#dipole      168    167         2.255     0.5
#dipole      168      2        -0.432     0.5
#dipole        5      2         0.6       0.5  

#dipole      166    165         3.867     0.5
#dipole      166    167         3.214     0.5
#dipole      168    167         2.361     0.5
#dipole      168      2        -0.482     0.5
#dipole        5      2         0.6       0.5  

#C-O wag (from zn4o_form-BDC-zn4o_form)
opbend         168 170   0    0      0.46


# parameters from atom type 3
strbnd      169  168  167      0.130      0.130
angang        168       0.240     0.300     0.000

# parameters for the central oxygen
strbnd      166 165 166        0.4        0.4
#angang        165       0.0    0.000     0.000

# need to be added due to my adding the atom types 169-171, instead of using the original 2&5
bond        170  171           5.150     1.1010
angle       169  170  170      0.760     122.00     121.70       0.00
angle       170  169  170      0.760     122.00     121.70       0.00
angle       170  170  171      0.490     120.00     120.50       0.00
angle       169  170  171      0.490     120.00     120.50       0.00
strbnd      169  170  170      0.130      0.130
strbnd      170  169  170      0.130      0.130
strbnd      170  170  171      0.080      0.080
strbnd      169  170  171      0.080      0.080
angang      169                0.240      0.300      0.000
angang      170                0.240      0.300      0.000
opbend      169  170    0    0            0.200
opbend      170  170    0    0            0.200
opbend      171  170    0    0            0.110


==> anc/fig-11-and-13/berendsen-rigid/run-tinker.sh <==
#!/bin/sh

bin=/opt/tinker/bin
output_key_file=MOFwithBenzene.key
benzene_molecules=10
mof_unitcells=1

# high temperature to distribute benzene evenly
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 200000 1 0.1 2 1000 | tee MOFwithBenzene-1.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-1.log
cp MOFwithBenzene.dyn MOFwithBenzene-1.dyn

# put benzene to the run temperature before unfreezing MOF atoms to prevent guest benzene molecules from collapsing the MOF structure
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 10000 1 0.1 2 300 | tee MOFwithBenzene-2.log
#head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-2.log
cp MOFwithBenzene.dyn MOFwithBenzene-2.dyn

# equilibrate
$bin/dynamic MOFwithBenzene 2000000 1 0.1 2 300 | tee MOFwithBenzene-3.log
rm MOFwithBenzene.arc MOFwithBenzene-3.log
cp MOFwithBenzene.dyn MOFwithBenzene-3.dyn

# production
$bin/dynamic MOFwithBenzene 100000000 1 1.0 2 300 | tee MOFwithBenzene-4.log
rm MOFwithBenzene-4.log
mv MOFwithBenzene.arc MOFwithBenzene-4.arc
cp MOFwithBenzene.dyn MOFwithBenzene-4.dyn
sed -i '/25.945700   25.945700   25.945700   90.000000   90.000000   90.000000/d' MOFwithBenzene-4.arc # clean up lines that VMD can't read


# post-processing

# get file of benzene hydrogen atoms
# remove MOF atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.benH
# Remove benzene carbon atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.benH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.benH

# get file of MOF hydrogen atoms
# remove benzene atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-1 $(expr $benzene_molecules \* 12)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.mofH
# Remove MOF non-hydrogen atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.mofH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2 165 166 167 168 169 170
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.mofH


==> anc/fig-11-and-13/nosehoover-flexible/MOFwithBenzene.key <==
parameters     ./Schmid2007TinkerV7SeparateAtomTypesPointCharges
verbose
archive
a-axis 25.9457
b-axis 25.9457
c-axis 25.9457
alpha  90.00
beta   90.00
gamma  90.00
vdw-cutoff 12.0
ewald
#neighbor-list
thermostat NOSE-HOOVER
#inactive 231



==> anc/fig-11-and-13/nosehoover-flexible/MOFwithBenzene.xyz <==
   544  Benzene
    25.945700   25.945700   25.945700   90.000000   90.000000   90.000000
     1  C    -12.949691  -12.372892   -7.738284     2     2     6     7
     2  C    -12.934488  -10.982593   -7.737159     2     1     3     8
     3  C    -11.749596  -10.297069   -7.913865     2     2     4     9
     4  C    -10.629214  -11.002468   -8.355083     2     3     5    10
     5  C    -10.643968  -12.384111   -8.359562     2     4     6    11
     6  C    -11.759500  -13.080794   -7.910089     2     1     5    12
     7  H    -13.905193  -12.927247   -7.724293     5     1
     8  H    -13.891391  -10.417311   -7.725850     5     2
     9  H    -11.708922   -9.195718   -7.805652     5     3
    10  H     -9.707854  -10.461609   -8.628916     5     4
    11  H     -9.724883  -12.940111   -8.625536     5     5
    12  H    -11.736529  -14.176581   -7.806527     5     6
    13  C      0.023141    0.599961   -7.738706     2    14    18    19
    14  C      0.038385    1.990243   -7.737589     2    13    15    20
    15  C      1.223226    2.675768   -7.914262     2    14    16    21
    16  C      2.343668    1.970384   -8.355480     2    15    17    22
    17  C      2.328895    0.588708   -8.359934     2    16    18    23
    18  C      1.213352   -0.107944   -7.910496     2    13    17    24
    19  H     -0.932328    0.045654   -7.723986     5    13
    20  H     -0.918526    2.555494   -7.725549     5    14
    21  H      1.263920    3.777041   -7.805297     5    15
    22  H      3.265127    2.511304   -8.628642     5    16
    23  H      3.248115    0.032663   -8.625235     5    17
    24  H      1.236306   -1.203657   -7.806138     5    18
    25  C      0.097204    0.603937    0.864438     2    26    30    31
    26  C      0.097193    1.990538    0.864438     2    25    27    32
    27  C      1.297984    2.683896    0.864351     2    26    28    33
    28  C      2.498795    1.990572    0.864201     2    27    29    34
    29  C      2.498815    0.603858    0.864200     2    28    30    35
    30  C      1.297998   -0.089443    0.864348     2    25    29    36
    31  H     -0.857638    0.052826    0.865023     5    25
    32  H     -0.857637    2.541677    0.865025     5    26
    33  H      1.298012    3.786405    0.864910     5    27
    34  H      3.453166    2.542401    0.864595     5    28
    35  H      3.453188    0.052005    0.864599     5    29
    36  H      1.298065   -1.191952    0.864906     5    30
    37  C     -0.449870    0.552331    9.243206     2    38    42    43
    38  C     -0.362369    1.972451    9.261310     2    37    39    44
    39  C      0.889840    2.535403    9.625097     2    38    40    45
    40  C      1.780030    1.805541   10.375907     2    39    41    46
    41  C      1.717653    0.427383   10.311997     2    40    42    47
    42  C      0.743883   -0.180412    9.506624     2    37    41    48
    43  H     -1.447302    0.048648    9.439784     5    37
    44  H     -1.280865    2.631968    9.465870     5    38
    45  H      1.016105    3.628021    9.482536     5    39
    46  H      2.590810    2.249664   11.015483     5    40
    47  H      2.416381   -0.121653   10.981724     5    41
    48  H      0.693730   -1.287895    9.347504     5    42
    49  C      0.098174  -12.369055   -7.781287     2    50    54    55
    50  C      0.098162  -10.982290   -7.781350     2    49    51    56
    51  C      1.298930  -10.288749   -7.780393     2    50    52    57
    52  C      2.499449  -10.982394   -7.781094     2    51    53    58
    53  C      2.499477  -12.369064   -7.781133     2    52    54    59
    54  C      1.298929  -13.062648   -7.780304     2    49    53    60
    55  H     -0.856681  -12.920246   -7.783252     5    49
    56  H     -0.856681  -10.431063   -7.783326     5    50
    57  H      1.299142   -9.186177   -7.781306     5    51
    58  H      3.453897  -10.431096   -7.783671     5    52
    59  H      3.453942  -12.920366   -7.783999     5    53
    60  H      1.299101  -14.165211   -7.781195     5    54
    61  C      0.097622  -12.368975    0.864412     2    62    66    67
    62  C      0.097605  -10.982320    0.864404     2    61    63    68
    63  C      1.298372  -10.288841    0.864046     2    62    64    69
    64  C      2.499170  -10.982298    0.863753     2    63    65    70
    65  C      2.499204  -12.369100    0.863756     2    64    66    71
    66  C      1.298379  -13.062509    0.864060     2    61    65    72
    67  H     -0.857314  -12.920008    0.864825     5    61
    68  H     -0.857315  -10.431244    0.864826     5    62
    69  H      1.298062   -9.186348    0.864312     5    63
    70  H      3.454106  -10.431123    0.864206     5    64
    71  H      3.454193  -12.920194    0.864164     5    65
    72  H      1.297966  -14.164985    0.864277     5    66
    73  C      0.079226  -12.369952    9.508433     2    74    78    79
    74  C      0.079428  -10.981509    9.508581     2    73    75    80
    75  C      1.276547  -10.284566    9.518650     2    74    76    81
    76  C      2.468235  -10.983416    9.561137     2    75    77    82
    77  C      2.467919  -12.369161    9.561191     2    76    78    83
    78  C      1.276038  -13.067320    9.518375     2    73    77    84
    79  H     -0.872399  -12.923618    9.509913     5    73
    80  H     -0.872170  -10.427725    9.510018     5    74
    81  H      1.289762   -9.181402    9.510627     5    75
    82  H      3.415578  -10.428193    9.598952     5    76
    83  H      3.414525  -12.925549    9.599910     5    77
    84  H      1.289243  -14.170424    9.510309     5    78
    85  C    -12.874681    0.603793   -7.781262     2    86    90    91
    86  C    -12.874691    1.990560   -7.781325     2    85    87    92
    87  C    -11.673921    2.684098   -7.780372     2    86    88    93
    88  C    -10.473405    1.990453   -7.781068     2    87    89    94
    89  C    -10.473375    0.603787   -7.781106     2    88    90    95
    90  C    -11.673923   -0.089799   -7.780282     2    85    89    96
    91  H    -13.829542    0.052610   -7.783263     5    85
    92  H    -13.829534    2.541786   -7.783344     5    86
    93  H    -11.673696    3.786665   -7.781351     5    87
    94  H     -9.518950    2.541739   -7.783700     5    88
    95  H     -9.518897    0.052504   -7.784020     5    89
    96  H    -11.673737   -1.192360   -7.781227     5    90
    97  C    -12.875225    0.603876    0.864386     2    98   102   103
    98  C    -12.875241    1.990528    0.864379     2    97    99   104
    99  C    -11.674474    2.684004    0.864019     2    98   100   105
   100  C    -10.473673    1.990551    0.863729     2    99   101   106
   101  C    -10.473638    0.603751    0.863731     2   100   102   107
   102  C    -11.674466   -0.089656    0.864030     2    97   101   108
   103  H    -13.830164    0.052844    0.864871     5    97
   104  H    -13.830160    2.541607    0.864876     5    98
   105  H    -11.674799    3.786497    0.864331     5    99
   106  H     -9.518750    2.541739    0.864225     5   100
   107  H     -9.518658    0.052648    0.864179     5   101
   108  H    -11.674895   -1.192136    0.864288     5   102
   109  C    -12.893615    0.602898    9.508433     2   110   114   115
   110  C    -12.893409    1.991340    9.508581     2   109   111   116
   111  C    -11.696290    2.688279    9.518659     2   110   112   117
   112  C    -10.504600    1.989434    9.561138     2   111   113   118
   113  C    -10.504915    0.603689    9.561196     2   112   114   119
   114  C    -11.696800   -0.094472    9.518386     2   109   113   120
   115  H    -13.845264    0.049251    9.509869     5   109
   116  H    -13.845017    2.545122    9.509977     5   110
   117  H    -11.683113    3.791444    9.510660     5   111
   118  H     -9.557293    2.544693    9.598965     5   112
   119  H     -9.558330    0.047283    9.599930     5   113
   120  H    -11.683634   -1.197583    9.510336     5   114
   121  C      4.256326    2.075874    8.716712   170   122   126   454
   122  C      5.104249    2.777583    7.868741   169   121   123   127
   123  C      5.952181    2.075863    7.020787   170   122   124   453
   124  C      5.952180    0.688595    7.020797   170   123   125   459
   125  C      5.104247   -0.013115    7.868758   169   124   126   140
   126  C      4.256326    0.688606    8.716721   170   121   125   460
   127  C      5.104237    4.267701    7.868723   168   122   128   447
   128  O      5.903411    4.865701    7.069520   167   127   129
   129  Zn     6.228055    6.744821    6.744846   166   128   130   445   446
   130  O      8.107175    7.069471    7.069493   167   129   131
   131  C      8.705185    7.868653    7.868679   168   130   132   434
   132  C     10.195303    7.868647    7.868666   169   131   133   137
   133  C     10.897011    7.020702    7.020717   170   132   134   500
   134  C     12.284279    7.020701    7.020708   170   133   135   499
   135  C     12.985999    7.868646    7.868649   169   134   136   138
   136  C     12.284289    8.716591    8.716598   170   135   137   498
   137  C     10.897022    8.716591    8.716606   170   132   136   497
   138  C     14.476118    7.868650    7.868646   168   135   139   448
   139  O     15.074122    7.069462    7.069462   167   138   283
   140  C      5.104233   -1.503234    7.868756   168   125   141   398
   141  O      5.903416   -2.101242    7.069568   167   140   142
   142  Zn     6.228056   -3.980365    6.744908   166   141   166   381   392
   143  Zn     3.980357   -3.980355    8.992587   166   144   367   392   398
   144  O      2.101235   -4.305032    8.667935   167   143   145
   145  C      1.503236   -5.104230    7.868756   168   144   146   397
   146  C      0.013117   -5.104244    7.868758   169   145   147   151
   147  C     -0.688593   -5.952176    7.020796   170   146   148   472
   148  C     -2.075861   -5.952177    7.020786   170   147   149   484
   149  C     -2.777581   -5.104244    7.868739   169   148   150   152
   150  C     -2.075872   -4.256322    8.716711   170   149   151   483
   151  C     -0.688604   -4.256322    8.716720   170   146   150   471
   152  C     -4.267699   -5.104232    7.868721   168   149   153   399
   153  O     -4.865704   -4.305044    8.667907   167   152   154
   154  Zn    -6.744827   -3.980372    8.992549   166   153   271   337   404
   155  Zn    -8.992505   -6.228073    8.992545   166   156   271   352   396
   156  O     -8.667837   -8.107189    8.667872   167   155   157
   157  C     -7.868649   -8.705181    7.868677   168   156   158   400
   158  C     -7.868643  -10.195298    7.868665   169   157   159   163
   159  C     -7.020697  -10.897006    7.020715   170   158   160   521
   160  C     -7.020696  -12.284275    7.020707   170   159   161   522
   161  C     -7.868641  -12.985995    7.868648   169   160   162   164
   162  C     -8.716586  -12.284285    8.716597   170   161   163   523
   163  C     -8.716587  -10.897018    8.716605   170   158   162   524
   164  C     -7.868645  -14.476113    7.868645   168   161   165   401
   165  O     -8.667837  -15.074114    8.667828   167   164   413
   166  O      5.903393   -4.305019    4.865787   167   142   167
   167  C      5.104204   -5.104204    4.267784   168   166   168   180
   168  O      4.305019   -5.903393    4.865788   167   167   169
   169  Zn     3.980367   -6.228055    6.744909   166   168   170   392   397
   170  O      4.305025   -8.107170    7.069578   167   169   171
   171  C      5.104205   -8.705171    7.868774   168   170   172   394
   172  C      5.104203  -10.195288    7.868771   169   171   173   177
   173  C      5.952133  -10.897005    8.716728   170   172   174   525
   174  C      5.952138  -12.284273    8.716719   170   173   175   526
   175  C      5.104213  -12.985984    7.868752   169   174   176   178
   176  C      4.256279  -12.284267    7.020798   170   175   177   527
   177  C      4.256274  -10.896999    7.020808   170   172   176   528
   178  C      5.104222  -14.476102    7.868737   168   175   179   395
   179  O      4.305035  -15.074100    7.069546   167   178   436
   180  C      5.104194   -5.104195    2.777666   169   167   181   185
   181  C      4.256244   -5.952135    2.075953   170   180   182   469
   182  C      4.256227   -5.952119    0.688685   170   181   183   481
   183  C      5.104161   -5.104163   -0.013031   169   182   184   186
   184  C      5.952117   -4.256230    0.688684   170   183   185   482
   185  C      5.952134   -4.256245    2.075952   170   180   184   470
   186  C      5.104141   -5.104145   -1.503150   168   183   187   199
   187  O      5.903322   -4.304952   -2.101154   167   186   188
   188  Zn     6.227969   -3.980282   -3.980278   166   187   189   201   380
   189  O      8.107090   -4.304941   -4.304939   167   188   190
   190  C      8.705093   -5.104130   -5.104123   168   189   191   402
   191  C     10.195210   -5.104128   -5.104129   169   190   192   196
   192  C     10.896929   -4.256183   -4.256189   170   191   193   505
   193  C     12.284197   -4.256184   -4.256198   170   192   194   506
   194  C     12.985905   -5.104129   -5.104147   169   193   195   197
   195  C     12.284186   -5.952074   -5.952088   170   194   196   507
   196  C     10.896918   -5.952073   -5.952078   170   191   195   508
   197  C     14.476023   -5.104133   -5.104158   168   194   198   403
   198  O     15.074034   -4.304951   -4.304971   167   197   259
   199  O      4.304948   -5.903326   -2.101154   167   186   200
   200  Zn     3.980277   -6.227973   -3.980277   166   199   201   350   368
   201  O      5.104124   -5.104130   -5.104121   165   188   200   202   214
   202  Zn     6.227974   -6.227980   -6.227959   166   201   203   370   402
   203  O      5.903328   -5.903334   -8.107081   167   202   204
   204  C      5.104145   -5.104149   -8.705090   168   203   205   213
   205  C      5.104155   -5.104159  -10.195207   169   204   206   210
   206  C      4.256216   -4.256219  -10.896933   170   205   207   537
   207  C      4.256228   -4.256230  -12.284201   170   206   208   538
   208  C      5.104180   -5.104180  -12.985902   169   207   209   211
   209  C      5.952118   -5.952119  -12.284174   170   208   210   539
   210  C      5.952106   -5.952109  -10.896907   170   205   209   540
   211  C      5.104192   -5.104191  -14.476020   168   208   212   367
   212  O      5.903383   -5.903382  -15.074012   167   211   391
   213  O      4.304955   -4.304959   -8.107095   167   204   214
   214  Zn     3.980285   -3.980290   -6.227977   166   201   213   215   366
   215  O      4.304947   -2.101165   -5.903328   167   214   216
   216  C      5.104132   -1.503159   -5.104141   168   215   217   380
   217  C      5.104140   -0.013039   -5.104155   169   216   218   222
   218  C      5.952089    0.688679   -4.256218   170   217   219   475
   219  C      5.952094    2.075947   -4.256227   170   218   220   463
   220  C      5.104148    2.777658   -5.104173   169   219   221   223
   221  C      4.256204    2.075941   -5.952117   170   220   222   464
   222  C      4.256200    0.688673   -5.952107   170   217   221   476
   223  C      5.104147    4.267776   -5.104177   168   220   224   319
   224  O      4.304957    4.865777   -5.903362   167   223   225
   225  Zn     3.980297    6.744899   -6.228020   166   224   226   230   320
   226  O      4.304958    7.069562   -8.107137   167   225   227
   227  C      5.104138    7.868755   -8.705138   168   226   228   294
   228  O      5.903320    8.667949   -8.107137   167   227   229
   229  Zn     6.227976    8.992602   -6.228016   166   228   230   302   379
   230  O      5.104139    7.868743   -5.104173   165   225   229   231   305
   231  Zn     3.980292    8.992578   -3.980318   166   230   232   308   378
   232  O      2.101169    8.667932   -4.304998   167   231   233
   233  C      1.503169    7.868755   -5.104198   168   232   234   320
   234  C      0.013049    7.868765   -5.104218   169   233   235   239
   235  C     -0.688660    7.020807   -5.952155   170   234   236   461
   236  C     -2.075929    7.020806   -5.952164   170   235   237   473
   237  C     -2.777648    7.868763   -5.104235   169   236   238   240
   238  C     -2.075940    8.716731   -4.256308   170   237   239   474
   239  C     -0.688671    8.716731   -4.256300   170   234   238   462
   240  C     -4.267766    7.868752   -5.104231   168   237   241   321
   241  O     -4.865773    8.667939   -4.305047   167   240   242
   242  Zn    -6.744896    8.992584   -3.980381   166   241   243   293   365
   243  O     -7.868733    7.868731   -5.104226   165   242   244   248   322
   244  Zn    -8.992577    8.992574   -6.228081   166   243   245   317   364
   245  O     -8.667906    8.667903   -8.107199   167   244   246
   246  C     -7.868713    7.868711   -8.705189   168   245   247   415
   247  O     -7.069531    7.069528   -8.107176   167   246   248
   248  Zn    -6.744884    6.744881   -6.228057   166   243   247   249   321
   249  O     -7.069556    4.865762   -5.903408   167   248   250
   250  C     -7.868757    4.267764   -5.104231   168   249   251   323
   251  C     -7.868769    2.777645   -5.104235   169   250   252   256
   252  C     -7.020812    2.075926   -5.952164   170   251   253   485
   253  C     -7.020814    0.688658   -5.952156   170   252   254   487
   254  C     -7.868772   -0.013052   -5.104219   169   253   255   257
   255  C     -8.716738    0.688669   -4.256301   170   254   256   488
   256  C     -8.716737    2.075937   -4.256309   170   251   255   486
   257  C     -7.868762   -1.503171   -5.104199   168   254   258   325
   258  O     -8.667939   -2.101172   -4.304999   167   257   259
   259  Zn    -8.992584   -3.980296   -3.980320   166   198   258   260   351
   260  O     -8.667929   -4.304979   -2.101198   167   259   261
   261  C     -7.868749   -5.104179   -1.503203   168   260   262   340
   262  C     -7.868747   -5.104201   -0.013084   169   261   263   267
   263  C     -8.716707   -4.256284    0.688645   170   262   264   490
   264  C     -8.716696   -4.256294    2.075913   170   263   265   492
   265  C     -7.868722   -5.104222    2.777613   169   264   266   268
   266  C     -7.020770   -5.952149    2.075886   170   265   267   491
   267  C     -7.020783   -5.952139    0.688618   170   262   266   489
   268  C     -7.868701   -5.104220    4.267732   168   265   269   414
   269  O     -7.069497   -5.903398    4.865725   167   268   270
   270  Zn    -6.744819   -6.228050    6.744844   166   269   271   399   400
   271  O     -7.868664   -5.104218    7.868698   165   154   155   270   272
   272  Zn    -8.992524   -3.980374    6.744867   166   271   273   390   414
   273  O     -8.667883   -2.101252    7.069540   167   272   274
   274  C     -7.868701   -1.503247    7.868731   168   273   275   404
   275  C     -7.868712   -0.013127    7.868738   169   274   276   280
   276  C     -8.716660    0.688584    7.020794   170   275   277   478
   277  C     -8.716656    2.075853    7.020784   170   276   278   466
   278  C     -7.868703    2.777570    7.868718   169   277   279   281
   279  C     -7.020766    2.075859    8.716674   170   278   280   467
   280  C     -7.020771    0.688590    8.716684   170   275   279   479
   281  C     -7.868684    4.267689    7.868694   168   278   282   405
   282  O     -8.667859    4.865688    7.069492   167   281   283
   283  Zn    -8.992498    6.744809    6.744806   166   139   282   284   412
   284  O     -8.667868    7.069497    4.865684   167   283   285
   285  C     -7.868694    7.868697    4.267681   168   284   286   411
   286  C     -7.868725    7.868727    2.777563   169   285   287   291
   287  C     -7.020794    8.716686    2.075848   170   286   288   465
   288  C     -7.020812    8.716702    0.688579   170   287   289   477
   289  C     -7.868759    7.868760   -0.013135   169   288   290   292
   290  C     -8.716701    7.020813    0.688580   170   289   291   480
   291  C     -8.716685    7.020796    2.075849   170   286   290   468
   292  C     -7.868758    7.868758   -1.503255   168   289   293   324
   293  O     -7.069566    8.667939   -2.101259   167   242   292
   294  C      5.104146    7.868746  -10.195256   169   227   295   299
   295  C      4.256224    7.020779  -10.896970   170   294   296   544
   296  C      4.256241    7.020764  -12.284238   170   295   297   543
   297  C      5.104181    7.868714  -12.985951   169   296   298   300
   298  C      5.952100    8.716684  -12.284236   170   297   299   542
   299  C      5.952083    8.716700  -10.896968   170   294   298   541
   300  C      5.104204    7.868695  -14.476069   168   297   301   318
   301  O      4.305021    7.069504  -15.074073   167   300   432
   302  O      8.107099    8.667961   -5.903361   167   229   303
   303  C      8.705106    7.868773   -5.104179   168   302   304   309
   304  O      8.107109    7.069575   -4.304998   167   303   305
   305  Zn     6.227995    6.744901   -3.980337   166   230   304   306   319
   306  O      5.903359    7.069559   -2.101214   167   305   307
   307  C      5.104178    7.868744   -1.503201   168   306   308   442
   308  O      4.304976    8.667924   -2.101196   167   231   307
   309  C     10.195223    7.868776   -5.104182   169   303   310   314
   310  C     10.896940    7.020815   -4.256256   170   309   311   501
   311  C     12.284208    7.020811   -4.256266   170   310   312   502
   312  C     12.985918    7.868768   -5.104202   169   311   313   315
   313  C     12.284201    8.716732   -5.952124   170   312   314   503
   314  C     10.896933    8.716736   -5.952114   170   309   313   504
   315  C     14.476037    7.868758   -5.104217   168   312   316   317
   316  O     15.074039    7.069568   -4.305032   167   315   322
   317  O     15.074040    8.667935   -5.903413   167   244   315
   318  O      5.903402    8.667870  -15.074071   167   300   433
   319  O      5.903338    4.865780   -4.304994   167   223   305
   320  O      2.101175    7.069566   -5.903380   167   225   233
   321  O     -4.865765    7.069551   -5.903408   167   240   248
   322  Zn    -8.992586    6.744894   -3.980380   166   243   316   323   324
   323  O     -8.667943    4.865771   -4.305046   167   250   322
   324  O     -8.667940    7.069565   -2.101258   167   292   322
   325  O     -7.069572   -2.101178   -5.903380   167   257   326
   326  Zn    -6.744904   -3.980299   -6.228021   166   325   338   341   351
   327  Zn    -8.992606   -6.227979   -6.228019   166   328   351   355   403
   328  O     -8.667952   -5.903322   -8.107140   167   327   329
   329  C     -7.868759   -5.104140   -8.705140   168   328   330   338
   330  C     -7.868749   -5.104146  -10.195258   169   329   331   335
   331  C     -8.716702   -5.952082  -10.896971   170   330   332   529
   332  C     -8.716685   -5.952099  -12.284239   170   331   333   530
   333  C     -7.868714   -5.104179  -12.985953   169   332   334   336
   334  C     -7.020764   -4.256239  -12.284238   170   333   335   531
   335  C     -7.020781   -4.256223  -10.896970   170   330   334   532
   336  C     -7.868694   -5.104201  -14.476071   168   333   337   352
   337  O     -7.069503   -4.305017  -15.074074   167   154   336
   338  O     -7.069565   -4.304959   -8.107138   167   326   329
   339  Zn    -6.744906   -6.227997   -3.980339   166   340   351   353   356
   340  O     -7.069564   -5.903361   -2.101216   167   261   339
   341  O     -4.865782   -4.304958   -5.903362   167   326   342
   342  C     -4.267781   -5.104149   -5.104177   168   341   343   356
   343  C     -2.777663   -5.104150   -5.104173   169   342   344   348
   344  C     -2.075953   -5.952096   -4.256226   170   343   345   494
   345  C     -0.688685   -5.952092   -4.256217   170   344   346   496
   346  C      0.013034   -5.104142   -5.104154   169   345   347   349
   347  C     -0.688678   -4.256202   -5.952106   170   346   348   495
   348  C     -2.075946   -4.256206   -5.952116   170   343   347   493
   349  C      1.503153   -5.104135   -5.104141   168   346   350   366
   350  O      2.101154   -5.903318   -4.304946   167   200   349
   351  O     -7.868748   -5.104142   -5.104174   165   259   326   327   339
   352  O     -8.667869   -5.903399  -15.074074   167   155   336
   353  O     -7.069579   -8.107112   -4.305001   167   339   354
   354  C     -7.868776   -8.705108   -5.104181   168   353   355   357
   355  O     -8.667964   -8.107102   -5.903365   167   327   354
   356  O     -4.865785   -5.903340   -4.304995   167   339   342
   357  C     -7.868779  -10.195226   -5.104185   169   354   358   362
   358  C     -7.020818  -10.896942   -4.256258   170   357   359   517
   359  C     -7.020814  -12.284210   -4.256268   170   358   360   518
   360  C     -7.868770  -12.985921   -5.104204   169   359   361   363
   361  C     -8.716734  -12.284204   -5.952127   170   360   362   519
   362  C     -8.716739  -10.896936   -5.952117   170   357   361   520
   363  C     -7.868760  -14.476039   -5.104219   168   360   364   365
   364  O     -8.667938  -15.074043   -5.903414   167   244   363
   365  O     -7.069570  -15.074041   -4.305034   167   242   363
   366  O      2.101161   -4.304951   -5.903327   167   214   349
   367  O      4.305009   -4.305008  -15.074033   167   143   211
   368  O      4.304934   -8.107095   -4.304938   167   200   369
   369  C      5.104123   -8.705098   -5.104122   168   368   370   371
   370  O      5.903315   -8.107098   -5.903306   167   202   369
   371  C      5.104121  -10.195216   -5.104128   169   369   372   376
   372  C      5.952066  -10.896923   -5.952077   170   371   373   513
   373  C      5.952067  -12.284191   -5.952086   170   372   374   514
   374  C      5.104123  -12.985910   -5.104145   169   373   375   377
   375  C      4.256178  -12.284202   -4.256196   170   374   376   515
   376  C      4.256176  -10.896934   -4.256187   170   371   375   516
   377  C      5.104127  -14.476028   -5.104155   168   374   378   379
   378  O      4.304946  -15.074040   -4.304969   167   231   377
   379  O      5.903314  -15.074022   -5.903349   167   229   377
   380  O      5.903314   -2.101160   -4.304947   167   188   216
   381  O      8.107172   -4.305023    7.069577   167   142   382
   382  C      8.705173   -5.104202    7.868772   168   381   383   393
   383  C     10.195290   -5.104200    7.868770   169   382   384   388
   384  C     10.897007   -5.952130    8.716727   170   383   385   512
   385  C     12.284275   -5.952134    8.716717   170   384   386   511
   386  C     12.985986   -5.104209    7.868750   169   385   387   389
   387  C     12.284268   -4.256275    7.020796   170   386   388   510
   388  C     10.897000   -4.256271    7.020806   170   383   387   509
   389  C     14.476104   -5.104218    7.868735   168   386   390   396
   390  O     15.074102   -4.305030    7.069544   167   272   389
   391  Zn     6.228049   -6.228046    8.992611   166   212   392   393   394
   392  O      5.104208   -5.104206    7.868752   165   142   143   169   391
   393  O      8.107171   -5.903386    8.667963   167   382   391
   394  O      5.903389   -8.107169    8.667964   167   171   391
   395  O      5.903415  -15.074110    8.667913   167   178   433
   396  O     15.074112   -5.903411    8.667911   167   155   389
   397  O      2.101244   -5.903413    7.069569   167   145   169
   398  O      4.305035   -2.101233    8.667936   167   140   143
   399  O     -4.865698   -5.903406    7.069519   167   152   270
   400  O     -7.069468   -8.107170    7.069491   167   157   270
   401  O     -7.069457  -15.074118    7.069461   167   164   410
   402  O      8.107092   -5.903322   -5.903306   167   190   202
   403  O     15.074018   -5.903318   -5.903352   167   197   327
   404  O     -7.069503   -2.101249    8.667908   167   154   274
   405  O     -7.069491    4.865694    8.667873   167   281   406
   406  Zn    -6.744813    6.744817    8.992506   166   405   407   412   422
   407  O     -4.865690    7.069495    8.667873   167   406   408
   408  C     -4.267685    7.868688    7.868694   168   407   409   424
   409  O     -4.865684    8.667863    7.069491   167   408   410
   410  Zn    -6.744805    8.992502    6.744805   166   401   409   411   412
   411  O     -7.069493    8.667871    4.865683   167   285   410
   412  O     -7.868650    7.868654    7.868646   165   283   406   410   413
   413  Zn    -8.992501    8.992506    8.992487   166   165   412   423   448
   414  O     -8.667886   -4.305037    4.865743   167   268   272
   415  C     -7.868699    7.868698  -10.195306   169   246   416   420
   416  C     -8.716637    8.716637  -10.897033   170   415   417   533
   417  C     -8.716625    8.716627  -12.284301   170   416   418   534
   418  C     -7.868675    7.868677  -12.986003   169   417   419   421
   419  C     -7.020736    7.020737  -12.284275   170   418   420   535
   420  C     -7.020748    7.020747  -10.897006   170   415   419   536
   421  C     -7.868667    7.868670  -14.476121   168   418   422   423
   422  O     -7.069477    7.069481  -15.074117   167   406   421
   423  O     -8.667851    8.667855  -15.074130   167   413   421
   424  C     -2.777566    7.868706    7.868718   169   408   425   429
   425  C     -2.075855    7.020769    8.716674   170   424   426   457
   426  C     -0.688586    7.020774    8.716684   170   425   427   451
   427  C      0.013132    7.868715    7.868739   169   426   428   430
   428  C     -0.688580    8.716664    7.020795   170   427   429   452
   429  C     -2.075848    8.716659    7.020784   170   424   428   458
   430  C      1.503252    7.868703    7.868732   168   427   431   435
   431  O      2.101253    7.069505    8.667909   167   430   432
   432  Zn     3.980376    6.744828    8.992550   166   301   431   445   447
   433  Zn     6.228076    8.992507    8.992548   166   318   395   434   445
   434  O      8.107193    8.667840    8.667875   167   131   433
   435  O      2.101256    8.667886    7.069541   167   430   436
   436  Zn     3.980378    8.992526    6.744869   166   179   435   437   445
   437  O      4.305041    8.667887    4.865745   167   436   438
   438  C      5.104224    7.868701    4.267734   168   437   439   446
   439  C      5.104224    7.868721    2.777615   169   438   440   444
   440  C      4.256296    8.716694    2.075915   170   439   441   449
   441  C      4.256284    8.716704    0.688646   170   440   442   455
   442  C      5.104201    7.868743   -0.013082   169   307   441   443
   443  C      5.952139    7.020780    0.688620   170   442   444   456
   444  C      5.952151    7.020769    2.075888   170   439   443   450
   445  O      5.104223    7.868666    7.868700   165   129   432   433   436
   446  O      5.903402    7.069498    4.865727   167   129   438
   447  O      4.305049    4.865706    8.667908   167   127   432
   448  O     15.074119    8.667843    8.667829   167   138   413
   449  H      3.575296    9.397731    2.613080   171   440
   450  H      6.633167    6.339731    2.613032   171   444
   451  H     -0.151436    6.339756    9.397714   171   426
   452  H     -0.151424    9.397691    6.339779   171   428
   453  H      6.633193    2.613013    6.339750   171   123
   454  H      3.575323    2.613033    9.397750   171   121
   455  H      3.575276    9.397749    0.151504   171   441
   456  H      6.633147    6.339751    0.151456   171   443
   457  H     -2.613012    6.339748    9.397696   171   425
   458  H     -2.612999    9.397683    6.339760   171   429
   459  H      6.633192    0.151437    6.339766   171   124
   460  H      3.575321    0.151458    9.397765   171   126
   461  H     -0.151503    6.339774   -6.633164   171   235
   462  H     -0.151523    9.397773   -3.575293   171   239
   463  H      6.633122    2.613104   -3.575212   171   219
   464  H      3.575187    2.613093   -6.633147   171   221
   465  H     -6.339768    9.397706    2.613001   171   287
   466  H     -9.397680    2.613004    6.339760   171   277
   467  H     -6.339745    2.613016    9.397696   171   279
   468  H     -9.397704    6.339771    2.613003   171   291
   469  H      3.575231   -6.633167    2.613108   171   181
   470  H      6.633166   -3.575232    2.613106   171   185
   471  H     -0.151456   -3.575317    9.397765   171   151
   472  H     -0.151435   -6.633188    6.339766   171   147
   473  H     -2.613078    6.339772   -6.633178   171   236
   474  H     -2.613099    9.397772   -3.575308   171   238
   475  H      6.633115    0.151529   -3.575196   171   218
   476  H      3.575181    0.151518   -6.633131   171   222
   477  H     -6.339799    9.397734    0.151426   171   288
   478  H     -9.397688    0.151429    6.339778   171   276
   479  H     -6.339753    0.151440    9.397713   171   280
   480  H     -9.397734    6.339799    0.151428   171   290
   481  H      3.575203   -6.633140    0.151533   171   182
   482  H      6.633138   -3.575206    0.151531   171   184
   483  H     -2.613031   -3.575318    9.397749   171   150
   484  H     -2.613011   -6.633188    6.339749   171   148
   485  H     -6.339778    2.613076   -6.633179   171   252
   486  H     -9.397778    2.613096   -3.575308   171   256
   487  H     -6.339781    0.151500   -6.633165   171   253
   488  H     -9.397780    0.151520   -3.575294   171   255
   489  H     -6.339754   -6.633147    0.151454   171   267
   490  H     -9.397753   -3.575276    0.151502   171   263
   491  H     -6.339732   -6.633165    2.613030   171   266
   492  H     -9.397732   -3.575294    2.613078   171   264
   493  H     -2.613098   -3.575189   -6.633146   171   348
   494  H     -2.613110   -6.633124   -3.575211   171   344
   495  H     -0.151522   -3.575183   -6.633130   171   347
   496  H     -0.151534   -6.633117   -3.575195   171   345
   497  H     10.359872    9.397614    9.397632   171   137
   498  H     12.821446    9.397614    9.397617   171   136
   499  H     12.821427    6.339677    6.339682   171   134
   500  H     10.359851    6.339680    6.339698   171   133
   501  H     10.359788    6.339781   -3.575243   171   310
   502  H     12.821362    6.339773   -3.575260   171   311
   503  H     12.821350    9.397766   -6.633138   171   313
   504  H     10.359774    9.397773   -6.633119   171   314
   505  H     10.359778   -3.575161   -3.575164   171   192
   506  H     12.821355   -3.575162   -3.575179   171   193
   507  H     12.821333   -6.633097   -6.633114   171   195
   508  H     10.359759   -6.633095   -6.633097   171   196
   509  H     10.359843   -3.575261    6.339774   171   388
   510  H     12.821418   -3.575267    6.339756   171   387
   511  H     12.821430   -6.633146    9.397748   171   385
   512  H     10.359854   -6.633137    9.397765   171   384
   513  H      6.633088  -10.359764   -6.633096   171   372
   514  H      6.633091  -12.821338   -6.633112   171   373
   515  H      3.575156  -12.821360   -3.575176   171   375
   516  H      3.575154  -10.359783   -3.575163   171   376
   517  H     -6.339784  -10.359790   -3.575246   171   358
   518  H     -6.339775  -12.821364   -3.575263   171   359
   519  H     -9.397768  -12.821354   -6.633141   171   361
   520  H     -9.397775  -10.359778   -6.633123   171   362
   521  H     -6.339675  -10.359846    6.339696   171   159
   522  H     -6.339673  -12.821423    6.339681   171   160
   523  H     -9.397609  -12.821441    9.397617   171   162
   524  H     -9.397609  -10.359867    9.397630   171   163
   525  H      6.633141  -10.359852    9.397767   171   173
   526  H      6.633150  -12.821428    9.397750   171   174
   527  H      3.575271  -12.821416    6.339758   171   176
   528  H      3.575264  -10.359842    6.339775   171   177
   529  H     -9.397743   -6.633085  -10.359817   171   331
   530  H     -9.397714   -6.633115  -12.821392   171   332
   531  H     -6.339721   -3.575236  -12.821390   171   334
   532  H     -6.339752   -3.575209  -10.359815   171   335
   533  H     -9.397664    9.397663  -10.359889   171   416
   534  H     -9.397644    9.397646  -12.821463   171   417
   535  H     -6.339708    6.339710  -12.821416   171   419
   536  H     -6.339730    6.339729  -10.359840   171   420
   537  H      3.575190   -3.575193  -10.359789   171   206
   538  H      3.575210   -3.575211  -12.821365   171   207
   539  H      6.633146   -6.633146  -12.821316   171   209
   540  H      6.633124   -6.633127  -10.359741   171   210
   541  H      6.633086    9.397741  -10.359813   171   299
   542  H      6.633117    9.397714  -12.821388   171   298
   543  H      3.575238    6.339721  -12.821391   171   296
   544  H      3.575209    6.339750  -10.359815   171   295


==> anc/fig-11-and-13/nosehoover-flexible/Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm <==

      ##############################
      ##                          ##
      ##  Force Field Definition  ##
      ##                          ##
      ##############################


forcefield              MM3-2000

bondunit                71.94
bond-cubic              -2.55
bond-quartic            3.793125     !! (7/12)*bond-cubic^2
angleunit               0.02191418
angle-cubic             -0.014
angle-quartic           0.000056
angle-pentic            -0.0000007
angle-sextic            0.000000022
strbndunit              2.51118
angangunit              -0.02191418
opbendtype              ALLINGER
opbendunit              0.02191418
opbend-cubic            -0.014
opbend-quartic          0.000056
opbend-pentic           -0.0000007
opbend-sextic           0.000000022
torsionunit             0.5
strtorunit              -5.9975
vdwtype                 MM3-HBOND
radiusrule              ARITHMETIC
radiustype              R-MIN
radiussize              RADIUS
epsilonrule             GEOMETRIC
a-expterm               184000.0
b-expterm               12.0
c-expterm               2.25
vdw-14-scale            1.0
chg-14-scale            1.0
electric                332.0538
dielectric              1.5


      #############################
      ##                         ##
      ##  Literature References  ##
      ##                         ##
      #############################


N. L. Allinger, Y. H. Yuh and J.-H. Lii, "Molecular Mechanics.
The MM3 Force Field for Hydrocarbons. 1", J. Am. Chem. Soc.,
111, 8551-8566 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 2. Vibrational Frequencies and Thermodynamics",
J. Am. Chem. Soc., 111, 8566-8575 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 3. The van der Waals' Potentials and Crystal
Data for Aliphatic and Aromatic Hydrocarbons", J. Am. Chem. Soc.,
111, 8576-8582 (1989)

N. L. Allinger, H. J. Geise, W. Pyckhout, L. A. Paquette and J. C.
Gallucci, "Structures of Norbornane and Dodecahedrane by Molecular
Mechanics Calculations (MM3), X-ray Crystallography, and Electron
Diffraction", J. Am. Chem. Soc., 111, 1106-1114 (1989)  [torsion-stretch]

N. L. Allinger, F. Li and L. Yan, "Molecular Mechanics. The MM3 Force
Field for Alkenes", J. Comput. Chem., 11, 848-867 (1990)

N. L. Allinger, F. Li, L. Yan and J. C. Tai, "Molecular Mechanics
(MM3) Calculations on Conjugated Hydrocarbons", J. Comput. Chem.,
11, 868-895 (1990)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. I", J. Phys. Org. Chem., 7, 591-609 (1994)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. II", J. Comput. Chem., 19, 1001-1016 (1998)

All parameters in this file are from the "MM3 PARAMETERS (2000)",
as provided by Prof. N. L. Allinger, University of Georgia


      #############################
      ##                         ##
      ##  Atom Type Definitions  ##
      ##                         ##
      #############################


atom          1    C     "CSP3 ALKANE"                  6    12.000    4
atom          2    C     "CSP2 ALKENE"                  6    12.000    3
atom          3    C     "CSP2 CARBONYL"                6    12.000    3
atom          4    C     "CSP ALKYNE"                   6    12.000    2
atom          5    H     "EXCEPT ON N,O,S"              1     1.008    1
atom          6    O     "C-O-H, C-O-C, O-O"            8    15.995    2
atom          7    O     "O=C CARBONYL"                 8    15.995    1
atom          8    N     "NSP3"                         7    14.003    3
atom          9    N     "NSP2"                         7    14.003    3
atom         10    N     "NSP"                          7    14.003    1
atom         11    F     "FLUORIDE"                     9    18.998    1
atom         12    Cl    "CHLORIDE"                    17    34.969    1
atom         13    Br    "BROMIDE"                     35    78.918    1
atom         14    I     "IODIDE"                      53   126.900    1
atom         15    S     "-S- SULFIDE"                 16    31.972    2
atom         16    S+    ">S+ SULFONIUM"               16    31.972    2
atom         17    S     ">S=O SULFOXIDE"              16    31.972    3
atom         18    S     ">SO2 SULFONE"                16    31.972    4
atom         19    Si    "SILANE"                      14    27.977    4
atom         20    *     "NOT USED"                     0     0.000    0
atom         21    H     "-OH ALCOHOL"                  1     1.008    1
atom         22    C     "CYCLOPROPANE"                 6    12.000    4
atom         23    H     "NH AMINE/IMINE"               1     1.008    1
atom         24    H     "COOH CARBOXYL"                1     1.008    1
atom         25    P     ">P- PHOSPHINE"               15    30.994    3
atom         26    B     ">B- TRIGONAL"                 5    11.009    3
atom         27    B     ">B< TETRAHEDRAL"              5    11.009    4
atom         28    H     "H-N-C=O AMIDE"                1     1.008    1
atom         29    C*    "RADICAL"                      6    12.000    3
atom         30    C+    "CARBONIUM ION"                6    12.000    3
atom         31    Ge    "GERMANIUM"                   32    73.922    2
atom         32    Sn    "TIN"                         50   117.902    2
atom         33    Pb    "LEAD (IV)"                   82   207.977    4
atom         34    Se    "SELENIUM"                    34    79.917    2
atom         35    Te    "TELLURIUM"                   52   129.907    2
atom         36    D     "DEUTERIUM"                    1     2.014    1
atom         37    N     "-N=C-/PYR (DELOCLZD)"         7    14.003    2
atom         38    C     "CSP2 CYCLOPROPENE"            6    12.000    3
atom         39    N+    "NSP3 AMMONIUM"                7    14.003    4
atom         40    N     "NSP2 PYRROLE"                 7    14.003    3
atom         41    O     "OSP2 FURAN"                   8    15.995    2
atom         42    S     "SSP2 THIOPHENE"              16    31.972    2
atom         43    N     "=N-O AZOXY (LOCAL)"           7    14.003    2
atom         44    H     "SH THIOL"                     1     1.008    1
atom         45    N     "AZIDE (CENTER N)"             7    14.003    2
atom         46    N     "NITRO"                        7    14.003    3
atom         47    O     "CARBOXYLATE ION"              8    15.995    1
atom         48    H     "AMMONIUM"                     1     1.008    1
atom         49    O     "EPOXY"                        8    15.995    2
atom         50    C     "BENZENE (LOCALIZED)"          6    12.000    3
atom         51    He    "HELIUM"                       2     4.003    0
atom         52    Ne    "NEON"                        10    20.179    0
atom         53    Ar    "ARGON"                       18    39.948    0
atom         54    Kr    "KRYPTON"                     36    83.800    0
atom         55    Xe    "XENON"                       54   131.300    0
atom         56    C     "CSP3 CYCLOBUTANE"             6    12.000    4
atom         57    C     "CSP2 CYCLOBUTENE"             6    12.000    3
atom         58    C     "C=O CYCLOBUTANONE"            6    12.000    3
atom         59    Mg    "MAGNESIUM"                   12    24.301    2
atom         60    P     "PHOSPHORUS (V)"              15    30.994    4
atom         61    Fe    "IRON (II)"                   26    55.847    2
atom         62    Fe    "IRON (III)"                  26    55.847    3
atom         63    Ni    "NICKEL (II)"                 28    58.710    2
atom         64    Ni    "NICKEL (III)"                28    58.710    3
atom         65    Co    "COBALT (II)"                 27    58.933    2
atom         66    Co    "COBALT (III)"                27    58.933    3
atom         67    C     "C=O CYCLOPROPANONE"           6    12.000    3
atom         68    C     "ALLENE CSP =C="               6    12.000    2
atom         69    O     "AMINE OXIDE OXYGEN"           8    15.995    1
atom         70    O     "KETONIUM OXYGEN"              8    15.995    1
atom         71    C     "KETONIUM CARBON"              6    12.000    2
atom         72    N     "=N- IMINE (LOCALZD)"          7    14.003    2
atom         73    H     "H-O ENOL/PHENOL"              1     1.008    1
atom         74    S     "S=C"                         16    31.972    1
atom         75    O     "O-H, O-C (CARBOXYL)"          8    15.995    2
atom         76    O     "O=C-C=O"                      8    15.995    1
atom         77    O     "O=C-O-H (ACID)"               8    15.995    1
atom         78    O     "O=C-O-C (ESTER)"              8    15.995    1
atom         79    O     "O=C-N< (AMIDE)"               8    15.995    1
atom         80    O     "O=C-X (HALIDE)"               8    15.995    1
atom         81    O     "O=C-C=C<"                     8    15.995    1
atom         82    O     "O=C-O-C=O"                    8    15.995    1
atom         83    O     "O=C(OH)(OH)"                  8    15.995    1
atom         84    O     "O=C(OH)(OC)"                  8    15.995    1
atom         85    O     "O=C(OH)(N<)"                  8    15.995    1
atom         86    O     "O=C(OH)(X)"                   8    15.995    1
atom         87    O     "O=C(OH)(C=C<)"                8    15.995    1
atom         88    O     "O=C(OH)(O-C=O)"               8    15.995    1
atom         89    O     "O=C(O-C)(OC)"                 8    15.995    1
atom         90    O     "O=C(O-C)(N<)"                 8    15.995    1
atom         91    O     "O=C(O-C)(X)"                  8    15.995    1
atom         92    O     "O=C(O-C)(C=C<)"               8    15.995    1
atom         93    O     "O=C(O-C)(O-C=O)"              8    15.995    1
atom         94    O     "O=C(N<)(N<)"                  8    15.995    1
atom         95    O     "O=C(N<)(X)"                   8    15.995    1
atom         96    O     "O=C(N<)(C=C<)"                8    15.995    1
atom         97    O     "O=C(N<)(O-C=O)"               8    15.995    1
atom         98    O     "O=C(X)(X)"                    8    15.995    1
atom         99    O     "O=C(X)(C=C<)"                 8    15.995    1
atom        100    O     "O=C(X)(O-C=O)"                8    15.995    1
atom        101    O     "O=C(C=C)(C=C)"                8    15.995    1
atom        102    O     "O=C(C=C)(O-C=O)"              8    15.995    1
atom        103    O     "O=C(O-C=O)(O-C=O)"            8    15.995    1
atom        104    S     "-S-S- DISULFIDE"             16    31.972    2
atom        105    S     "-S- POLYSULFIDE"             16    31.972    2
atom        106    C     "=C=O KETENE"                  6    12.000    2
atom        107    N     "-N=N- AZO (LOCAL)"            7    14.003    2
atom        108    N     "=N-OH OXIME"                  7    14.003    2
atom        109    N     "-N= AZOXY (LOCAL)"            7    14.003    2
atom        110    N+    "-N(+)= IMMINIUM"              7    14.003    2
atom        111    N+    "-N(+)= PYRIDINIUM"            7    14.003    2
atom        112    *     "NOT USED"                     0     0.000    0
atom        113    CH    "C FERROCENE-H"                6    12.000    3
atom        114    CP    "C FERROCENE-C"                6    12.000    3
atom        115    O     "O=C(C=O)(C=O)"                8    15.995    1
atom        116    O     "O=C(C=O)(OH)"                 8    15.995    1
atom        117    O     "O=C(C=O)(OC)"                 8    15.995    1
atom        118    O     "O=C(C=O)(N<)"                 8    15.995    1
atom        119    O     "O=C(C=O)(X)"                  8    15.995    1
atom        120    O     "O=C(C=O)(C=C<)"               8    15.995    1
atom        121    O     "O=C(C=O)(O-C=O)"              8    15.995    1
atom        122    *     "NOT USED"                     0     0.000    0
atom        123    *     "NOT USED"                     0     0.000    0
atom        124    H     "H-C ACETYLENE"                1     1.008    1
atom        125    Ca    "CALCIUM"                     20    39.963    0
atom        126    Sr    "STRONTIUM"                   38    87.906    0
atom        127    Ba    "BARIUM"                      56   135.905    0
atom        128    La    "LANTHANUM"                   57   138.906    0
atom        129    Ce    "CERIUM"                      58   139.905    0
atom        130    Pr    "PRAESEODYMIUM"               59   140.907    0
atom        131    Nd    "NEODYMIUM"                   60   141.908    0
atom        132    Pm    "PROMETHIUM"                  61   145.000    0
atom        133    Sm    "SAMARIUM"                    62   151.920    0
atom        134    Eu    "EUROPIUM"                    63   152.921    0
atom        135    Gd    "GADOLINIUM"                  64   157.924    0
atom        136    Tb    "TERBIUM"                     65   159.925    0
atom        137    Dy    "DYSPROSIUM"                  66   163.929    0
atom        138    Ho    "HOLMIUM"                     67   164.930    0
atom        139    Er    "ERBIUM"                      68   165.930    0
atom        140    Tm    "THULIUM"                     69   168.934    0
atom        141    Yb    "YTTERBIUM"                   70   173.939    0
atom        142    Lu    "LUTETIUM"                    71   174.941    0
atom        143    N     "=N-O AXOXY (DELOC)"           7    14.003    2
atom        144    N     "-N= AZOXY (DELOC)"            7    14.003    2
atom        145    O     ">N-OH HYDROXYAMINE"           8    15.995    2
atom        146    N     ">N-OH HYDROXYAMINE"           7    14.003    3
atom        147    *     "NOT USED"                     0     0.000    0
atom        148    O     "-O- ANHYDRIDE (LOCL)"         8    15.995    2
atom        149    O     "-O- ANHYDRIDE (DELO)"         8    15.995    2
atom        150    N     "NSP3 HYDRAZINE"               7    14.003    3
atom        151    N     "NSP2 AMIDE (DELOC)"           7    14.003    3
atom        152    *     "NOT USED"                     0     0.000    0
atom        153    P     ">P=O PHOSPHATE"              15    30.994    4
atom        154    S     ">SO2 SULFONAMIDE"            16    31.972    4
atom        155    N     "NSP3 SULFONAMIDE"             7    14.003    3
atom        156    *     "NOT USED"                     0     0.000    0
atom        157    *     "NOT USED"                     0     0.000    0
atom        158    *     "NOT USED"                     0     0.000    0
atom        159    O     "O-P=O PHOSPHATE"              8    15.995    2
atom        160    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        161    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        162    C     "C=O NUCLEIC ACID"             6    12.000    3
atom        163    Li    "LITHIUM"                      3     6.941    1
atom        164    N     "NSP3 LI-AMIDE"                7    14.003    3


      ################################
      ##                            ##
      ##  Van der Waals Parameters  ##
      ##                            ##
      ################################


vdw           1               2.0400     0.0270
vdw           2               1.9600     0.0560
vdw           3               1.9400     0.0560
vdw           4               1.9400     0.0560
vdw           5               1.6200     0.0200      0.923
vdw           6               1.8200     0.0590
vdw           7               1.8200     0.0590
vdw           8               1.9300     0.0430
vdw           9               1.9300     0.0430
vdw          10               1.9300     0.0430
vdw          11               1.7100     0.0750
vdw          12               2.0700     0.2400
vdw          13               2.2200     0.3200
vdw          14               2.3600     0.4240
vdw          15               2.1500     0.2020
vdw          16               2.1500     0.2020
vdw          17               2.1500     0.2020
vdw          18               2.1500     0.2020
vdw          19               2.2900     0.1400
vdw          20               0.0000     0.0000
vdw          21               1.6000     0.0160      0.923
vdw          22               1.9400     0.0450
vdw          23               1.6000     0.0180      0.923
vdw          24               0.9000     0.0150      0.923
vdw          25               2.2200     0.1680
vdw          26               2.1500     0.0140
vdw          27               2.1500     0.0140
vdw          28               1.6000     0.0150      0.923
vdw          29               1.9400     0.0300
vdw          30               1.9400     0.0560
vdw          31               2.4400     0.2000
vdw          32               2.5900     0.2700
vdw          33               2.7400     0.3400
vdw          34               2.2900     0.2760
vdw          35               2.4400     0.3680
vdw          36               1.6170     0.0200      0.923
vdw          37               1.9300     0.0430
vdw          38               1.9600     0.0560
vdw          39               1.9300     0.0430
vdw          40               1.9300     0.0430
vdw          41               1.8200     0.0590
vdw          42               2.1500     0.2020
vdw          43               1.9300     0.0430
vdw          44               1.6200     0.0200      0.923
vdw          45               1.9300     0.0430
vdw          46               1.9300     0.0430
vdw          47               1.8200     0.0590
vdw          48               1.6000     0.0340      0.923
vdw          49               1.8200     0.0590
vdw          50               1.9600     0.0560
vdw          51               1.5300     0.0260
vdw          52               1.6000     0.0900
vdw          53               1.9900     0.2680
vdw          54               2.1500     0.3580
vdw          55               2.2800     0.4950
vdw          56               2.0400     0.0270
vdw          57               1.9600     0.0560
vdw          58               1.9400     0.0560
vdw          59               2.2000     0.0150
vdw          60               2.2000     0.1680
vdw          61               2.2000     0.0200
vdw          62               2.2000     0.0200
vdw          63               2.2000     0.0200
vdw          64               2.2000     0.0200
vdw          65               2.2000     0.0200
vdw          66               2.2000     0.0200
vdw          67               1.9400     0.0560
vdw          68               1.9400     0.0560
vdw          69               1.8200     0.0590
vdw          70               1.8200     0.0590
vdw          71               1.9400     0.0560
vdw          72               1.9300     0.0430
vdw          73               1.6000     0.0150      0.923
vdw          74               2.1500     0.2020
vdw          75               1.8200     0.0590
vdw          76               1.8200     0.0590
vdw          77               1.8200     0.0590
vdw          78               1.8200     0.0590
vdw          79               1.8200     0.0590
vdw          80               1.8200     0.0590
vdw          81               1.8200     0.0590
vdw          82               1.8200     0.0590
vdw          83               1.8200     0.0590
vdw          84               1.8200     0.0590
vdw          85               1.8200     0.0590
vdw          86               1.8200     0.0590
vdw          87               1.8200     0.0590
vdw          88               1.8200     0.0590
vdw          89               1.8200     0.0590
vdw          90               1.8200     0.0590
vdw          91               1.8200     0.0590
vdw          92               1.8200     0.0590
vdw          93               1.8200     0.0590
vdw          94               1.8200     0.0590
vdw          95               1.8200     0.0590
vdw          96               1.8200     0.0590
vdw          97               1.8200     0.0590
vdw          98               1.8200     0.0590
vdw          99               1.8200     0.0590
vdw         100               1.8200     0.0590
vdw         101               1.8200     0.0590
vdw         102               1.8200     0.0590
vdw         103               1.8200     0.0590
vdw         104               2.1500     0.2020
vdw         105               2.1500     0.2020
vdw         106               1.9400     0.0560
vdw         107               1.9300     0.0430
vdw         108               1.9300     0.0430
vdw         109               1.9300     0.0430
vdw         110               1.9400     0.0440
vdw         111               1.9300     0.0430
vdw         112               0.0000     0.0000
vdw         113               1.9600     0.0560
vdw         114               1.9600     0.0560
vdw         115               1.8200     0.0590
vdw         116               1.8200     0.0590
vdw         117               1.8200     0.0590
vdw         118               1.8200     0.0590
vdw         119               1.8200     0.0590
vdw         120               1.8200     0.0590
vdw         121               1.8200     0.0590
vdw         122               0.0000     0.0000
vdw         123               0.0000     0.0000
vdw         124               1.6200     0.0200      0.923
vdw         125               2.8100     0.1340
vdw         126               3.0000     0.1850
vdw         127               3.0700     0.2330
vdw         128               2.7800     0.3120
vdw         129               2.7400     0.3400
vdw         130               2.7300     0.3490
vdw         131               2.7300     0.3490
vdw         132               2.7200     0.3580
vdw         133               2.7100     0.3650
vdw         134               2.9400     0.2710
vdw         135               2.7100     0.3650
vdw         136               2.7000     0.3720
vdw         137               2.6900     0.3790
vdw         138               2.6700     0.3930
vdw         139               2.6700     0.3930
vdw         140               2.6700     0.3930
vdw         141               2.7900     0.2980
vdw         142               2.6500     0.4070
vdw         143               1.9300     0.0430
vdw         144               1.9300     0.0430
vdw         145               1.8200     0.0590
vdw         146               1.9300     0.0430
vdw         147               0.0000     0.0000
vdw         148               1.8200     0.0600
vdw         149               1.8200     0.0600
vdw         150               1.9300     0.0430
vdw         151               1.9300     0.0430
vdw         152               0.0000     0.0000
vdw         153               2.2200     0.1680
vdw         154               2.1500     0.2020
vdw         155               1.9300     0.0430
vdw         159               1.8200     0.0590
vdw         160               1.9600     0.0560
vdw         161               1.9600     0.0560
vdw         162               1.9400     0.0560
vdw         163               2.5500     0.0070
vdw         164               1.9300     0.0430


      #####################################
      ##                                 ##
      ##  Van der Waals Pair Parameters  ##
      ##                                 ##
      #####################################


vdwpr         1    5          3.5600     0.0230
vdwpr         1   36          3.5570     0.0230
vdwpr        19  113          2.4500    15.0000
vdwpr        19  114          2.4500    15.0000
vdwpr        31  113          2.5000    15.0000
vdwpr        31  114          2.5000    15.0000
vdwpr        32  113          2.7100    15.0000
vdwpr        32  114          2.7100    15.0000
vdwpr        33  113          2.7800    15.0000
vdwpr        33  114          2.7800    15.0000
vdwpr        61  113          2.0600    15.0000
vdwpr        61  114          2.0600    15.0000
vdwpr        63  113          2.2000    15.0000
vdwpr        63  114          2.2000    15.0000
vdwpr        65  113          2.1200    15.0000
vdwpr        65  114          2.1200    15.0000
vdwpr       113  125          2.6100    15.0000
vdwpr       113  126          2.7500    15.0000
vdwpr       113  127          2.9000    15.0000
vdwpr       113  133          2.7900    15.0000
vdwpr       113  134          2.7900    15.0000
vdwpr       113  141          2.6200    15.0000
vdwpr       114  125          2.6100    15.0000
vdwpr       114  126          2.7500    15.0000
vdwpr       114  127          2.9000    15.0000
vdwpr       114  133          2.7900    15.0000
vdwpr       114  134          2.7900    15.0000
vdwpr       114  141          2.6200    15.0000


      ###################################
      ##                               ##
      ##  Hydrogen Bonding Parameters  ##
      ##                               ##
      ###################################


hbond         2   21          2.6500     0.5500
hbond         2   23          3.0000     0.1000
hbond         2   28          2.6200     0.8600
hbond         2   44          2.8300     0.2000
hbond         2   73          3.0000     0.7500
hbond         2  124          2.9600     0.2500
hbond         4   21          2.6000     0.5100
hbond         4   23          2.8700     0.2600
hbond         4   28          2.5400     0.9300
hbond         4  124          2.8200     0.3400
hbond         6   21          2.1100     3.0000
hbond         6   23          2.3800     1.3000
hbond         6   24          2.1400     3.3000
hbond         6   28          2.0300     5.1400
hbond         6   44          2.6800     0.1500
hbond         6   48          1.7200    13.8000
hbond         6   73          2.2500     3.1500
hbond         6  124          2.3000     1.7000
hbond         7   21          2.0700     2.5500
hbond         7   23          2.3900     1.1000
hbond         7   24          2.0500     3.0000
hbond         7   28          2.0700     4.4400
hbond         7   48          2.0000     6.0000
hbond         7   73          2.0300     5.1000
hbond         7  124          2.3300     1.3900
hbond         8   21          2.1500     4.7000
hbond         8   23          2.4000     2.2800
hbond         8   24          2.2200     2.1000
hbond         8   28          2.1300     7.7800
hbond         8   48          1.6870    22.4220
hbond         8   73          2.2200     1.5000
hbond         8  124          2.3000     3.5300
hbond        11   21          2.0500     0.4500
hbond        11   23          2.0500     0.3000
hbond        11   24          2.0500     0.9000
hbond        11   28          2.0500     0.6000
hbond        11   73          2.0500     0.6000
hbond        12   21          2.8000     1.1000
hbond        12   23          3.1400     0.4400
hbond        12   24          2.4300     0.9000
hbond        12   28          2.7700     1.8200
hbond        12   73          2.4300     0.6000
hbond        12  124          3.0900     0.6700
hbond        13   21          2.5800     1.2000
hbond        13   23          2.5800     0.3000
hbond        13   24          2.5800     0.9000
hbond        13   28          2.5800     0.6000
hbond        13   73          2.5800     0.6000
hbond        14   21          2.7200     0.9000
hbond        14   23          2.7200     0.6000
hbond        14   24          2.7200     0.6000
hbond        14   28          2.7200     0.3000
hbond        14   73          2.7200     0.3000
hbond        15   21          2.6800     1.3500
hbond        15   23          2.5100     0.3000
hbond        15   24          2.5100     0.6000
hbond        15   28          2.5100     0.3000
hbond        15   44          2.9400     0.7000
hbond        15   73          2.5100     0.3000
hbond        17   21          2.5500     0.6000
hbond        17   23          2.5500     0.1500
hbond        17   24          2.5500     0.3000
hbond        17   28          2.5500     0.3000
hbond        17   73          2.5500     0.3000
hbond        21   22          2.4000     1.0600
hbond        21   37          1.7400     3.7200
hbond        21   47          2.0700     5.0000
hbond        21   50          2.6500     0.5500
hbond        21   79          1.9500     3.4600
hbond        22   23          2.6900     0.4270
hbond        22   28          2.3700     1.7560
hbond        22  124          2.6300     0.6580
hbond        23   37          2.2500     0.6750
hbond        23   47          2.3100     2.4300
hbond        23   50          3.0000     0.1000
hbond        23   79          2.1900     1.5900
hbond        23  150          2.4000     2.2800
hbond        24   37          2.2200     2.1000
hbond        24   75          2.1400     1.4500
hbond        24   77          1.8300     4.9500
hbond        28   37          2.2200     1.5000
hbond        28   47          2.0500     8.2800
hbond        28   50          3.0000     0.7500
hbond        28   79          1.9600     5.2400
hbond        37   73          2.2200     1.5000
hbond        44   50          2.8300     0.2000
hbond        47   48          1.7900    32.1000
hbond        47  124          2.2100     3.7600
hbond        50   73          3.0000     0.7500
hbond        79  124          2.1100     2.2800


      ##################################
      ##                              ##
      ##  Bond Stretching Parameters  ##
      ##                              ##
      ##################################


bond          1    1           4.490     1.5247
bond          1    2           6.300     1.4990
bond          1    3           4.800     1.5090
bond          1    4           5.500     1.4700
bond          1    5           4.740     1.1120
bond          1    6           5.700     1.4130
bond          1    8           5.300     1.4480
bond          1    9           5.210     1.4460
bond          1   11           5.900     1.3900
bond          1   12           3.100     1.7910
bond          1   13           2.300     1.9440
bond          1   14           2.150     2.1660
bond          1   15           3.000     1.8050
bond          1   16           3.213     1.8160
bond          1   17           2.950     1.8000
bond          1   18           3.100     1.7720
bond          1   19           3.050     1.8760
bond          1   22           5.000     1.5110
bond          1   25           2.940     1.8430
bond          1   26           4.5014    1.5769
bond          1   29           5.200     1.4990
bond          1   31           2.720     1.9490
bond          1   32           2.124     2.1470
bond          1   33           1.900     2.2420
bond          1   34           2.680     1.9480
bond          1   35           2.700     2.1400
bond          1   36           4.740     1.1070
bond          1   37           5.000     1.4340
bond          1   38           4.400     1.4970
bond          1   39           4.2741    1.5110
bond          1   40           4.230     1.4900
bond          1   41           5.400     1.4200
bond          1   43           5.200     1.4830
bond          1   46           5.500     1.4950
bond          1   50           6.300     1.4990
bond          1   56           4.490     1.5247
bond          1   57           6.300     1.4990
bond          1   70           7.400     1.4890
bond          1   71           4.800     1.5030
bond          1   72           5.000     1.4390
bond          1   75           5.700     1.4130
bond          1  109           4.480     1.4530
bond          1  110           6.420     1.4700
bond          1  111           5.500     1.4750
bond          1  114           6.300     1.5120
bond          1  145           5.850     1.3680
bond          1  146           4.800     1.4140
bond          1  150           3.800     1.4429
bond          1  153           3.300     1.8050
bond          1  154           3.104     1.7759
bond          1  155           4.4543    1.4540
bond          1  159           4.400     1.4240
#bond          2    2           7.500     1.3320
bond          2    3           8.500     1.3540
bond          2    4          11.200     1.3120
bond          2    5           5.150     1.1010
bond          2    6           6.000     1.3536
bond          2    8           6.320     1.3690
bond          2    9           5.960     1.4100
bond          2   11           5.500     1.3535
bond          2   12           2.800     1.7270
bond          2   13           2.500     1.8900
bond          2   14           2.480     2.0750
bond          2   18           2.800     1.7720
bond          2   19           3.000     1.8540
bond          2   22           5.700     1.4600
bond          2   25           2.910     1.8280
bond          2   26           3.4602    1.5500
bond          2   31           3.580     1.9350
bond          2   36           5.150     1.0960
bond          2   37           9.000     1.2710
bond          2   38           9.600     1.3360
bond          2   39          11.090     1.2600
bond          2   40          11.090     1.2660
bond          2   41          12.200     1.2180
bond          2   42           7.171     1.5370
bond          2   43           4.000     1.2050
bond          2   46           5.050     1.4730
bond          2   50           5.280     1.4340
bond          2   56           6.300     1.4990
bond          2   57           7.500     1.3330
bond          2   72           9.000     1.2700
bond          2  106          11.900     1.3108
bond          2  108           8.7016    1.2836
bond          2  110          10.000     1.2800
bond          2  111           8.300     1.2739
bond          2  143           3.800     0.8270
bond          2  144           5.200     1.3950
bond          3    3          11.250     1.2170
bond          3    5           4.370     1.1180
bond          3    6           6.000     1.3538
bond          3    7          10.100     1.2080
bond          3    9           6.700     1.3770
bond          3   11           4.200     1.3810
bond          3   12           2.880     1.8160
bond          3   13           2.800     1.9900
bond          3   14           2.600     2.2280
bond          3   22           4.400     1.4470
bond          3   36           4.370     1.1130
bond          3   47           7.035     1.2760
bond          3   56           4.800     1.5090
bond          3   57           9.600     1.3510
bond          3   75           6.000     1.3538
bond          3   76          10.800     1.2090
bond          3   77           9.800     1.2140
bond          3   78           9.800     1.2140
bond          3   80          11.650     1.2040
bond          3   81           9.640     1.2080
bond          3   82          10.600     1.1980
bond          3  101           9.000     1.2130
bond          3  102           9.600     1.2040
bond          3  120          10.800     1.2090
bond          3  148           4.300     1.4050
bond          4    4          15.250     1.2100
bond          4   10          17.330     1.1580
bond          4   57          11.200     1.3120
bond          4  124           5.970     1.0800
bond          5   16           3.800     1.3460
bond          5   17           3.170     1.3720
bond          5   18           3.800     1.3460
bond          5   19           2.650     1.4830
bond          5   22           5.080     1.0860
bond          5   25           3.065     1.4200
bond          5   29           5.220     1.1010
bond          5   31           2.550     1.5290
bond          5   32           2.229     1.6960
bond          5   33           1.894     1.7750
bond          5   34           3.170     1.4720
bond          5   35           2.850     1.6700
bond          5   38           4.600     1.0720
bond          5   50           5.150     1.1010
bond          5   56           4.740     1.1120
bond          5   57           5.150     1.1010
bond          5   71           5.100     1.0920
bond          5  113           5.150     1.1010
bond          5  153           3.280     1.3980
bond          5  154           3.7259    1.3512
bond          6    6           3.950     1.4480
bond          6   19           5.050     1.6360
bond          6   21           7.630     0.9470
bond          6   24           7.150     0.9717
bond          6   25           2.900     1.6150
bond          6   26           4.6192    1.3619
bond          6   56           2.800     1.4150
bond          6   57           6.000     1.3550
bond          6   73           7.200     0.9720
bond          6  153           5.300     1.5990
bond          7   17           7.100     1.4870
bond          7   18           9.420     1.4420
bond          7   43          10.800     1.2680
bond          7   46           7.500     1.2225
bond          7   58          10.150     1.2020
bond          7   67          11.420     1.1960
bond          7  106          10.500     1.1650
bond          7  153           8.900     1.4870
bond          7  154           8.6767    1.4625
bond          8   23           6.420     1.0150
bond          8   50           6.320     1.3780
bond          8   56           5.300     1.4480
bond          9   18           6.100     1.6600
bond          9   28           6.770     1.0280
bond          9   30           6.830     1.3250
bond         15   15           2.620     2.0190
bond         15   44           3.870     1.3420
bond         19   19           1.650     2.3240
bond         19   22           3.500     1.8370
bond         19   56           1.300     1.8810
bond         21  145           7.500     0.9740
bond         21  159           7.780     0.9479
bond         22   22           5.000     1.4850
bond         22   31           2.700     1.9110
bond         22   38           4.400     1.4880
bond         22   46           4.350     1.4775
bond         22   56           4.400     1.5050
bond         23   37           5.700     1.0280
bond         23   40           6.500     1.0300
bond         23   43           5.520     1.0400
bond         23   72           5.970     1.0190
bond         23  107           5.350     1.0330
bond         23  109           5.950     1.0280
bond         23  110           6.520     1.0175
bond         23  111           6.520     1.0130
bond         23  146           6.150     1.0210
bond         23  150           6.360     1.0214
bond         23  155           6.3778    1.0196
bond         24   75           7.150     0.9737
bond         31   31           1.450     2.4040
bond         33   33           2.050     1.9440
bond         37   37           9.500     1.2500
bond         37   40          11.000     1.2300
bond         37   43          10.720     1.2570
bond         38   38           9.600     1.3030
bond         39   39          10.720     1.2480
bond         39   40          11.000     1.2300
bond         39   48           6.1402    1.0530
bond         39   69           4.600     1.3650
bond         41   73           7.200     0.9600
bond         41  108           4.320     1.4042
bond         42   44           3.890     1.3360
bond         43   69           8.800     1.2690
bond         43  109           7.100     1.2620
bond         50   50           6.560     1.3887
bond         56   56           4.490     1.5000
bond         57   57           7.500     1.3320
bond         58   78          10.500     1.1678
bond         58   79           7.000     1.2100
bond         69  143           9.000     1.2820
bond         70   71           8.500     1.2500
bond        143  144           8.800     1.2630
bond        145  146           4.500     1.4050
bond        150  150           3.000     1.5490
bond        153  159           5.700     1.6000
bond        154  155           3.9438    1.6965


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (5-Ring)  ##
      ##                                       ##
      ###########################################


bond5         1    1           4.490     1.5258
bond5         1    2           6.300     1.5120
bond5         1    3           4.800     1.5140
bond5         1    6           5.700     1.4160
bond5         1    8           5.300     1.4530
bond5         1    9           5.210     1.4700
bond5         1   15           3.000     1.8080
bond5         1   18           3.100     1.7800
bond5         1   19           2.850     1.8840
bond5         1   22           5.000     1.5100
bond5         1   31           2.950     1.9440
bond5         1   37           3.950     1.4700
bond5         1   40           4.230     1.4900
bond5         1   56           4.490     1.5258
bond5         1   57           6.300     1.5100
bond5         1   75           5.700     1.4160
bond5         2    2           7.700     1.3340
bond5         2    3           9.600     1.3510
bond5         2    6           6.000     1.3550
bond5         2   18           2.800     1.7720
bond5         2   19           3.000     1.8560
bond5         2   37          10.000     1.2580
bond5         2   40           9.700     1.2680
bond5         2   41          11.600     1.2250
bond5         2   42           7.171     1.5970
bond5         3    3           9.600     1.3340
bond5         3    6           5.800     1.3550
bond5         3    9           6.830     1.3770
bond5         3   57           9.600     1.3510
bond5         3   75           5.800     1.3550
bond5         3  148           3.600     1.3800
bond5         3  149           3.600     1.3800
bond5         6    6           3.950     1.4550
bond5         6   56           3.000     1.4180
bond5        15   15           2.620     2.0150
bond5        19   19           1.650     2.3360
bond5        22   22           4.400     1.5010
bond5        37   37           9.600     1.2500
bond5        37   40           9.600     1.2200
bond5        37   41          11.600     1.2680
bond5        37   42           7.471     1.4150
bond5        57   57           7.500     1.3320
bond5       113  113           7.500     1.3970
bond5       114  114           7.500     1.4170


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (4-Ring)  ##
      ##                                       ##
      ###########################################


bond4         6   56           5.700     1.4250
bond4         6   58           5.800     1.4178
bond4         8   56           5.300     1.4540
bond4         9   56           5.960     1.4930
bond4         9   58           6.830     1.3770
bond4        15   56           3.000     1.8140
bond4        19   56           3.000     1.8840
bond4        22   22           5.000     1.5520
bond4        22   56           4.400     1.5260
bond4        56   56           4.490     1.5371
bond4        56   57           6.300     1.5190
bond4        56   58           4.560     1.5430
bond4        56   75           5.700     1.4250
bond4        57   57           7.500     1.3380
bond4        57   58           9.600     1.3510
bond4        58   58           9.600     1.3340
bond4        58   75           5.800     1.4178


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (3-Ring)  ##
      ##                                       ##
      ###########################################


bond3        19   22           3.500     1.8250
bond3        22   22           5.000     1.5030
bond3        22   38           5.000     1.5030
bond3        22   49           5.360     1.4350
bond3        22   59           5.000     1.5030
bond3        22   67           4.200     1.4860


      ################################################
      ##                                            ##
      ##  Electronegativity Bond Length Parameters  ##
      ##                                            ##
      ################################################


electneg      1    1    3               -0.0070
electneg      1    1    6               -0.0070
electneg      1    1    8               -0.0050
electneg      1    1    9               -0.0150
electneg      1    1   11               -0.0225
electneg      1    1   12               -0.0085
electneg      1    1   13               -0.0120
electneg      1    1   14               -0.0050
electneg      1    1   15               -0.0010
electneg      1    1   17               -0.0100
electneg      1    1   19                0.0090
electneg      1    1   25                0.0000
electneg      1    1   26                0.0009
electneg      1    1   34                0.0030
electneg      1    1   35                0.0030
electneg      1    1   39               -0.0037
electneg      1    1   46               -0.0060
electneg      1    1   47                0.0110
electneg      1    1   70               -0.0300
electneg      1    1   71                0.0400
electneg      1    1  155               -0.0145
electneg      2    1   15               -0.0100
electneg      2    1   19                0.0130
electneg      3    1   39               -0.0340
electneg      4    1    4                0.0050
electneg      5    1    3               -0.0050
electneg      5    1    4               -0.0015
electneg      5    1    6               -0.0028
electneg      5    1    8               -0.0011
electneg      5    1   10               -0.0055
electneg      5    1   11               -0.0076
electneg      5    1   12               -0.0075
electneg      5    1   14               -0.0050
electneg      5    1   15               -0.0001
electneg      5    1   17               -0.0025
electneg      5    1   18               -0.0030
electneg      5    1   25               -0.0030
electneg      5    1   26                0.0016
electneg      5    1   39                0.0010
electneg      5    1   43               -0.0080
electneg      5    1   46               -0.0058
electneg      5    1   70               -0.0100
electneg      5    1   71               -0.0060
electneg      5    1   72                0.0068
electneg      5    1   75               -0.0035
electneg      5    1  109               -0.0020
electneg      5    1  146               -0.0070
electneg      5    1  153                0.0000
electneg      5    1  154               -0.0114
electneg      5    1  155               -0.0081
electneg      5    1  159               -0.0028
electneg      6    1   71               -0.0160
electneg     11    1    1                0.0100
electneg     11    1   11               -0.0305
electneg     11    1   12               -0.0200
electneg     11    1   13               -0.0040
electneg     12    1    1                0.0055
electneg     12    1   11               -0.0300
electneg     12    1   12               -0.0200
electneg     14    1    2                0.0090
electneg     14    1    5               -0.0090
electneg     19    1   19               -0.0040
electneg     25    1    1                0.0025
electneg     26    1    1               -0.0033
electneg     36    1    3               -0.0050
electneg     39    1   47               -0.0680
electneg     70    1    1                0.0150
electneg     71    1    6                0.0190
electneg    110    1    1                0.0154
electneg    111    1    1                0.0154
electneg      1    2   72               -0.0070
electneg      1    2  108               -0.0081
electneg      2    2   11               -0.0055
electneg      2    2   19                0.0110
electneg      2    2   31                0.0020
electneg      2    2  108               -0.0011
electneg      5    2   11               -0.0070
electneg      5    2   41               -0.0050
electneg      5    2  108                0.0117
electneg    108    2    2                0.0012
electneg    108    2    5               -0.0011
electneg      1    3   11               -0.0060
electneg      1    3   12               -0.0011
electneg      1    3   13                0.0038
electneg      1    3   14               -0.0194
electneg      1    3   47                0.0240
electneg      1    3   75               -0.0220
electneg      2    3    3               -0.0180
electneg      5    3   11               -0.0071
electneg      5    3   12               -0.0151
electneg      5    3   13               -0.0035
electneg      5    3   47                0.0190
electneg     11    3    1                0.0134
electneg     11    3   80               -0.0332
electneg     12    3    1                0.0122
electneg     12    3   80               -0.0316
electneg     13    3    1                0.0106
electneg     13    3   80               -0.0265
electneg     14    3    1                0.0095
electneg     14    3   80               -0.0199
electneg     47    3   39               -0.0630
electneg     75    3    5               -0.0220
electneg     80    3    5                0.0063
electneg     80    3   11               -0.0184
electneg     80    3   12               -0.0176
electneg     80    3   13               -0.0203
electneg     80    3   14               -0.0080
electneg    124    4   10                0.0010
electneg      1    6    3                0.0220
electneg      1    6    2                0.0068
electneg      1    6    6                0.0070
electneg      1    6   21                0.0150
electneg      6    6   21                0.0060
electneg     19    6   19                0.0020
electneg     19    6   21                0.0220
electneg     21    6    6                0.0170
electneg     21    6   26                0.0002
electneg     56    6   58               -0.0460
electneg      1    8   23                0.0060
electneg      2    8   23                0.0100
electneg     56    8   23                0.0060
electneg      1    9   28                0.0010
electneg     58    9   28               -0.0050
electneg      1   15   15                0.0100
electneg      1   15   44                0.0200
electneg     15   15   44                0.0230
electneg     44   15   15               -0.0050
electneg      1   17    5                0.0050
electneg      7   17    5                0.0080
electneg      1   19    6               -0.0190
electneg      1   19   19                0.0090
electneg      5   19    6               -0.0010
electneg      5   19   19                0.0030
electneg      6   19    6               -0.0100
electneg     19   19    5                0.0040
electneg     19   19   19               -0.0020
electneg     22   22   19                0.0080
electneg     22   22   46               -0.0400
electneg     22   22   49               -0.0200
electneg     22   22   67                0.0330
electneg      1   25    5                0.0070
electneg      6   26    1                0.0007
electneg      5   31    1                0.0080
electneg      5   31   31                0.0060
electneg      5   31   56                0.0000
electneg      1   34    5                0.0090
electneg      1   35    5                0.0070
electneg      1   39    1               -0.0096
electneg     48   39    1               -0.0061
electneg      1   41  108                0.0142
electneg      2   41    2                0.0120
electneg      2   41   73                0.0210
electneg      2   41  108                0.0326
electneg     73   41  108                0.0317
electneg    108   41    2                0.0060
electneg    108   41   73                0.0068
electneg      2   42   44                0.0200
electneg      5   56    8               -0.0030
electneg      5   56   58               -0.0060
electneg      5   56   75               -0.0022
electneg      9   56    9               -0.0200
electneg     56   56    6               -0.0070
electneg     56   56    8                0.0001
electneg     56   56    9                0.0140
electneg     56   56   15               -0.0100
electneg     56   56   19                0.0140
electneg     56   56   58               -0.0140
electneg     56   56   75               -0.0070
electneg     56   58    6                0.0040
electneg     56   58    9               -0.0380
electneg     56   58   75                0.0040
electneg      1   71   70               -0.0400
electneg     70   71    1                0.0060
electneg      1   75    3                0.0220
electneg      3   75   24                0.0150
electneg     56   75   58               -0.0460
electneg      2  108    1                0.0030
electneg      2  108    2                0.0030
electneg     41  108    1                0.0175
electneg    146  145    1                0.0080
electneg      1  146    1                0.0130
electneg    145  146    1                0.0300
electneg    150  150    1               -0.0050
electneg      1  153  159               -0.0110
electneg      5  153  159               -0.0110
electneg      7  153    5               -0.0030
electneg      7  153  159               -0.0160
electneg    159  153  159               -0.0150
electneg      7  154    1                0.0048
electneg    155  154    1                0.0121
electneg      1  155    1                0.0023
electneg     23  155    1                0.0008
electneg    154  155    1               -0.0266
electneg     21  159  159                0.0000


      ################################
      ##                            ##
      ##  Angle Bending Parameters  ##
      ##                            ##
      ################################


angle         1    1    1      0.670     109.50     110.20     111.00
angle         1    1    2      0.540     110.60     109.80     110.60
angle         1    1    3      0.800     110.60     110.60     110.60
angle         1    1    4      0.960     108.80     109.70     110.00
angle         1    1    5      0.590     109.80     109.31     110.70
angle         1    1    6      0.830     107.50     107.00     107.90
angle         1    1    8      0.780     109.47     108.00     111.00
angle         1    1    9      0.750     109.48     111.30     111.80
angle         1    1   11      0.920     107.30     108.30     107.40
angle         1    1   12      0.800     106.20     106.40     108.00
angle         1    1   13      0.740     108.20
angle         1    1   14      0.650     106.00     107.20     107.00
angle         1    1   15      0.740     108.00     109.50     110.10
angle         1    1   16      0.420     107.80
angle         1    1   17      0.650     107.50     104.70     106.00
angle         1    1   18      0.870     103.00
angle         1    1   19      0.400     109.00     112.70     111.50
angle         1    1   22      0.350     114.40     112.60     114.40
angle         1    1   25      0.600     107.50     109.60     108.00
angle         1    1   26      0.379     110.92
angle         1    1   29      0.450     110.00
angle         1    1   31      0.450     109.30
angle         1    1   32      0.560     110.20
angle         1    1   33      0.300     110.20
angle         1    1   34      0.500     108.20
angle         1    1   35      0.500     108.20
angle         1    1   36      0.590     110.10     109.31     110.70
angle         1    1   37      0.500     110.74
angle         1    1   39      0.543     103.50     109.299    100.90
angle         1    1   41      0.900     107.50
angle         1    1   43      0.450     104.50
angle         1    1   46      1.000     106.00     106.50     106.80
angle         1    1   50      0.540     110.60
angle         1    1   56      0.670     109.50     109.90     111.00
angle         1    1   57      0.540     110.60     110.60     110.60
angle         1    1   70      1.080     104.10
angle         1    1   71      0.360     109.00     111.00     101.60
angle         1    1  109      0.500     108.50
angle         1    1  110      0.455     105.00
angle         1    1  111      0.980     108.64     108.64     108.64
angle         1    1  150      0.780     109.14     109.14     109.14
angle         1    1  153      0.500     109.50
angle         1    1  154      1.238     108.154
angle         1    1  159      0.830     109.50
angle         2    1    2      0.450     113.20     115.50     113.00
angle         2    1    3      0.470     109.47     110.51     110.20
angle         2    1    4      0.570     109.47     110.51     110.20
angle         2    1    5      0.550     109.50     109.31     110.40
angle         2    1    6      0.700     107.00
angle         2    1    8      1.045     110.74
angle         2    1    9      0.500     109.80
angle         2    1   11      0.760     109.00
angle         2    1   12      0.650     109.50
angle         2    1   14      0.695     109.30
angle         2    1   15      0.650     107.80     107.80     113.90
angle         2    1   16      0.420     107.80
angle         2    1   19      0.500     109.50     105.00     109.50
angle         2    1   22      0.450     112.40
angle         2    1   36      0.550     109.50     109.31     110.40
angle         2    1   37      0.380     110.51
angle         2    1   39      1.045     110.74
angle         2    1   43      0.380     110.51
angle         3    1    3      0.470     109.47     110.51     110.20
angle         3    1    5      0.540     109.49     109.49     109.49
angle         3    1    6      0.700     109.50
angle         3    1    8      1.045     110.74
angle         3    1    9      0.850     109.50     110.60     112.30
angle         3    1   11      0.760     109.20
angle         3    1   12      0.650     109.80
angle         3    1   13      0.750     109.10
angle         3    1   14      0.600     108.90
angle         3    1   15      0.420     107.80
angle         3    1   16      0.420     107.80
angle         3    1   36      0.540     109.49
angle         3    1   39      1.045     110.74
angle         4    1    4      0.470     109.47     110.51     110.20
angle         4    1    5      0.680     109.39     109.41     108.80
angle         4    1    6      0.900     109.00     109.00     109.00
angle         4    1   11      1.280     110.70     110.70     110.70
angle         4    1   75      0.800     107.50
angle         5    1    5      0.550     107.60     107.80     109.47
angle         5    1    6      0.820     110.00     108.90     108.70
angle         5    1    8      0.820     109.30
angle         5    1    9      0.760     111.00     111.00     111.00
angle         5    1   11      0.720     108.50     109.30     107.00
angle         5    1   12      0.750     105.66     106.30     107.05
angle         5    1   13      0.510     106.50
angle         5    1   14      0.620     102.80     102.80     107.80
angle         5    1   15      0.740     110.80     110.80     108.00
angle         5    1   16      0.300     108.20
angle         5    1   17      0.715     105.00     105.00     107.70
angle         5    1   18      0.690     106.00
angle         5    1   19      0.540     109.50     110.00     108.90
angle         5    1   22      0.590     109.41     109.41     109.41
angle         5    1   25      0.570     111.00     108.40     108.60
angle         5    1   26      0.498     109.939
angle         5    1   29      0.580     110.00
angle         5    1   31      0.420     111.00     111.90     110.00
angle         5    1   32      0.350     112.00
angle         5    1   33      0.100     109.50
angle         5    1   34      0.330     110.50
angle         5    1   35      0.330     110.50
angle         5    1   36      0.550     107.60     107.80     109.47
angle         5    1   37      0.803     107.50
angle         5    1   39      0.900     104.70
angle         5    1   40      0.360     109.40
angle         5    1   41      0.920     110.00     108.90     108.70
angle         5    1   43      0.800     107.50
angle         5    1   46      0.760     109.00
angle         5    1   50      0.550     109.50     109.31     110.40
angle         5    1   56      0.590     110.10     109.31     110.70
angle         5    1   57      0.490     109.50     109.31     110.40
angle         5    1   70      1.010     101.00     100.70     102.80
angle         5    1   71      0.590     109.00     106.20     106.70
angle         5    1  109      0.835     108.50
angle         5    1  110      0.900     105.50
angle         5    1  111      0.950     104.50
angle         5    1  145      0.925     106.50     106.50     106.50
angle         5    1  146      0.900     107.00     107.00     107.00
angle         5    1  150      0.850     109.38     109.38     109.08
angle         5    1  153      0.520     109.60
angle         5    1  159      0.920     108.70     108.70     108.70
angle         6    1    6      0.540     103.10     101.20     107.00
angle         6    1   12      0.670     108.50
angle         6    1   22      0.830     107.50
angle         6    1   50      0.700     107.00
angle         6    1   71      1.200     104.10
angle         8    1    8      1.045     110.74
angle         8    1   22      0.600     109.50
angle         8    1   39      1.045     110.74
angle         9    1   15      0.580     107.00     108.00     114.80
angle         9    1   36      0.760     111.00
angle        11    1   11      1.950     106.10     108.00     108.60
angle        11    1   12      0.750     110.40
angle        11    1   13      0.720     109.40
angle        12    1   12      0.760     108.10     109.50     109.70
angle        12    1   13      0.720     110.70
angle        13    1   13      0.690     109.70
angle        14    1   14      0.695     104.80
angle        15    1   15      0.420     110.00
angle        19    1   19      0.350     109.50     119.50     117.00
angle        22    1   22      0.480     112.60     114.00       0.00
angle        22    1   37      0.380     110.20
angle        22    1   43      0.380     110.20
angle        36    1   36      0.550     107.60     107.80     109.47
angle        37    1   37      0.950     109.00
angle        46    1   46      0.640     109.50
angle        50    1   50      0.450     113.20     115.50     113.00
angle        57    1   57      0.450     113.20     115.50     113.00
angle         1    2    1      0.540     117.00
angle         1    2    2      0.470     122.30
angle         1    2    3      0.500     117.00
angle         1    2    4      0.470     116.60
angle         1    2    5      0.490     117.50
angle         1    2    6      0.500     120.00
angle         1    2   19      0.400     120.00
angle         1    2   36      0.490     117.50
angle         1    2   37      0.720     115.10     121.30       0.00
angle         1    2   40      0.450     120.00
angle         1    2   41      0.500     120.00
angle         1    2   42      0.700     120.00
angle         1    2   72      0.720     123.00
angle         1    2  106      0.470     117.40     118.70       0.00
angle         1    2  108      0.870     117.83     118.70       0.00
angle         2    2    2      0.760     122.00     121.70       0.00
angle         2    2    3      0.500     115.50     116.70       0.00
angle         2    2    5      0.490     120.00     120.50       0.00
angle         2    2    6      0.600     121.90
angle         2    2    8      0.600     122.00     125.00       0.00
angle         2    2    9      0.500     118.00
angle         2    2   11      0.810     115.50     119.00       0.00
angle         2    2   12      0.650     118.80
angle         2    2   13      0.450     118.10
angle         2    2   14      0.410     118.80
angle         2    2   18      1.000     116.00
angle         2    2   19      0.320     122.00     122.00       0.00
angle         2    2   22      0.470     127.80
angle         2    2   25      0.380     120.00
angle         2    2   26      0.705     121.457
angle         2    2   31      0.250     119.10
angle         2    2   36      0.490     120.00     120.50       0.00
angle         2    2   37      0.970     121.00     121.00       0.00
angle         2    2   40      0.660     119.00     119.00       0.00
angle         2    2   41      1.050     119.50     120.80       0.00
angle         2    2   42      0.580     117.00     126.00       0.00
angle         2    2   43      1.350     124.20
angle         2    2   46      1.000     115.20
angle         2    2   57      0.760     121.00
angle         2    2  108      1.000     120.59     121.90       0.00
angle         2    2  111      0.750     118.00
angle         2    2  143      0.700     119.70
angle         2    2  144      0.630     120.00
angle         3    2    5      0.500     117.00
angle         3    2   40      0.500     120.00
angle         4    2    5      0.300     119.50
angle         5    2    5      0.450     119.00
angle         5    2    6      0.540     116.40
angle         5    2    8      0.540     117.00
angle         5    2    9      0.300     109.00
angle         5    2   11      0.710     113.00
angle         5    2   12      0.550     112.60
angle         5    2   13      0.560     112.10
angle         5    2   14      0.450     112.60
angle         5    2   18      0.780     106.00
angle         5    2   19      0.525     119.50
angle         5    2   22      0.490     120.00
angle         5    2   31      0.510     120.00
angle         5    2   36      0.450     119.00
angle         5    2   37      0.530     119.00     121.50       0.00
angle         5    2   38      0.360     120.00
angle         5    2   40      0.500     110.00
angle         5    2   41      0.800     108.00
angle         5    2   42      0.400     120.10
angle         5    2   43      0.360     116.50
angle         5    2   46      0.434     116.00
angle         5    2   50      0.490     120.00     120.50       0.00
angle         5    2   57      0.490     120.00     120.50       0.00
angle         5    2   72      0.800     121.70     121.70       0.00
angle         5    2  106      0.370     114.00     121.50       0.00
angle         5    2  108      0.500     115.83     116.78       0.00
angle         5    2  110      0.720     118.10
angle         5    2  111      0.550     110.50
angle         5    2  143      0.400     116.50
angle         8    2    8      0.850     118.50
angle         8    2   22      0.600     119.00
angle         9    2    9      0.400     120.00
angle        11    2  106      0.950     120.20     120.20       0.00
angle        12    2   12      1.570     119.20
angle        12    2   13      1.570     110.70
angle        12    2   41      0.500     105.00
angle        12    2  106      0.570     119.80     114.20       0.00
angle        13    2   41      0.500     104.00
angle        13    2  106      0.530     111.20
angle        14    2   41      0.500     107.00
angle        19    2   19      0.400     120.00
angle        36    2   36      0.450     119.00
angle        37    2   37      1.200     120.00     122.00       0.00
angle        37    2   40      0.400     126.00     126.00       0.00
angle        42    2   42      0.580     117.00
angle         1    3    1      1.250     116.80     116.80     116.80
angle         1    3    2      0.500     116.00
angle         1    3    3      1.000     114.60
angle         1    3    5      0.464     116.10     117.30       0.00
angle         1    3    6      0.650     107.10                         !! JWP
angle         1    3    7      0.850     123.50     123.50       0.00
angle         1    3    9      0.570     114.40
angle         1    3   11      1.950     109.00
angle         1    3   12      1.450     110.20
angle         1    3   13      1.180     109.30
angle         1    3   14      0.970     108.89
angle         1    3   47      0.745     115.90
angle         1    3   75      1.550     110.30
angle         1    3   76      0.720     122.10
angle         1    3   77      0.850     123.50     123.50       0.00   !! JWP
angle         1    3   80      0.320     121.60
angle         1    3   82      0.600     123.00
angle         1    3  148      2.000     109.00
angle         2    3    2      0.850     114.70
angle         2    3    3      0.800     120.00
angle         2    3    5      0.300     111.50
angle         2    3    6      0.700     124.30
angle         2    3    7      1.300     122.00     123.50       0.00
angle         2    3   75      0.700     124.30
angle         2    3   76      1.300     123.40
angle         2    3  102      0.800     126.50
angle         2    3  151      0.695     120.00
angle         3    3    5      0.680     112.40
angle         3    3   36      0.680     110.60
angle         3    3   76      0.750     119.20
angle         3    3  101      0.710     121.60
angle         5    3    5      0.650     115.50
angle         5    3    6      0.550     107.00
angle         5    3    7      0.850     119.20     119.20       0.00
angle         5    3    9      0.440     109.30
angle         5    3   11      1.340     104.00
angle         5    3   12      1.220     105.15
angle         5    3   13      1.120     108.80
angle         5    3   47      0.593     114.90
angle         5    3   56      0.560     120.00
angle         5    3   75      0.550     107.00
angle         5    3   76      0.640     118.90
angle         5    3   80      0.320     110.00
angle         5    3   82      0.800     117.20
angle         5    3  148      1.000     101.00
angle         6    3    7      1.700     121.50     122.50       0.00
angle         7    3    9      1.070     124.80
angle         7    3   22      0.460     122.50
angle         7    3   56      0.850     122.50
angle         9    3    9      0.900     112.50
angle        11    3   80      1.750     120.00
angle        12    3   80      1.240     120.50     119.50       0.00
angle        13    3   80      0.850     120.27     119.07       0.00
angle        14    3   80      0.500     117.40
angle        36    3   76      0.640     120.50
angle        47    3   47      1.432     129.80
angle        75    3   77      1.700     121.50     122.50       0.00
angle        75    3   78      1.700     121.50     122.50       0.00
angle        82    3  148      2.000     119.00
angle       102    3  149      1.300     121.00
angle         1    4    4      0.380     180.00
angle         1    4   10      0.335     180.00
angle         2    4    2      0.400     180.00
angle         2    4    4      0.470     180.00
angle         4    4  124      0.250     180.00
angle        10    4   50      0.128     180.00
angle         1    6    1      0.820     107.20
angle         1    6    2      0.770     108.50
angle         1    6    3      1.250     112.80
angle         1    6    6      1.058     103.30
angle         1    6   19      0.630     117.10
angle         1    6   21      0.750     106.80
angle         1    6   25      0.770     116.00
angle         1    6   56      0.690     108.90
angle         1    6  153      1.380     119.60
angle         2    6   21      0.360     109.00
angle         2    6   25      0.800     118.00
angle         2    6   73      0.350     108.00
angle         3    6    3      0.770     106.80
angle         3    6   24      0.690     107.70
angle         3    6   56      1.250     110.80
angle         6    6   21      0.852      99.50
angle        19    6   19      0.250     142.90
angle        19    6   21      0.510     117.50
angle        21    6   21      0.630     105.00
angle        21    6   26      0.485     110.607
angle        21    6  153      0.380     110.20
angle         1    8    1      0.720     107.20     108.20       0.00
angle         1    8    2      0.598     106.80     103.30       0.00
angle         1    8   23      0.600     108.10     110.90       0.00
angle         1    8   50      0.598     102.50     103.00       0.00
angle         2    8   23      0.587     110.50     109.50       0.00
angle        23    8   23      0.605     106.40     107.10       0.00
angle        23    8   50      0.587     109.00     108.50       0.00
angle        23    8   56      0.600     108.10     110.90       0.00
angle         1    9    1      0.760     122.50
angle         1    9    2      0.630     119.90
angle         1    9    3      1.620     121.10
angle         1    9   18      0.300     110.00
angle         1    9   28      0.190     122.40
angle         1    9   30      0.730     120.40
angle         1    9   56      0.420     111.20
angle         1    9   58      0.600     110.00
angle         2    9    2      0.400     107.00
angle         2    9    3      0.600     115.00
angle         2    9   28      0.500     110.00
angle         3    9    3      0.900     124.00
angle         3    9   28      0.580     118.50
angle        18    9   28      0.300     122.00
angle        28    9   28      0.410     123.00
angle        28    9   30      0.580     120.50
angle        28    9   56      1.150     118.30
angle        28    9   58      1.000     119.20
angle         1   15    1      0.840      95.90
angle         1   15   15      1.000     101.80
angle         1   15   44      0.650      96.00
angle        15   15   44      0.773      92.20
angle        44   15   44      0.730      92.90
angle         1   16    1      0.500      94.30
angle         1   16    5      0.400      94.00
angle         1   17    1      1.200      94.40
angle         1   17    5      0.860      90.00
angle         1   17    7      0.800     105.60     107.80       0.00
angle         5   17    7      0.860     109.60
angle         1   18    1      0.850     101.60
angle         1   18    2      1.800     102.00
angle         1   18    5      0.740     106.00
angle         1   18    7      1.100     106.90
angle         1   18    9      0.800     103.00
angle         2   18    2      1.980     102.10
angle         2   18    7      1.970     108.10
angle         5   18    7      0.560     101.50
angle         5   18    9      0.600      98.00
angle         7   18    7      1.485     119.50
angle         7   18    9      1.700     108.00
angle         1   19    1      0.480     109.50     110.40     109.20
angle         1   19    2      0.400     110.20     110.20     108.50
angle         1   19    5      0.400     109.30     107.00     111.00
angle         1   19    6      0.550     108.00     108.90     108.00
angle         1   19   19      0.450     109.00
angle         1   19   22      0.530     110.20
angle         1   19   56      0.530     109.50
angle         2   19    2      0.600     104.50
angle         2   19    5      0.550     109.50
angle         2   19    6      0.500     109.50
angle         2   19   19      0.400     110.20
angle         5   19    5      0.460     106.50     108.70     109.50
angle         5   19    6      0.670     109.50     109.00     109.50
angle         5   19   19      0.350     109.40
angle         5   19   22      0.460     110.20
angle         5   19   56      0.450     109.30     107.00     111.00
angle         6   19    6      0.600     112.00     113.50     112.00
angle        19   19   19      0.250     118.00     110.80     111.20
angle        56   19   56      0.480     124.50
angle         1   22    1      0.670     120.00
angle         1   22    5      0.600     117.10
angle         1   22   22      0.600     112.00     116.30       0.00
angle         1   22   49      0.560     115.00
angle         2   22    2      0.450     120.00
angle         2   22    5      0.360     128.50
angle         2   22   22      0.600     122.00
angle         2   22   49      0.560     115.00
angle         3   22    5      0.360     123.50     123.50     123.50
angle         5   22    5      0.250     116.50
angle         5   22   19      0.240     124.50
angle         5   22   22      0.650     116.80     114.20       0.00
angle         5   22   31      0.400     119.00
angle         5   22   38      0.360     124.50     119.70       0.00
angle         5   22   46      0.050     112.50
angle         5   22   49      0.430     113.00
angle         5   22   56      0.360     113.00
angle         5   22   67      0.360     117.40
angle        19   22   22      0.530     118.00
angle        22   22   22      0.360     119.50     112.50       0.00
angle        22   22   31      0.500     117.00
angle        22   22   46      1.200     114.60     114.60       0.00
angle         1   25    1      0.770      95.60      98.10       0.00
angle         1   25    2      0.480      92.50
angle         1   25    5      0.705      94.70      96.40       0.00
angle         2   25    2      0.480      95.00
angle         5   25    5      0.680      92.20      93.50       0.00
angle         6   25    6      0.450      99.50
angle         1   26    6      0.456     122.371
angle         2   26    6      0.604     126.986
angle         6   26    6      0.730     119.86
angle         1   29    1      0.500     119.00
angle         1   29    5      0.420     118.00
angle         5   29    5      0.420     117.00     120.00       0.00
angle         9   30    9      0.400     120.00
angle         1   31    1      0.500     109.50     109.80     110.50
angle         1   31    2      0.500     110.90
angle         1   31    5      0.390     110.20     110.50     111.50
angle         1   31   31      0.350     111.50
angle         2   31    2      0.500     109.50
angle         2   31    5      0.390     110.10
angle         2   31   31      0.500     109.50
angle         5   31    5      0.423     107.50     108.50     109.50
angle         5   31   22      0.400     108.80
angle         5   31   31      0.350     114.50
angle         5   31   56      0.510     105.20
angle        31   31   31      0.300     112.50
angle         1   32    1      0.320     107.00
angle         1   32    5      0.227     110.50
angle         5   32    5      0.132     109.50
angle         1   33    1      0.100     109.50
angle         1   33    5      0.100     109.50
angle         1   33   33      0.100     109.50
angle         5   33    5      0.100     109.50
angle         1   34    1      0.650      94.80
angle         1   34    5      0.430      94.50
angle         1   35    1      0.650      95.05
angle         1   35    5      0.430      94.60
angle         1   37    2      0.720     109.00
angle         1   37   37      0.690     106.50
angle         1   37   43      0.570      99.10
angle         2   37    2      1.200     112.60
angle         2   37   23      0.670     109.80
angle         2   37   37      1.300     107.50
angle         2   37   40      0.430     115.00
angle        23   37   37      0.900     106.40
angle         1   38   22      0.450     117.20
angle         2   38   22      0.550     137.00
angle         5   38   22      0.360     146.00
angle         5   38   38      0.360     146.00
angle         1   39    1      0.719     107.114    110.00     112.00
angle         1   39   48      0.521     105.949    107.425    108.524
angle         1   39   69      0.885     109.70
angle        48   39   48      0.609     106.367    106.966    108.563
angle         1   40    2      0.490     120.50
angle         2   40    2      0.430     124.00     124.00       0.00
angle         2   40   23      0.490     118.50
angle         2   40   37      0.430     124.00     124.00       0.00
angle        23   40   37      0.490     116.00
angle         1   41    2      1.000     109.10
angle         1   41  108      0.900     110.51
angle         2   41    2      0.950     112.00
angle         2   41   73      0.850     107.00
angle         2   41  108      0.900     110.85
angle        73   41  108      1.000     101.884
angle         2   42    2      0.680      98.50
angle         2   42   44      0.750      94.00
angle         1   43    7      0.570     120.40
angle         1   43   37      0.380     114.00
angle         1   43   69      0.920     117.00
angle         1   43  109      0.970     118.00
angle         2   43    2      1.250     117.30
angle         2   43   69      1.730     117.00
angle         7   43   37      0.380     125.00
angle        23   43   69      0.780     108.00
angle        23   43  109      0.915     106.00
angle        69   43  109      1.820     124.20
angle         1   46    7      1.000     115.90
angle         2   46    7      1.420     116.10
angle         7   46    7      1.000     127.70
angle         7   46   22      1.020     114.50
angle         1   50   50      0.470     122.30
angle         2   50   50      0.760     121.70
angle         4   50   50      0.430     121.20     123.30       0.00
angle         5   50   50      0.490     120.00     120.50       0.00
angle         8   50   50      0.600     123.00
angle         1   56    1      0.670     109.50     109.90     111.00
angle         1   56    5      0.590     110.10     109.31     110.70
angle         1   56    6      0.770     109.30     107.60     108.40
angle         1   56    9      1.030     110.70
angle         1   56   22      0.670       0.00     111.20       0.00
angle         1   56   56      0.670     109.50     113.00       0.00
angle         1   56   58      0.500     110.30
angle         1   56   75      0.770     109.30     107.60     108.40
angle         3   56    5      0.540     109.49     109.49     109.49
angle         3   56   56      0.650     109.50
angle         5   56    5      0.550     107.60     107.80     109.47
angle         5   56    6      0.450     108.70     108.70     108.70
angle         5   56    8      0.820     109.30
angle         5   56    9      0.760     111.00
angle         5   56   15      0.740     111.50     111.50       0.00
angle         5   56   19      0.680     110.00     110.00       0.00
angle         5   56   22      0.360     112.00     112.00       0.00
angle         5   56   31      0.400     110.20
angle         5   56   56      0.590     110.10     109.31       0.00
angle         5   56   57      0.490     110.00     109.81     110.90
angle         5   56   58      0.630     110.49
angle         5   56   75      0.450     108.70
angle         6   56    9      0.560     110.50
angle         6   56   56      1.080     109.10
angle         8   56   56      0.780     109.47     108.00     111.00
angle        19   56   56      0.480     111.00
angle        31   56   56      0.460     110.00
angle        56   56   56      0.670     109.50     109.70     111.00
angle        57   56   57      0.540     113.20     108.00     113.00
angle         1   57   56      0.540     115.20
angle         1   57   57      0.470     122.30
angle         2   57   56      0.760     127.80
angle         2   57   57      0.760     127.20
angle         5   57   56      0.490     117.50
angle         5   57   57      0.490     120.00     120.50       0.00
angle        57   57   57      0.760     121.70
angle         6   58    7      1.000     126.00
angle         7   58   56      0.550     135.10
angle         9   58   79      1.050     125.80
angle        56   58   79      0.650     125.00
angle        75   58   78      1.000     126.00
angle         7   67   22      0.460     143.60
angle         1   70   71      0.730     113.90
angle         1   71    1      0.320     107.70
angle         1   71    5      0.080     116.90
angle         1   71   70      1.090     113.50     120.10       0.00
angle         5   71    5      0.400     124.50
angle         5   71   70      0.220     111.70     120.10       0.00
angle         1   72    2      0.720     109.60
angle         1   75    3      1.250     112.80
angle         3   75    3      0.770     106.80
angle         3   75   24      0.690     107.70
angle         3   75   56      1.250     110.80
angle         2  106    7      0.700     180.00
angle        23  107  107      0.900     106.20
angle         2  108   41      1.500     107.973
angle         1  109   43      1.200     105.20
angle        23  109   43      1.150     101.50
angle         1  110    1      0.900     117.50
angle         1  110    2      0.450     124.00
angle         1  110   23      0.750     116.70
angle         2  110   23      0.450     119.40
angle         1  111    2      0.800     119.00
angle         2  111    2      0.900     120.00
angle         2  111   23      0.750     109.80
angle         5  113  113      0.400     126.00
angle         1  114  114      0.470     126.00
angle         2  143    2      1.250     119.10
angle         2  143   69      1.730     121.70
angle         2  143  144      1.150     114.00
angle        69  143  144      1.880     136.00
angle         2  144  143      0.800     102.00
angle         1  145  146      1.100     107.50
angle        21  145  146      0.925     104.00
angle         1  146    1      0.460      98.50
angle         1  146   23      0.700     104.50
angle         1  146  145      1.275     102.50     104.50       0.00
angle        23  146   23      0.780     103.00
angle        23  146  145      0.725     101.50     103.50       0.00
angle         3  148    3      0.830     110.00
angle         1  150    1      1.100     106.98
angle         1  150   23      0.700     102.35
angle         1  150  150      0.800     102.47     103.66       0.00
angle        23  150   23      0.650     102.90
angle        23  150  150      0.870     104.58     105.85       0.00
angle         1  153    1      0.400     109.20
angle         1  153    5      0.500     105.50
angle         1  153    6      0.360     107.20
angle         1  153    7      0.800     117.50
angle         1  153  159      0.550     104.70
angle         5  153    5      0.420     104.50
angle         5  153    6      0.640     101.20     103.00       0.00
angle         5  153    7      0.830     116.70     116.40     119.30
angle         5  153  159      0.700     102.00
angle         6  153    6      1.100     102.90     103.60       0.00
angle         6  153    7      0.940     117.20     116.30     118.30
angle         7  153  159      1.180     116.20     115.40     116.80
angle       159  153  159      0.900     103.50     103.80       0.00
angle         1  154    7      0.747     108.728
angle         1  154  155      0.580     102.092
angle         5  154    7      0.734     107.614
angle         5  154  155      0.914     100.776
angle         7  154    7      0.660     122.966    123.785      0.00
angle         7  154  155      1.662     107.883    108.139      0.00
angle         1  155    1      1.296     111.163
angle         1  155   23      0.567     109.505
angle         1  155  154      1.190     109.551    112.917      0.00
angle        23  155   23      0.608     109.688
angle        23  155  154      0.579     103.248    107.770      0.00
angle         1  159  153      0.900     118.80
angle        21  159  153      0.380     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (5-Ring)  ##
      ##                                     ##
      #########################################


angle5        1    1    1      0.670     109.50     109.90     111.00
angle5        1    1    2      0.540     110.20     110.20     110.60
angle5        1    1    3      0.800     111.10     111.10     111.10
angle5        1    1    6      0.770     109.30     108.40     108.40
angle5        1    1    8      0.780     109.47     108.00     109.70
angle5        1    1    9      0.750     109.48     111.90     108.50
angle5        1    1   15      0.740     108.00     109.50     110.10
angle5        1    1   18      0.870     109.80
angle5        1    1   19      0.550     107.20
angle5        1    1   22      0.600       0.00       0.00     112.00
angle5        1    1   31      0.680     105.50
angle5        1    1   37      0.380     110.74
angle5        1    1   56      0.670     109.50     109.90     111.00
angle5        1    1   57      0.540     110.20     110.20     110.60
angle5        2    1    2      0.540     113.20     110.00     114.50
angle5        2    1   19      0.500     109.00
angle5        2    1   37      0.380     110.51
angle5        6    1    6      0.560     106.60
angle5       15    1   15      0.420     110.00
angle5       22    1   22      0.500       0.00       0.00     112.00
angle5       37    1   37      0.950     109.00
angle5       41    1   41      0.560     106.60
angle5       57    1   57      0.540     113.20     110.00     113.00
angle5        1    2    1      0.540     115.20
angle5        1    2    2      0.470     122.50
angle5        1    2   37      0.550     115.10     125.00       0.00
angle5        2    2    2      0.550     121.20     121.50       0.00
angle5        2    2    6      0.600     120.00
angle5        2    2   19      0.825     120.50
angle5        2    2   37      0.550     120.00     122.50       0.00
angle5        2    2   40      0.550     122.50     120.10       0.00
angle5        2    2   41      1.150     120.00     116.60       0.00
angle5        2    2   42      1.200     116.30
angle5       37    2   37      0.900     120.00     120.00       0.00
angle5       37    2   40      0.550     124.00     124.00       0.00
angle5       37    2   41      0.800     122.00
angle5       37    2   42      1.200     121.10
angle5        1    3    1      1.250     112.70
angle5        1    3    6      1.150     111.00
angle5        1    3    9      0.620     114.40
angle5        1    3   75      1.150     111.00
angle5        1    3  148      2.000     109.00
angle5        2    3  149      2.000     113.00
angle5        1    6    1      0.790     107.30
angle5        1    6    2      0.770     110.80
angle5        1    6    3      1.550     111.20
angle5        1    6    6      1.058     101.00
angle5        1    6   56      0.800     113.00
angle5        2    6   56      1.900     113.00
angle5        3    6    3      0.770     106.80
angle5        1    8    1      0.720     114.00     112.00       0.00
angle5        1    9    1      0.760     117.10
angle5        1    9    3      1.680     121.10
angle5        1    9   56      0.650     109.00
angle5        1   15    1      0.840      96.90
angle5        1   15   15      1.000     103.20
angle5        1   18    1      0.850     105.00
angle5        1   19    1      0.650     102.80     103.80      99.50
angle5        1   19    2      0.800      98.20
angle5       19   19   19      0.320     106.00
angle5        1   22    1      0.670     120.00
angle5        1   22   22      0.600     112.00     117.00       0.00
angle5       22   22   22      0.550     122.00     108.50       0.00
angle5       22   22   56      0.600       0.00     111.60       0.00
angle5        1   31    1      0.570     100.00
angle5        1   37    2      0.550     108.00
angle5        1   37   37      0.690     106.50
angle5        2   37    2      0.550     118.00
angle5        2   37   37      0.700     116.00
angle5        2   37   40      0.430     114.00
angle5        2   37   41      1.150     114.00
angle5        2   37   42      1.200     121.00
angle5       37   37   42      1.200     123.00
angle5        2   40    2      0.550     126.10     126.10       0.00
angle5        2   40   37      0.430     123.00
angle5        1   41    2      1.000     109.10
angle5        2   41    2      1.150     116.40
angle5        2   41   37      1.150     119.00
angle5       37   41   37      1.000     120.00
angle5        2   42    2      1.200      98.40
angle5        2   42   37      1.200     108.50
angle5       37   42   37      1.200     117.90
angle5        1   56    9      0.450     104.00
angle5        1   56   15      0.740     109.20     109.20       0.00
angle5        1   56   56      0.670     109.50     109.90     111.00
angle5        6   56    9      1.400     101.00
angle5       56   56   56      0.670     109.50     109.90     111.00
angle5        1   57    1      0.540     115.20
angle5        1   57   57      0.470     122.50
angle5       57   57   57      0.550     121.50
angle5        1   75    3      1.550     111.20
angle5        3   75    3      0.770     106.80
angle5      113  113  113      0.600     108.00
angle5      114  114  114      0.600     108.00
angle5        3  148    3      1.600     109.00
angle5        3  149    3      1.600     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (4-Ring)  ##
      ##                                     ##
      #########################################


angle4        1    1    9      0.550     106.50
angle4        1    3    9      0.660     113.00
angle4       56    6   56      0.424     107.00
angle4       56    6   58      1.100      99.30
angle4       56    8   56      0.580     107.20     108.20       0.00
angle4        1    9    3      0.600     119.85
angle4       56    9   56      0.760     122.50
angle4       56    9   58      0.430     121.10
angle4       56   15   56      0.470      94.30
angle4       56   19   56      0.175     109.50     109.50     109.50
angle4       22   22   22      0.700      96.50      96.50       0.00
angle4       22   22   56      0.200       0.00     112.00       0.00
angle4       56   31   56      0.490       0.00
angle4       37   37   56      0.690     106.50
angle4       43   37   56      0.480       0.00
angle4       56   39   56      0.380       0.00
angle4       37   43   56      0.350       0.00
angle4        6   56   56      0.340     109.30     109.20     108.40
angle4        8   56   56      0.300     109.47     108.00     111.00
angle4        9   56   56      0.870     109.50
angle4       15   56   56      0.500     100.50     100.50     100.50
angle4       19   56   56      0.105     109.00     111.50     112.80
angle4       22   56   56      0.200       0.00     114.00     114.00
angle4       31   56   56      0.640       0.00
angle4       37   56   56      0.380     110.74
angle4       39   56   56      0.450       0.00
angle4       43   56   56      0.380     105.14
angle4       56   56   56      0.192     109.50     110.30     110.60
angle4       56   56   57      0.230     114.00
angle4       56   56   58      0.900     101.30     101.30     101.30
angle4       56   56   75      0.340     108.40     108.40     109.00
angle4       57   56   57      0.200     109.47     109.51     109.50
angle4       56   57   56      0.140     115.20
angle4       56   57   57      0.140     124.00     123.00       0.00
angle4       57   57   57      0.250     122.00
angle4        6   58   56      0.600     112.50
angle4        9   58   56      0.550     109.70
angle4       56   58   56      0.900     113.70
angle4       56   58   75      0.600     112.50
angle4       56   75   58      1.100      99.30


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (3-Ring)  ##
      ##                                     ##
      #########################################


angle3       22   19   22      0.125      50.20
angle3       19   22   22      0.700      65.00
angle3       22   22   22      0.850      55.00      60.00      60.00
angle3       22   22   38      0.450      48.00
angle3       22   22   49      0.560      59.30
angle3       22   22   67      0.800      56.60
angle3       38   22   38      0.450      53.00
angle3       22   38   22      0.400      67.00
angle3       22   38   38      0.550      80.00
angle3       22   49   22      0.620      61.40
angle3       22   67   22      1.250      66.80


      ################################################
      ##                                            ##
      ##  Angle Bending Parameters (Square Planar)  ##
      ##                                            ##
      ################################################


#angle        1   59    1      0.200    180.000
#angle        1   59    1      1.500     90.000
#angle        1   59    5      0.200    180.000
#angle        1   59    5      1.500     90.000
#angle        1   59   40      0.500    180.000
#angle        1   59   40      1.500     90.000
#angle       40   59   40      0.500    180.000
#angle       40   59   40      1.500     90.000
#angle        1   62    1      0.200    180.000
#angle        1   62    1      1.500     90.000
#angle        1   62    5      0.200    180.000
#angle        1   62    5      1.500     90.000
#angle        1   62   40      0.500    180.000
#angle        1   62   40      1.500     90.000
#angle       40   62   40      0.500    180.000
#angle       40   62   40      1.500     90.000
#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.500     90.000
#angle        1   64    5      0.200    180.000
#angle        1   64    5      1.500     90.000
#angle        1   64   40      0.500    180.000
#angle        1   64   40      1.500     90.000
#angle       40   64   40      0.500    180.000
#angle       40   64   40      1.500     90.000


      #####################################################
      ##                                                 ##
      ##  Angle Bending Parameters (Trigonal Bipyramid)  ##
      ##                                                 ##
      #####################################################


#angle        1   60    1      0.200    180.000
#angle        1   60    1      0.200    120.000
#angle        1   60    1      1.500     90.000
#angle        1   60    5      0.200    180.000
#angle        1   60    5      0.200    120.000
#angle        1   60    5      1.500     90.000
#angle        5   60    6      0.200    120.000
#angle        5   60    6      1.500     90.000
#angle        5   60    8      0.200    120.000
#angle        5   60    8      1.500     90.000
#angle        1   60   11      0.200    180.000
#angle        1   60   11      0.200    120.000
#angle        1   60   11      1.500     90.000
#angle        5   60   11      0.200    180.000
#angle        5   60   11      0.200    120.000
#angle        5   60   11      1.500     90.000
#angle       11   60   11      0.200    180.000
#angle       11   60   11      0.200    120.000
#angle       11   60   11      1.500     90.000


      #################################################
      ##                                             ##
      ##  Angle Bending Parameters (Square Pyramid)  ##
      ##                                             ##
      #################################################


#angle        1   60    1      0.200    152.000
#angle        1   60    1      0.200    104.000
#angle        1   60    1      1.500     86.000
#angle        1   60    5      0.200    152.000
#angle        1   60    5      0.200    104.000
#angle        1   60    5      1.500     86.000
#angle        1   60   11      0.200    152.000
#angle        1   60   11      0.200    104.000
#angle        1   60   11      1.500     86.000
#angle        5   60   11      0.200    152.000
#angle        5   60   11      0.200    104.000
#angle        5   60   11      1.500     86.000
#angle       11   60   11      0.200    152.000
#angle       11   60   11      0.200    104.000
#angle       11   60   11      1.500     86.000


      #######################################################
      ##                                                   ##
      ##  Angle Bending Parameters (Octahedral Bipyramid)  ##
      ##                                                   ##
      #######################################################


#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.200     90.000
#angle        1   64    5      0.300    180.000
#angle        1   64    5      1.300     90.000
#angle        1   64   11      0.400    180.000
#angle        1   60   11      1.400     90.000
#angle        5   64   11      0.500    180.000
#angle        5   64   11      1.500     90.000
#angle       11   64   11      0.600    180.000
#angle       11   64   11      1.600     90.000


      ###############################
      ##                           ##
      ##  Stretch-Bend Parameters  ##
      ##                           ##
      ###############################


   #########################################################
   ##                                                     ##
   ##         Actual MM3 Stretch-Bend Parameters          ##
   ##                                                     ##
   ##                 X       R-X-R     R-X-H     H-X-H   ##
   ##                                                     ##
   ##   strbnd        C       0.130     0.080     0.000   ##
   ##   strbnd        N       0.050     0.030     0.000   ##
   ##   strbnd        O       0.100     0.090     0.000   ##
   ##   strbnd        Si      0.100     0.060     0.000   ##
   ##   strbnd        P       0.100     0.060     0.000   ##
   ##   strbnd        PO4     0.100     0.100     0.000   ##
   ##   strbnd        S      -0.040     0.010     0.000   ##
   ##   strbnd      3rd Row   0.450     0.000     0.000   ##
   ##   strbnd4       C       0.050     0.080     0.000   ##
   ##   strbnd4       N       0.100     0.030     0.000   ##
   ##   strbnd4       O       0.260     0.090     0.000   ##
   ##   strbnd4       S       0.290     0.010     0.000   ##
   ##   strbnd5       C       0.130     0.080     0.000   ##
   ##   strbnd5       N       0.100     0.030     0.000   ##
   ##   strbnd5       O       0.500     0.090     0.000   ##
   ##   strbnd5       S       0.280     0.010     0.000   ##
   ##                                                     ##
   ##   these force constants are used to couple both     ##
   ##   bond lengths deviations to the angle deviation    ##
   ##                                                     ##
   #########################################################


strbnd        1    1    1      0.130      0.130
strbnd        1    1    2      0.130      0.130
strbnd        1    1    3      0.130      0.130
strbnd        1    1    4      0.130      0.130
strbnd        1    1    5      0.080      0.080
strbnd        1    1    6      0.130      0.130
strbnd        1    1    8      0.130      0.130
strbnd        1    1    9      0.130      0.130
strbnd        1    1   11      0.130      0.130
strbnd        1    1   12      0.130      0.130
strbnd        1    1   13      0.130      0.130
strbnd        1    1   14      0.130      0.130
strbnd        1    1   15      0.130      0.130
strbnd        1    1   16      0.130      0.130
strbnd        1    1   17      0.130      0.130
strbnd        1    1   18      0.130      0.130
strbnd        1    1   19      0.130      0.130
strbnd        1    1   22      0.130      0.130
strbnd        1    1   25      0.130      0.130
strbnd        1    1   26      0.130      0.130
strbnd        1    1   29      0.130      0.130
strbnd        1    1   31      0.130      0.130
strbnd        1    1   32      0.130      0.130
strbnd        1    1   33      0.130      0.130
strbnd        1    1   34      0.130      0.130
strbnd        1    1   35      0.130      0.130
strbnd        1    1   36      0.080      0.080
strbnd        1    1   37      0.130      0.130
strbnd        1    1   39      0.130      0.130
strbnd        1    1   41      0.130      0.130
strbnd        1    1   43      0.130      0.130
strbnd        1    1   46      0.130      0.130
strbnd        1    1   50      0.130      0.130
strbnd        1    1   56      0.130      0.130
strbnd        1    1   57      0.130      0.130
strbnd        1    1   70      0.130      0.130
strbnd        1    1   71      0.130      0.130
strbnd        1    1  109      0.130      0.130
strbnd        1    1  110      0.130      0.130
strbnd        1    1  111      0.130      0.130
strbnd        1    1  150      0.130      0.130
strbnd        1    1  153      0.130      0.130
strbnd        1    1  154      0.130      0.130
strbnd        1    1  159      0.130      0.130
strbnd        2    1    2      0.130      0.130
strbnd        2    1    3      0.130      0.130
strbnd        2    1    4      0.130      0.130
strbnd        2    1    5      0.080      0.080
strbnd        2    1    6      0.130      0.130
strbnd        2    1    8      0.130      0.130
strbnd        2    1    9      0.130      0.130
strbnd        2    1   11      0.130      0.130
strbnd        2    1   12      0.130      0.130
strbnd        2    1   14      0.130      0.130
strbnd        2    1   15      0.130      0.130
strbnd        2    1   16      0.130      0.130
strbnd        2    1   19      0.130      0.130
strbnd        2    1   22      0.130      0.130
strbnd        2    1   36      0.080      0.080
strbnd        2    1   37      0.130      0.130
strbnd        2    1   39      0.130      0.130
strbnd        2    1   43      0.130      0.130
strbnd        3    1    3      0.130      0.130
strbnd        3    1    5      0.080      0.080
strbnd        3    1    6      0.130      0.130
strbnd        3    1    8      0.130      0.130
strbnd        3    1    9      0.130      0.130
strbnd        3    1   11      0.130      0.130
strbnd        3    1   12      0.130      0.130
strbnd        3    1   13      0.130      0.130
strbnd        3    1   14      0.130      0.130
strbnd        3    1   15      0.130      0.130
strbnd        3    1   16      0.130      0.130
strbnd        3    1   36      0.080      0.080
strbnd        3    1   39      0.130      0.130
strbnd        4    1    4      0.130      0.130
strbnd        4    1    5      0.080      0.080
strbnd        4    1    6      0.130      0.130
strbnd        4    1   11      0.130      0.130
strbnd        4    1   75      0.130      0.130
strbnd        5    1    6      0.080      0.080
strbnd        5    1    8      0.080      0.080
strbnd        5    1    9      0.080      0.080
strbnd        5    1   11      0.080      0.080
strbnd        5    1   12      0.080      0.080
strbnd        5    1   13      0.080      0.080
strbnd        5    1   14      0.080      0.080
strbnd        5    1   15      0.080      0.080
strbnd        5    1   16      0.080      0.080
strbnd        5    1   17      0.080      0.080
strbnd        5    1   18      0.080      0.080
strbnd        5    1   19      0.080      0.080
strbnd        5    1   22      0.080      0.080
strbnd        5    1   25      0.080      0.080
strbnd        5    1   26      0.080      0.080
strbnd        5    1   29      0.080      0.080
strbnd        5    1   31      0.080      0.080
strbnd        5    1   32      0.080      0.080
strbnd        5    1   33      0.080      0.080
strbnd        5    1   34      0.080      0.080
strbnd        5    1   35      0.080      0.080
strbnd        5    1   37      0.080      0.080
strbnd        5    1   39      0.080      0.080
strbnd        5    1   40      0.080      0.080
strbnd        5    1   41      0.080      0.080
strbnd        5    1   43      0.080      0.080
strbnd        5    1   46      0.080      0.080
strbnd        5    1   50      0.080      0.080
strbnd        5    1   56      0.080      0.080
strbnd        5    1   57      0.080      0.080
strbnd        5    1   70      0.080      0.080
strbnd        5    1   71      0.080      0.080
strbnd        5    1  109      0.080      0.080
strbnd        5    1  110      0.080      0.080
strbnd        5    1  111      0.080      0.080
strbnd        5    1  145      0.080      0.080
strbnd        5    1  146      0.080      0.080
strbnd        5    1  150      0.080      0.080
strbnd        5    1  153      0.080      0.080
strbnd        5    1  159      0.080      0.080
strbnd        6    1    6      0.130      0.130
strbnd        6    1   12      0.130      0.130
strbnd        6    1   22      0.130      0.130
strbnd        6    1   50      0.130      0.130
strbnd        6    1   71      0.130      0.130
strbnd        8    1    8      0.130      0.130
strbnd        8    1   22      0.130      0.130
strbnd        8    1   39      0.130      0.130
strbnd        9    1   15      0.130      0.130
strbnd        9    1   36      0.080      0.080
strbnd       11    1   11      0.130      0.130
strbnd       11    1   12      0.130      0.130
strbnd       11    1   13      0.130      0.130
strbnd       12    1   12      0.130      0.130
strbnd       12    1   13      0.130      0.130
strbnd       13    1   13      0.130      0.130
strbnd       14    1   14      0.130      0.130
strbnd       15    1   15      0.130      0.130
strbnd       19    1   19      0.130      0.130
strbnd       22    1   22      0.130      0.130
strbnd       22    1   37      0.130      0.130
strbnd       22    1   43      0.130      0.130
strbnd       37    1   37      0.130      0.130
strbnd       41    1   41      0.130      0.130
strbnd       46    1   46      0.130      0.130
strbnd       50    1   50      0.130      0.130
strbnd       57    1   57      0.130      0.130
strbnd        1    2    1      0.130      0.130
strbnd        1    2    2      0.130      0.130
strbnd        1    2    3      0.130      0.130
strbnd        1    2    4      0.130      0.130
strbnd        1    2    5      0.080      0.080
strbnd        1    2    6      0.130      0.130
strbnd        1    2   19      0.130      0.130
strbnd        1    2   36      0.080      0.080
strbnd        1    2   37      0.130      0.130
strbnd        1    2   40      0.130      0.130
strbnd        1    2   41      0.130      0.130
strbnd        1    2   42      0.130      0.130
strbnd        1    2   72      0.130      0.130
strbnd        1    2  106      0.130      0.130
strbnd        1    2  108      0.130      0.130
strbnd        2    2    2      0.130      0.130
strbnd        2    2    3      0.130      0.130
strbnd        2    2    5      0.080      0.080
strbnd        2    2    6      0.130      0.130
strbnd        2    2    8      0.130      0.130
strbnd        2    2    9      0.130      0.130
strbnd        2    2   11      0.130      0.130
strbnd        2    2   12      0.130      0.130
strbnd        2    2   13      0.130      0.130
strbnd        2    2   14      0.130      0.130
strbnd        2    2   18      0.130      0.130
strbnd        2    2   19      0.130      0.130
strbnd        2    2   22      0.130      0.130
strbnd        2    2   25      0.130      0.130
strbnd        2    2   26      0.130      0.130
strbnd        2    2   31      0.130      0.130
strbnd        2    2   36      0.080      0.080
strbnd        2    2   37      0.130      0.130
strbnd        2    2   40      0.130      0.130
strbnd        2    2   41      0.130      0.130
strbnd        2    2   42      0.130      0.130
strbnd        2    2   43      0.130      0.130
strbnd        2    2   46      0.130      0.130
strbnd        2    2   57      0.130      0.130
strbnd        2    2  108      0.130      0.130
strbnd        2    2  111      0.130      0.130
strbnd        2    2  143      0.130      0.130
strbnd        2    2  144      0.130      0.130
strbnd        3    2    5      0.080      0.080
strbnd        3    2   40      0.130      0.130
strbnd        4    2    5      0.080      0.080
strbnd        5    2    6      0.080      0.080
strbnd        5    2    8      0.080      0.080
strbnd        5    2    9      0.080      0.080
strbnd        5    2   11      0.080      0.080
strbnd        5    2   12      0.080      0.080
strbnd        5    2   13      0.080      0.080
strbnd        5    2   14      0.080      0.080
strbnd        5    2   18      0.080      0.080
strbnd        5    2   19      0.080      0.080
strbnd        5    2   22      0.080      0.080
strbnd        5    2   31      0.080      0.080
strbnd        5    2   37      0.080      0.080
strbnd        5    2   38      0.080      0.080
strbnd        5    2   40      0.080      0.080
strbnd        5    2   41      0.080      0.080
strbnd        5    2   42      0.080      0.080
strbnd        5    2   43      0.080      0.080
strbnd        5    2   46      0.080      0.080
strbnd        5    2   50      0.080      0.080
strbnd        5    2   57      0.080      0.080
strbnd        5    2   72      0.080      0.080
strbnd        5    2  106      0.080      0.080
strbnd        5    2  108      0.080      0.080
strbnd        5    2  110      0.080      0.080
strbnd        5    2  111      0.080      0.080
strbnd        5    2  143      0.080      0.080
strbnd        8    2    8      0.130      0.130
strbnd        8    2   22      0.130      0.130
strbnd        9    2    9      0.130      0.130
strbnd       11    2  106      0.130      0.130
strbnd       12    2   12      0.130      0.130
strbnd       12    2   13      0.130      0.130
strbnd       12    2   41      0.130      0.130
strbnd       12    2  106      0.130      0.130
strbnd       13    2   41      0.130      0.130
strbnd       13    2  106      0.130      0.130
strbnd       14    2   41      0.130      0.130
strbnd       19    2   19      0.130      0.130
strbnd       37    2   37      0.130      0.130
strbnd       37    2   40      0.130      0.130
strbnd       37    2   41      0.130      0.130
strbnd       37    2   42      0.130      0.130
strbnd       42    2   42      0.130      0.130
strbnd        1    3    1      0.130      0.130
strbnd        1    3    2      0.130      0.130
strbnd        1    3    3      0.130      0.130
strbnd        1    3    5      0.080      0.080
strbnd        1    3    6      0.130      0.130
strbnd        1    3    7      0.130      0.130
strbnd        1    3    9      0.130      0.130
strbnd        1    3   11      0.130      0.130
strbnd        1    3   12      0.130      0.130
strbnd        1    3   13      0.130      0.130
strbnd        1    3   14      0.130      0.130
strbnd        1    3   47      0.130      0.130
strbnd        1    3   75      0.130      0.130
strbnd        1    3   76      0.130      0.130
strbnd        1    3   77      0.130      0.130
strbnd        1    3   80      0.130      0.130
strbnd        1    3   82      0.130      0.130
strbnd        1    3  148      0.130      0.130
strbnd        2    3    2      0.130      0.130
strbnd        2    3    3      0.130      0.130
strbnd        2    3    5      0.080      0.080
strbnd        2    3    6      0.130      0.130
strbnd        2    3    7      0.130      0.130
strbnd        2    3   75      0.130      0.130
strbnd        2    3   76      0.130      0.130
strbnd        2    3  102      0.130      0.130
strbnd        2    3  149      0.130      0.130
strbnd        2    3  151      0.130      0.130
strbnd        3    3    5      0.080      0.080
strbnd        3    3   36      0.080      0.080
strbnd        3    3   76      0.130      0.130
strbnd        3    3  101      0.130      0.130
strbnd        5    3    6      0.080      0.080
strbnd        5    3    7      0.080      0.080
strbnd        5    3    9      0.080      0.080
strbnd        5    3   11      0.080      0.080
strbnd        5    3   12      0.080      0.080
strbnd        5    3   13      0.080      0.080
strbnd        5    3   47      0.080      0.080
strbnd        5    3   56      0.080      0.080
strbnd        5    3   75      0.080      0.080
strbnd        5    3   76      0.080      0.080
strbnd        5    3   80      0.080      0.080
strbnd        5    3   82      0.080      0.080
strbnd        5    3  148      0.080      0.080
strbnd        6    3    7      0.130      0.130
strbnd        7    3    9      0.130      0.130
strbnd        7    3   22      0.130      0.130
strbnd        7    3   56      0.130      0.130
strbnd        9    3    9      0.130      0.130
strbnd       11    3   80      0.130      0.130
strbnd       12    3   80      0.130      0.130
strbnd       13    3   80      0.130      0.130
strbnd       14    3   80      0.130      0.130
strbnd       36    3   76      0.080      0.080
strbnd       47    3   47      0.130      0.130
strbnd       75    3   77      0.130      0.130
strbnd       75    3   78      0.130      0.130
strbnd       82    3  148      0.130      0.130
strbnd      102    3  149      0.130      0.130
strbnd        1    4    4      0.130      0.130
strbnd        1    4   10      0.130      0.130
strbnd        2    4    2      0.130      0.130
strbnd        2    4    4      0.130      0.130
strbnd        4    4  124      0.080      0.080
strbnd       10    4   50      0.130      0.130
strbnd        1    6    1      0.100      0.100
strbnd        1    6    2      0.100      0.100
strbnd        1    6    3      0.100      0.100
strbnd        1    6    6      0.100      0.100
strbnd        1    6   19      0.100      0.100
strbnd        1    6   21      0.090      0.090
strbnd        1    6   25      0.100      0.100
strbnd        1    6   56      0.100      0.100
strbnd        1    6  153      0.100      0.100
strbnd        2    6   21      0.090      0.090
strbnd        2    6   25      0.100      0.100
strbnd        2    6   56      0.100      0.100
strbnd        2    6   73      0.090      0.090
strbnd        3    6    3      0.100      0.100
strbnd        3    6   24      0.090      0.090
strbnd        3    6   56      0.100      0.100
strbnd        6    6   21      0.090      0.090
strbnd       19    6   19      0.100      0.100
strbnd       19    6   21      0.090      0.090
strbnd       21    6   26      0.090      0.090
strbnd       21    6  153      0.090      0.090
strbnd       56    6   56      0.100      0.100
strbnd       56    6   58      0.100      0.100
strbnd        1    8    1      0.050      0.050
strbnd        1    8    2      0.050      0.050
strbnd        1    8   23      0.030      0.030
strbnd        1    8   50      0.050      0.050
strbnd        2    8   23      0.030      0.030
strbnd       23    8   50      0.030      0.030
strbnd       23    8   56      0.030      0.030
strbnd       56    8   56      0.050      0.050
strbnd        1    9    1      0.050      0.050
strbnd        1    9    2      0.050      0.050
strbnd        1    9    3      0.050      0.050
strbnd        1    9   18      0.050      0.050
strbnd        1    9   28      0.030      0.030
strbnd        1    9   30      0.050      0.050
strbnd        1    9   56      0.050      0.050
strbnd        1    9   58      0.050      0.050
strbnd        2    9    2      0.050      0.050
strbnd        2    9    3      0.050      0.050
strbnd        2    9   28      0.030      0.030
strbnd        3    9    3      0.050      0.050
strbnd        3    9   28      0.030      0.030
strbnd       18    9   28      0.030      0.030
strbnd       28    9   30      0.030      0.030
strbnd       28    9   56      0.030      0.030
strbnd       28    9   58      0.030      0.030
strbnd       56    9   56      0.050      0.050
strbnd       56    9   58      0.050      0.050
strbnd        1   15    1     -0.040     -0.040
strbnd        1   15   15     -0.040     -0.040
strbnd        1   15   44      0.010      0.010
strbnd       15   15   44      0.010      0.010
strbnd       56   15   56     -0.040     -0.040
strbnd        1   16    1     -0.040     -0.040
strbnd        1   16    5      0.010      0.010
strbnd        1   17    1     -0.040     -0.040
strbnd        1   17    5      0.010      0.010
strbnd        1   17    7     -0.040     -0.040
strbnd        5   17    7      0.010      0.010
strbnd        1   18    1     -0.040     -0.040
strbnd        1   18    2     -0.040     -0.040
strbnd        1   18    5      0.010      0.010
strbnd        1   18    7     -0.040     -0.040
strbnd        1   18    9     -0.040     -0.040
strbnd        2   18    2     -0.040     -0.040
strbnd        2   18    7     -0.040     -0.040
strbnd        5   18    7      0.010      0.010
strbnd        5   18    9      0.010      0.010
strbnd        7   18    7     -0.040     -0.040
strbnd        7   18    9     -0.040     -0.040
strbnd        1   19    1      0.100      0.100
strbnd        1   19    2      0.100      0.100
strbnd        1   19    5      0.060      0.060
strbnd        1   19    6      0.100      0.100
strbnd        1   19   19      0.100      0.100
strbnd        1   19   22      0.100      0.100
strbnd        1   19   56      0.100      0.100
strbnd        2   19    2      0.100      0.100
strbnd        2   19    5      0.060      0.060
strbnd        2   19    6      0.100      0.100
strbnd        2   19   19      0.100      0.100
strbnd        5   19    6      0.060      0.060
strbnd        5   19   19      0.060      0.060
strbnd        5   19   22      0.060      0.060
strbnd        5   19   56      0.060      0.060
strbnd        6   19    6      0.100      0.100
strbnd       19   19   19      0.100      0.100
strbnd       22   19   22      0.100      0.100
strbnd       56   19   56      0.100      0.100
strbnd        1   22    1      0.130      0.130
strbnd        1   22    5      0.080      0.080
strbnd        1   22   22      0.130      0.130
strbnd        1   22   49      0.130      0.130
strbnd        2   22    2      0.130      0.130
strbnd        2   22    5      0.080      0.080
strbnd        2   22   22      0.130      0.130
strbnd        2   22   49      0.130      0.130
strbnd        3   22    5      0.080      0.080
strbnd        5   22   19      0.080      0.080
strbnd        5   22   22      0.080      0.080
strbnd        5   22   31      0.080      0.080
strbnd        5   22   38      0.080      0.080
strbnd        5   22   46      0.080      0.080
strbnd        5   22   49      0.080      0.080
strbnd        5   22   56      0.080      0.080
strbnd        5   22   67      0.080      0.080
strbnd       19   22   22      0.130      0.130
strbnd       22   22   22      0.130      0.130
strbnd       22   22   31      0.130      0.130
strbnd       22   22   38      0.130      0.130
strbnd       22   22   46      0.130      0.130
strbnd       22   22   49      0.130      0.130
strbnd       22   22   56      0.130      0.130
strbnd       22   22   67      0.130      0.130
strbnd       38   22   38      0.130      0.130
strbnd        1   25    1      0.100      0.100
strbnd        1   25    2      0.100      0.100
strbnd        1   25    5      0.060      0.060
strbnd        2   25    2      0.100      0.100
strbnd        6   25    6      0.100      0.100
strbnd        1   29    1      0.130      0.130
strbnd        1   29    5      0.080      0.080
strbnd        9   30    9      0.130      0.130
strbnd        1   31    1      0.450      0.450
strbnd        1   31    2      0.450      0.450
strbnd        1   31   31      0.450      0.450
strbnd        2   31    2      0.450      0.450
strbnd        2   31   31      0.450      0.450
strbnd       31   31   31      0.450      0.450
strbnd       56   31   56      0.450      0.450
strbnd        1   34    1      0.450      0.450
strbnd        1   37    2      0.050      0.050
strbnd        1   37   37      0.050      0.050
strbnd        1   37   43      0.050      0.050
strbnd        2   37    2      0.050      0.050
strbnd        2   37   23      0.030      0.030
strbnd        2   37   37      0.050      0.050
strbnd        2   37   40      0.050      0.050
strbnd        2   37   41      0.050      0.050
strbnd        2   37   42      0.050      0.050
strbnd       23   37   37      0.030      0.030
strbnd       37   37   42      0.050      0.050
strbnd       37   37   56      0.050      0.050
strbnd       43   37   56      0.050      0.050
strbnd        1   38   22      0.130      0.130
strbnd        2   38   22      0.130      0.130
strbnd        5   38   22      0.080      0.080
strbnd        5   38   38      0.080      0.080
strbnd       22   38   22      0.130      0.130
strbnd       22   38   38      0.130      0.130
strbnd        1   39    1      0.050      0.050
strbnd        1   39   48      0.030      0.030
strbnd        1   39   69      0.050      0.050
strbnd       56   39   56      0.050      0.050
strbnd        1   40    2      0.100      0.100
strbnd        2   40    2      0.100      0.100
strbnd        2   40   23      0.030      0.030
strbnd        2   40   37      0.100      0.100
strbnd       23   40   37      0.030      0.030
strbnd        1   41    2      0.500      0.500
strbnd        1   41  108      0.500      0.500
strbnd        2   41    2      0.500      0.500
strbnd        2   41   37      0.500      0.500
strbnd        2   41   73      0.090      0.090
strbnd        2   41  108      0.500      0.500
strbnd       37   41   37      0.500      0.500
strbnd       73   41  108      0.090      0.090
strbnd        2   42    2      0.280      0.280
strbnd        2   42   37      0.280      0.280
strbnd        2   42   44      0.010      0.010
strbnd       37   42   37      0.280      0.280
strbnd        1   43    7      0.050      0.050
strbnd        1   43   37      0.050      0.050
strbnd        1   43   69      0.050      0.050
strbnd        1   43  109      0.050      0.050
strbnd        2   43    2      0.050      0.050
strbnd        2   43   69      0.050      0.050
strbnd        7   43   37      0.050      0.050
strbnd       23   43   69      0.030      0.030
strbnd       23   43  109      0.030      0.030
strbnd       37   43   56      0.050      0.050
strbnd       69   43  109      0.050      0.050
strbnd        1   46    7      0.050      0.050
strbnd        2   46    7      0.050      0.050
strbnd        7   46    7      0.050      0.050
strbnd        7   46   22      0.050      0.050
strbnd       22   49   22      0.100      0.100
strbnd        1   50   50      0.130      0.130
strbnd        2   50   50      0.130      0.130
strbnd        4   50   50      0.130      0.130
strbnd        5   50   50      0.080      0.080
strbnd        8   50   50      0.130      0.130
strbnd        1   56    1      0.050      0.050
strbnd        1   56    5      0.080      0.080
strbnd        1   56    6      0.050      0.050
strbnd        1   56    9      0.050      0.050
strbnd        1   56   15      0.050      0.050
strbnd        1   56   22      0.050      0.050
strbnd        1   56   56      0.050      0.050
strbnd        1   56   58      0.050      0.050
strbnd        1   56   75      0.050      0.050
strbnd        3   56    5      0.080      0.080
strbnd        3   56   56      0.050      0.050
strbnd        5   56    6      0.080      0.080
strbnd        5   56    8      0.080      0.080
strbnd        5   56    9      0.080      0.080
strbnd        5   56   15      0.080      0.080
strbnd        5   56   19      0.080      0.080
strbnd        5   56   22      0.080      0.080
strbnd        5   56   31      0.080      0.080
strbnd        5   56   56      0.080      0.080
strbnd        5   56   57      0.080      0.080
strbnd        5   56   58      0.080      0.080
strbnd        5   56   75      0.080      0.080
strbnd        6   56    9      0.050      0.050
strbnd        6   56   56      0.050      0.050
strbnd        8   56   56      0.050      0.050
strbnd        9   56   56      0.050      0.050
strbnd       15   56   56      0.050      0.050
strbnd       19   56   56      0.050      0.050
strbnd       22   56   56      0.050      0.050
strbnd       31   56   56      0.050      0.050
strbnd       37   56   56      0.050      0.050
strbnd       39   56   56      0.050      0.050
strbnd       43   56   56      0.050      0.050
strbnd       56   56   56      0.050      0.050
strbnd       56   56   57      0.050      0.050
strbnd       56   56   58      0.050      0.050
strbnd       56   56   75      0.050      0.050
strbnd       57   56   57      0.050      0.050
strbnd        1   57    1      0.050      0.050
strbnd        1   57   56      0.050      0.050
strbnd        1   57   57      0.050      0.050
strbnd        2   57   56      0.050      0.050
strbnd        2   57   57      0.050      0.050
strbnd        5   57   56      0.080      0.080
strbnd        5   57   57      0.080      0.080
strbnd       56   57   56      0.050      0.050
strbnd       56   57   57      0.050      0.050
strbnd       57   57   57      0.050      0.050
strbnd        6   58    7      0.050      0.050
strbnd        6   58   56      0.050      0.050
strbnd        7   58   56      0.050      0.050
strbnd        9   58   56      0.050      0.050
strbnd        9   58   79      0.050      0.050
strbnd       56   58   56      0.050      0.050
strbnd       56   58   75      0.050      0.050
strbnd       56   58   79      0.050      0.050
strbnd       75   58   78      0.050      0.050
strbnd        7   67   22      0.130      0.130
strbnd       22   67   22      0.130      0.130
strbnd        1   71    1      0.130      0.130
strbnd        1   71    5      0.080      0.080
strbnd        1   71   70      0.130      0.130
strbnd        5   71   70      0.080      0.080
strbnd        1   72    2      0.050      0.050
strbnd        1   75    3      0.100      0.100
strbnd        3   75    3      0.100      0.100
strbnd        3   75   24      0.090      0.090
strbnd        3   75   56      0.100      0.100
strbnd       56   75   58      0.100      0.100
strbnd        2  106    7      0.130      0.130
strbnd       23  107  107      0.030      0.030
strbnd        2  108   41      0.050      0.050
strbnd        1  109   43      0.050      0.050
strbnd       23  109   43      0.030      0.030
strbnd        1  110    1      0.050      0.050
strbnd        1  110    2      0.050      0.050
strbnd        1  110   23      0.030      0.030
strbnd        2  110   23      0.030      0.030
strbnd        1  111    2      0.050      0.050
strbnd        2  111    2      0.050      0.050
strbnd        2  111   23      0.030      0.030
strbnd        5  113  113      0.080      0.080
strbnd      113  113  113      0.130      0.130
strbnd        1  114  114      0.130      0.130
strbnd      114  114  114      0.130      0.130
strbnd        2  143    2      0.050      0.050
strbnd        2  143   69      0.050      0.050
strbnd        2  143  144      0.050      0.050
strbnd       69  143  144      0.050      0.050
strbnd        2  144  143      0.050      0.050
strbnd        1  145  146      0.100      0.100
strbnd       21  145  146      0.090      0.090
strbnd        1  146    1      0.050      0.050
strbnd        1  146   23      0.030      0.030
strbnd        1  146  145      0.050      0.050
strbnd       23  146  145      0.030      0.030
strbnd        3  148    3      0.100      0.100
strbnd        3  149    3      0.100      0.100
strbnd        1  150    1      0.050      0.050
strbnd        1  150   23      0.030      0.030
strbnd        1  150  150      0.050      0.050
strbnd       23  150  150      0.030      0.030
strbnd        1  153    1      0.100      0.100
strbnd        1  153    5      0.060      0.060
strbnd        1  153    6      0.100      0.100
strbnd        1  153    7      0.100      0.100
strbnd        1  153  159      0.100      0.100
strbnd        5  153    6      0.060      0.060
strbnd        5  153    7      0.060      0.060
strbnd        5  153  159      0.060      0.060
strbnd        6  153    6      0.100      0.100
strbnd        6  153    7      0.100      0.100
strbnd        7  153  159      0.100      0.100
strbnd      159  153  159      0.100      0.100
strbnd        1  154    7     -0.040     -0.040
strbnd        1  154  155     -0.040     -0.040
strbnd        5  154    7      0.010      0.010
strbnd        5  154  155      0.010      0.010
strbnd        7  154    7     -0.040     -0.040
strbnd        7  154  155     -0.040     -0.040
strbnd        1  155    1      0.050      0.050
strbnd        1  155   23      0.030      0.030
strbnd        1  155  154      0.050      0.050
strbnd       23  155  154      0.030      0.030
strbnd        1  159  153      0.100      0.100
strbnd       21  159  153      0.100      0.100


      ##############################
      ##                          ##
      ##  Angle-Angle Parameters  ##
      ##                          ##
      ##############################


angang        1                0.240      0.300      0.000
angang        2                0.240      0.300      0.000
angang        3                0.240      0.300      0.000
angang        8                0.240      0.300      0.000
angang        9                0.240      0.300      0.000
angang       17                0.240      0.300      0.000
angang       18                0.240      0.300      0.000
angang       19                0.240      0.300      0.000
angang       22                0.240      0.300      0.000
angang       25                0.240      0.300      0.000
angang       26                0.240      0.300      0.000
angang       27                0.240      0.300      0.000
angang       29                0.240      0.300      0.000
angang       30                0.240      0.300      0.000
angang       33                0.240      0.300      0.000
angang       38                0.240      0.300      0.000
angang       39                0.240      0.300      0.000
angang       40                0.240      0.300      0.000
angang       46                0.240      0.300      0.000
angang       50                0.240      0.300      0.000
angang       56                0.240      0.300      0.000
angang       57                0.240      0.300      0.000
angang       58                0.240      0.300      0.000
angang       60                0.240      0.300      0.000
angang       62                0.240      0.300      0.000
angang       64                0.240      0.300      0.000
angang       66                0.240      0.300      0.000
angang       67                0.240      0.300      0.000
angang      113                0.240      0.300      0.000
angang      114                0.240      0.300      0.000
angang      146                0.240      0.300      0.000
angang      150                0.240      0.300      0.000
angang      151                0.240      0.300      0.000
angang      153                0.240      0.300      0.000
angang      154                0.240      0.300      0.000
angang      155                0.240      0.300      0.000
angang      159                0.240      0.300      0.000
angang      160                0.240      0.300      0.000
angang      161                0.240      0.300      0.000
angang      162                0.240      0.300      0.000


      ####################################
      ##                                ##
      ##  Out-of-Plane Bend Parameters  ##
      ##                                ##
      ####################################


opbend        1    2    0    0            0.100
opbend        2    2    0    0            0.200
opbend        3    2    0    0            0.050
opbend        4    2    0    0            0.050
opbend        5    2    0    0            0.110
opbend        6    2    0    0            0.150
opbend        8    2    0    0            0.100
opbend        9    2    0    0            0.100
opbend       11    2    0    0            0.200
opbend       12    2    0    0            0.400
opbend       13    2    0    0            0.100
opbend       18    2    0    0            0.100
opbend       19    2    0    0            0.100
opbend       22    2    0    0            0.100
opbend       25    2    0    0            0.500
opbend       26    2    0    0            0.105
opbend       31    2    0    0            0.100
opbend       36    2    0    0            0.110
opbend       37    2    0    0            0.250
opbend       38    2    0    0            0.100
opbend       40    2    0    0            0.050
opbend       41    2    0    0            0.150
opbend       42    2    0    0            0.500
opbend       43    2    0    0            0.050
opbend       46    2    0    0            0.300
opbend       56    2    0    0            0.110
opbend       57    2    0    0            0.200
opbend       68    2    0    0            0.050
opbend       72    2    0    0            1.500
opbend      108    2    0    0            0.010
opbend      110    2    0    0            0.800
opbend      111    2    0    0            0.250
opbend        1    3    0    0            0.590
opbend        2    3    0    0            0.800
opbend        3    3    0    0            1.000
opbend        4    3    0    0            0.800
opbend        5    3    0    0            1.180
opbend        6    3    0    0            1.700
opbend        7    3    0    0            0.650
opbend        9    3    0    0            1.500
opbend       11    3    0    0            1.600
opbend       12    3    0    0            1.350
opbend       13    3    0    0            1.050
opbend       14    3    0    0            1.300
opbend       22    3    0    0            0.800
opbend       36    3    0    0            1.180
opbend       47    3    0    0            1.439
opbend       56    3    0    0            0.590
opbend       75    3    0    0            1.700
opbend       76    3    0    0            1.200
opbend       77    3    0    0            0.650   !! JWP
opbend       80    3    0    0            1.100
opbend      101    3    0    0            1.300
opbend      148    3    0    0            2.500
opbend      149    3    0    0            2.500
opbend        1    9    0    0            0.010
opbend        2    9    0    0            0.050
opbend        3    9    0    0            0.050
opbend        4    9    0    0            0.050
opbend        6    9    0    0            0.050
opbend        7    9    0    0            0.050
opbend        8    9    0    0            0.050
opbend        9    9    0    0            0.050
opbend       28    9    0    0            0.020
opbend       30    9    0    0            0.050
opbend       56    9    0    0            0.010
opbend       58    9    0    0            0.050
opbend        1   26    0    0            0.116
opbend        2   26    0    0            0.107
opbend        6   26    0    0            0.113
opbend        1   29    0    0            0.130
opbend        5   29    0    0            0.210
opbend        1   30    0    0            0.050
opbend        5   30    0    0            0.050
opbend        9   30    0    0            0.150
opbend        1   37    0    0            0.150
opbend        2   37    0    0            0.150
opbend       23   37    0    0            0.150
opbend       37   37    0    0            0.150
opbend       40   37    0    0            0.150
opbend       43   37    0    0            0.150
opbend        2   38    0    0            0.050
opbend        5   38    0    0            0.050
opbend       22   38    0    0            0.050
opbend       38   38    0    0            0.050
opbend        1   40    0    0            0.050
opbend        2   40    0    0            0.700
opbend       23   40    0    0            0.050
opbend       37   40    0    0            0.150
opbend        1   43    0    0            1.200
opbend        2   43    0    0            0.050
opbend        7   43    0    0            0.050
opbend       23   43    0    0            0.050
opbend       37   43    0    0            0.450
opbend       69   43    0    0            0.050
opbend      109   43    0    0            0.550
opbend        1   46    0    0            1.500
opbend        2   46    0    0            1.800
opbend        7   46    0    0            1.800
opbend       22   46    0    0            0.200
opbend        1   50    0    0            0.100
opbend        5   50    0    0            0.110
opbend       50   50    0    0            0.200
opbend        1   57    0    0            0.110
opbend        2   57    0    0            0.200
opbend        5   57    0    0            0.110
opbend       56   57    0    0            0.110
opbend       57   57    0    0            0.200
opbend        6   58    0    0            0.800
opbend        7   58    0    0            0.850
opbend        9   58    0    0            0.350
opbend       56   58    0    0            0.700
opbend       75   58    0    0            0.800
opbend       78   58    0    0            0.850
opbend       79   58    0    0            1.450
opbend        7   67    0    0            0.650
opbend       22   67    0    0            0.800
opbend        1   71    0    0            2.250
opbend        5   71    0    0            1.180
opbend       70   71    0    0            1.550
opbend        2  110    0    0            0.250
opbend       23  110    0    0            0.050
opbend        2  111    0    0            0.950
opbend       23  111    0    0            0.150
opbend        2  143    0    0            0.950
opbend       69  143    0    0            0.655
opbend      144  143    0    0            0.655


      ############################
      ##                        ##
      ##  Torsional Parameters  ##
      ##                        ##
      ############################


torsion       1    1    1    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion       1    1    1    2      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion       1    1    1    3      0.000 0.0 1   0.400 180.0 2   0.010 0.0 3
torsion       1    1    1    4      0.200 0.0 1  -0.260 180.0 2   0.093 0.0 3
torsion       1    1    1    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1    6      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   11      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1   12     -0.006 0.0 1  -0.463 180.0 2   1.145 0.0 3
torsion       1    1    1   13      0.000 0.0 1  -0.410 180.0 2   1.060 0.0 3
torsion       1    1    1   14     -1.309 0.0 1   0.440 180.0 2   0.597 0.0 3
torsion       1    1    1   15      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1    1   17      1.500 0.0 1  -0.800 180.0 2   0.100 0.0 3
torsion       1    1    1   18     -1.500 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   19      0.000 0.0 1   0.050 180.0 2   0.240 0.0 3
torsion       1    1    1   22     -0.600 0.0 1  -0.400 180.0 2   0.650 0.0 3
torsion       1    1    1   25      0.200 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   26     -1.237 0.0 1   0.781 180.0 2   0.201 0.0 3
torsion       1    1    1   29      0.500 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion       1    1    1   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       1    1    1   32     -0.083 0.0 1  -0.083 180.0 2   0.050 0.0 3
torsion       1    1    1   33      0.000 0.0 1  -0.008 180.0 2   0.110 0.0 3
torsion       1    1    1   34      0.140 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    1   35      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   36      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion       1    1    1   39     -1.168 0.0 1   0.082 180.0 2   0.992 0.0 3
torsion       1    1    1   41      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1    1   43     -1.000 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   46      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       1    1    1   50      0.225 0.0 1   0.410 180.0 2   0.436 0.0 3
torsion       1    1    1   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   70     -0.234 0.0 1  -0.385 180.0 2   0.994 0.0 3
torsion       1    1    1   71      0.050 0.0 1   0.370 180.0 2   0.000 0.0 3
torsion       1    1    1  109     -1.000 0.0 1   0.000 180.0 2  -1.200 0.0 3
torsion       1    1    1  110     -0.400 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       2    1    1    2      1.100 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion       2    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    4      0.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       2    1    1    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1    6      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    8      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    1   15      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1    1   36      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1   39      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    1    4      1.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    1    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    6     -2.000 0.0 1  -1.400 180.0 2   1.000 0.0 3
torsion       3    1    1    8      2.700 0.0 1  -1.600 180.0 2   0.000 0.0 3
torsion       3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   11     -2.500 0.0 1   1.000 180.0 2   0.200 0.0 3
torsion       3    1    1   12      0.300 0.0 1  -1.300 180.0 2   0.300 0.0 3
torsion       3    1    1   13     -0.200 0.0 1  -0.650 180.0 2  -0.200 0.0 3
torsion       3    1    1   14     -0.200 0.0 1  -0.500 180.0 2  -0.200 0.0 3
torsion       3    1    1   15     -2.000 0.0 1  -1.700 180.0 2   0.300 0.0 3
torsion       3    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1    1   25      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       3    1    1   36      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   39      0.000 0.0 1   0.400 180.0 2   0.500 0.0 3
torsion       4    1    1    4      1.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       4    1    1    5      0.000 0.0 1   0.000 180.0 2   0.560 0.0 3
torsion       4    1    1    6      0.000 0.0 1  -0.400 180.0 2   0.180 0.0 3
torsion       5    1    1    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1    9      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   11     -0.460 0.0 1   1.190 180.0 2   0.327 0.0 3
torsion       5    1    1   12      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    1    1   13      0.000 0.0 1   0.000 180.0 2   0.385 0.0 3
torsion       5    1    1   14      0.000 0.0 1   0.000 180.0 2   0.333 0.0 3
torsion       5    1    1   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    1   18      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    1   19      0.000 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion       5    1    1   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5    1    1   25      0.000 0.0 1   0.000 180.0 2   0.305 0.0 3
torsion       5    1    1   26      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    1   29      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    1   31      0.000 0.0 1   0.000 180.0 2   0.185 0.0 3
torsion       5    1    1   32      0.000 0.0 1   0.000 180.0 2  -0.155 0.0 3
torsion       5    1    1   33      0.000 0.0 1   0.000 180.0 2   0.040 0.0 3
torsion       5    1    1   34      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   35      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1   37     -1.000 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion       5    1    1   39      0.000 0.0 1   0.000 180.0 2   0.428 0.0 3
torsion       5    1    1   41     -1.200 0.0 1  -0.900 180.0 2   0.600 0.0 3
torsion       5    1    1   43      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion       5    1    1   46      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1   50      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   57      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   70      0.000 0.0 1   0.000 180.0 2   0.535 0.0 3
torsion       5    1    1   71      0.000 0.0 1   0.000 180.0 2   0.306 0.0 3
torsion       5    1    1  109      0.000 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       5    1    1  111      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  146      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  150      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1  154      0.000 0.0 1   0.000 180.0 2   0.351 0.0 3
torsion       6    1    1    6      0.500 0.0 1  -2.000 180.0 2   1.900 0.0 3
torsion       6    1    1    8      0.000 0.0 1  -1.050 180.0 2   1.850 0.0 3
torsion       6    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   11      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   12      0.000 0.0 1   0.200 180.0 2   0.180 0.0 3
torsion       6    1    1   13      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   15     -0.700 0.0 1   0.800 180.0 2  -0.100 0.0 3
torsion       6    1    1   17     -0.800 0.0 1  -1.200 180.0 2  -0.700 0.0 3
torsion       6    1    1   18     -0.800 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       6    1    1   22      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1    1   39      0.000 0.0 1  -0.600 180.0 2   0.300 0.0 3
torsion       6    1    1   70      4.000 0.0 1  -3.000 180.0 2   1.200 0.0 3
torsion       6    1    1   71      1.000 0.0 1  -1.500 180.0 2   1.000 0.0 3
torsion       8    1    1    8      0.000 0.0 1  -0.900 180.0 2   1.700 0.0 3
torsion       8    1    1    9      1.170 0.0 1  -1.263 180.0 2   2.064 0.0 3
torsion       8    1    1   39      1.000 0.0 1  -3.500 180.0 2   3.000 0.0 3
torsion       9    1    1    9      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       9    1    1   15      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      11    1    1   11      0.000 0.0 1   0.000 180.0 2   0.225 0.0 3
torsion      11    1    1   12      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      11    1    1   13      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      12    1    1   12     -0.700 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      12    1    1   13      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      13    1    1   13      0.900 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    1   17      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    1   39      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion      18    1    1   18      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22    1    1   22      0.500 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion      29    1    1   29      0.210 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      36    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion      37    1    1   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    1   39      4.800 0.0 1  -3.800 180.0 2   0.637 0.0 3
torsion      41    1    1   41      0.000 0.0 1   0.000 180.0 2   1.910 0.0 3
torsion      50    1    1   50      0.800 0.0 1   0.800 180.0 2   2.560 0.0 3
torsion       1    1    2    1      0.100 0.0 1   0.200 180.0 2   0.800 0.0 3
torsion       1    1    2    2     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion       1    1    2    3      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       1    1    2    4     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    2   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    1    2   36      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion       1    1    2  108     -0.951 0.0 1   1.226 180.0 2  -0.108 0.0 3
torsion       2    1    2    1     -0.900 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       2    1    2    2      0.250 0.0 1  -0.650 180.0 2   0.600 0.0 3
torsion       2    1    2    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    2   36      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    1      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       4    1    2    2     -1.900 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    5      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       5    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5    1    2    3      0.000 0.0 1   0.000 180.0 2   0.274 0.0 3
torsion       5    1    2    4      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5    1    2    6      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   39      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2   40      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   41      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   42      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    2   72      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    2  108      0.191 0.0 1   1.049 180.0 2   0.107 0.0 3
torsion       6    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    2    2     -0.500 0.0 1   1.000 180.0 2  -0.985 0.0 3
torsion       6    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    2    2      1.243 0.0 1   1.445 180.0 2  -1.243 0.0 3
torsion      11    1    2    5      0.848 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    2    2      0.500 0.0 1   0.300 180.0 2  -0.500 0.0 3
torsion      12    1    2    5      1.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    2    2     -0.700 0.0 1  -1.400 180.0 2  -1.400 0.0 3
torsion      14    1    2    5      0.000 0.0 1   0.160 180.0 2   0.090 0.0 3
torsion      15    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      15    1    2    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      16    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      19    1    2    2     -0.750 0.0 1   0.000 180.0 2   0.505 0.0 3
torsion      19    1    2    5      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion      22    1    2    1      0.400 0.0 1   0.030 180.0 2   0.500 0.0 3
torsion      22    1    2    2     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion      22    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      36    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion      36    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      37    1    2    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      43    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion      75    1    2    3     -0.724 0.0 1  -0.910 180.0 2   0.416 0.0 3
torsion     109    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion     109    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion     151    1    2    2     -0.328 0.0 1   0.015 180.0 2  -1.199 0.0 3
torsion     151    1    2    5      0.000 0.0 1   0.015 180.0 2   0.100 0.0 3
torsion       1    1    3    1      0.406 0.0 1   0.292 180.0 2   0.014 0.0 3
torsion       1    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.110 0.0 3
torsion       1    1    3    5      0.655 0.0 1   0.266 180.0 2   0.474 0.0 3
torsion       1    1    3    6      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3    7     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion       1    1    3    9      0.700 0.0 1  -1.100 180.0 2   0.300 0.0 3
torsion       1    1    3   11      0.195 0.0 1   0.363 180.0 2   0.143 0.0 3
torsion       1    1    3   12      0.977 0.0 1  -0.330 180.0 2   0.321 0.0 3
torsion       1    1    3   13     -0.550 0.0 1  -0.146 180.0 2   0.686 0.0 3
torsion       1    1    3   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    3   47     13.852 0.0 1   0.048 180.0 2   4.643 0.0 3
torsion       1    1    3   75      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3   77     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3   78     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       2    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    2      2.100 0.0 1   1.200 180.0 2  -0.900 0.0 3
torsion       2    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    6      0.000 0.0 1   0.000 180.0 2  -0.417 0.0 3
torsion       2    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       2    1    3    9      3.410 0.0 1   0.663 180.0 2  -0.150 0.0 3
torsion       3    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       3    1    3    9      3.299 0.0 1  -1.450 180.0 2  -2.300 0.0 3
torsion       5    1    3    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       5    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.140 0.0 3
torsion       5    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    3    5      0.115 0.0 1   0.027 180.0 2   0.285 0.0 3
torsion       5    1    3    6      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3    7     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3    9      0.000 0.0 1   0.000 180.0 2   0.230 0.0 3
torsion       5    1    3   11      0.000 0.0 1   0.000 180.0 2   0.192 0.0 3
torsion       5    1    3   12      0.000 0.0 1   0.000 180.0 2   0.219 0.0 3
torsion       5    1    3   13      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1    3   14      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       5    1    3   47      0.000 0.0 1   0.119 180.0 2   0.322 0.0 3
torsion       5    1    3   75      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1    3   77     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3   78     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3  148      0.250 0.0 1   0.850 180.0 2   0.200 0.0 3
torsion       6    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    6      3.550 0.0 1  -0.020 180.0 2  -2.090 0.0 3
torsion       6    1    3    7      0.500 0.0 1   3.650 180.0 2   0.000 0.0 3
torsion       8    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    7      0.100 0.0 1   0.700 180.0 2   2.100 0.0 3
torsion       9    1    3    9     -0.700 0.0 1   0.700 180.0 2   0.200 0.0 3
torsion       9    1    3   47      0.000 0.0 1   0.800 180.0 2   1.500 0.0 3
torsion      11    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    3    7      0.800 0.0 1   4.400 180.0 2   0.000 0.0 3
torsion      12    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    3    7      0.000 0.0 1   2.500 180.0 2  -0.400 0.0 3
torsion      13    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      13    1    3    7      1.100 0.0 1   1.200 180.0 2  -0.300 0.0 3
torsion      14    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    3    7      0.000 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    7     -1.800 0.0 1   2.400 180.0 2  -0.500 0.0 3
torsion      16    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    3    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion      36    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      36    1    3    7     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion      36    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion      39    1    3    7      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3    9      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3   47      0.546 0.0 1   0.374 180.0 2  -3.393 0.0 3
torsion      39    1    3   75      6.664 0.0 1   9.094 180.0 2  -0.130 0.0 3
torsion      39    1    3   77      0.522 0.0 1  -5.755 180.0 2  -1.737 0.0 3
torsion       1    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       5    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       6    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      75    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    6    1      0.450 0.0 1   0.050 180.0 2   0.757 0.0 3
torsion       1    1    6    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1    1    6    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.355 0.0 3
torsion       1    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       1    1    6   21      0.400 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    6   25     -0.200 0.0 1   4.600 180.0 2   0.450 0.0 3
torsion       1    1    6   56      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1    6  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       2    1    6   21      0.800 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       3    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       3    1    6   21     -1.000 0.0 1  -0.200 180.0 2   0.400 0.0 3
torsion       4    1    6    1      0.100 0.0 1  -1.000 180.0 2   0.900 0.0 3
torsion       4    1    6   21      0.150 0.0 1  -0.750 180.0 2   0.708 0.0 3
torsion       5    1    6    1      0.000 0.0 1   0.000 180.0 2   0.680 0.0 3
torsion       5    1    6    2      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    6    6      0.500 0.0 1   0.000 180.0 2   0.775 0.0 3
torsion       5    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    6   25      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       6    1    6    1      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion       6    1    6    5      0.700 0.0 1  -2.350 180.0 2   0.200 0.0 3
torsion       6    1    6    6      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       6    1    6   21     -1.832 0.0 1  -2.208 180.0 2   0.547 0.0 3
torsion      12    1    6    1      0.500 0.0 1  -0.420 180.0 2   0.000 0.0 3
torsion      22    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion      50    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion      71    1    6   21      0.000 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       1    1    8    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    1    8    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1    8   23      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion       2    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    8    1      0.072 0.0 1  -0.012 180.0 2   0.563 0.0 3
torsion       5    1    8    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    8   23      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion       5    1    8   50      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       8    1    8    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       8    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22    1    8    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1    8   23      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    9    1      0.000 0.0 1   0.000 180.0 2   0.910 0.0 3
torsion       1    1    9    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    9    3     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    9   28      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    9   30      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       1    1    9   56     -0.300 0.0 1   1.100 180.0 2   0.100 0.0 3
torsion       1    1    9   58     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1    9   58      0.000 0.0 1   0.200 180.0 2  -0.300 0.0 3
torsion       3    1    9    1      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       3    1    9    3      2.300 0.0 1  -1.200 180.0 2   0.800 0.0 3
torsion       3    1    9   28      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    9    1      0.000 0.0 1   0.000 180.0 2   0.460 0.0 3
torsion       5    1    9    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    9    3      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       5    1    9   18      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    9   28      0.000 0.0 1   0.000 180.0 2   0.080 0.0 3
torsion       5    1    9   30      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    9   58      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      15    1    9    1      1.200 0.0 1   0.300 180.0 2   1.634 0.0 3
torsion      15    1    9    3     -2.700 0.0 1  -3.400 180.0 2  -1.200 0.0 3
torsion      36    1    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    9   28      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   0.600 0.0 3
torsion       1    1   15   15     -0.200 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   15   44     -0.500 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   15   15     -0.300 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    1   15   44      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       3    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   15   44     -1.500 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    1   15    1      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       5    1   15   15      0.300 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   15   44      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       9    1   15    1      0.734 0.0 1   0.153 180.0 2   0.601 0.0 3
torsion      15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion      15    1   15   15      0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1   15    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       3    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       5    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       1    1   17    1     -0.800 0.0 1   0.000 180.0 2   1.200 0.0 3
torsion       1    1   17    5     -0.800 0.0 1  -0.700 180.0 2   0.100 0.0 3
torsion       1    1   17    7     -1.100 0.0 1  -0.150 180.0 2   0.175 0.0 3
torsion       5    1   17    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   17    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   17    7      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion      15    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   18    1     -0.880 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       1    1   18    7     -0.500 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1   18    1      0.000 0.0 1   0.000 180.0 2   0.315 0.0 3
torsion       5    1   18    2      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       5    1   18    5      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       5    1   18    7      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   18    9      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    2      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    5      0.000 0.0 1   0.000 180.0 2   0.295 0.0 3
torsion       1    1   19    6      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19   19      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    1   19    5      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   19    1      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1   19    2      0.000 0.0 1   0.000 180.0 2   0.117 0.0 3
torsion       5    1   19    5      0.000 0.0 1   0.000 180.0 2   0.177 0.0 3
torsion       5    1   19    6      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1   19   19      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1   19   22      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   19   56      0.000 0.0 1   0.000 180.0 2   0.330 0.0 3
torsion      19    1   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    1   19    5      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   22    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   22    5      0.000 0.0 1   0.000 180.0 2   0.170 0.0 3
torsion       1    1   22   22      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       1    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2    1   22    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   22   22      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   22    1      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5    1   22    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   22   22      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       6    1   22    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1   22   22      0.000 0.0 1   0.000 180.0 2   0.370 0.0 3
torsion       8    1   22    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    1   22   22      0.300 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1   22    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion      22    1   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22    1   22   22     -0.060 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion      37    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      43    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   25    1     -1.430 0.0 1   0.000 180.0 2   0.589 0.0 3
torsion       1    1   25    2     -0.120 0.0 1  -0.250 180.0 2   0.300 0.0 3
torsion       1    1   25    5     -0.447 0.0 1  -2.612 180.0 2   0.560 0.0 3
torsion       5    1   25    1      0.000 0.0 1   0.000 180.0 2   0.410 0.0 3
torsion       5    1   25    2      0.050 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   25    5      0.000 0.0 1   0.000 180.0 2   0.290 0.0 3
torsion       1    1   26    6      0.000 0.0 1   2.916 180.0 2   0.000 0.0 3
torsion       5    1   26    6      0.000 0.0 1   0.000 180.0 2   0.325 0.0 3
torsion       1    1   29    1      0.400 0.0 1   0.150 180.0 2   0.500 0.0 3
torsion       1    1   29    5      0.000 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion       5    1   29    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   29    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   31    1     -0.200 0.0 1   0.085 180.0 2   0.112 0.0 3
torsion       1    1   31    5      0.000 0.0 1   0.000 180.0 2   0.172 0.0 3
torsion       1    1   31   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5    1   31    1      0.000 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       5    1   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       1    1   32    1      0.000 0.0 1  -0.050 180.0 2   0.160 0.0 3
torsion       1    1   32    5      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion       5    1   32    1      0.000 0.0 1   0.000 180.0 2   0.089 0.0 3
torsion       5    1   32    5      0.000 0.0 1   0.000 180.0 2   0.071 0.0 3
torsion       1    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33   33      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   34    1     -0.620 0.0 1   0.300 180.0 2   0.350 0.0 3
torsion       1    1   34    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   34    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   34    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   35    1     -0.440 0.0 1  -0.330 180.0 2   0.600 0.0 3
torsion       1    1   35    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   35    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   35    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   37   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   37   43     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   37    2      0.000 0.0 1   0.000 180.0 2  -0.980 0.0 3
torsion       5    1   37   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   37   43      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion      22    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion      37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1   38   22      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       1    1   39    1     -0.983 0.0 1  -0.240 180.0 2   0.380 0.0 3
torsion       1    1   39   48     -1.732 0.0 1   0.369 180.0 2   0.159 0.0 3
torsion       2    1   39    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1   39   48     -1.909 0.0 1  -7.045 180.0 2  -0.043 0.0 3
torsion       5    1   39    1      0.000 0.0 1   0.000 180.0 2   0.261 0.0 3
torsion       5    1   39    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1   39   48      0.000 0.0 1   0.000 180.0 2   0.212 0.0 3
torsion       5    1   39   69      0.000 0.0 1   0.000 180.0 2  -0.320 0.0 3
torsion       8    1   39    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   40    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1   41  108      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   41  108     -0.688 0.0 1   1.430 180.0 2   0.517 0.0 3
torsion       1    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       1    1   43   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   43   69     -0.500 0.0 1   0.000 180.0 2  -1.800 0.0 3
torsion       1    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       2    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       2    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.800 0.0 3
torsion       2    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       5    1   43    7      0.000 0.0 1   0.000 180.0 2  -0.730 0.0 3
torsion       5    1   43   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1   43  109      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion      22    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion      22    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1   46    7      0.000 0.0 1   0.610 180.0 2   0.000 0.0 3
torsion       5    1   46    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion      46    1   46    7      0.000 0.0 1   0.000 180.0 2   1.700 0.0 3
torsion       1    1   50   50     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion       5    1   50   50      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       6    1   50   50      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      50    1   50   50      0.300 0.0 1  -0.650 180.0 2   0.500 0.0 3
torsion       1    1   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1   56    9      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   56   22      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   75      0.000 0.0 1   0.006 180.0 2   0.300 0.0 3
torsion       1    1   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   57   56      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       1    1   70   71     -0.427 0.0 1   0.605 180.0 2  -0.694 0.0 3
torsion       5    1   70   71      0.000 0.0 1   0.000 180.0 2  -0.465 0.0 3
torsion       1    1   71    1      1.200 0.0 1   0.200 180.0 2   0.150 0.0 3
torsion       1    1   71    5      0.730 0.0 1   0.270 180.0 2   0.680 0.0 3
torsion       1    1   71   70      0.116 0.0 1   0.495 180.0 2  -0.084 0.0 3
torsion       5    1   71    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    1   71    5      0.180 0.0 1   0.000 180.0 2   0.275 0.0 3
torsion       5    1   71   70      0.000 0.0 1   0.000 180.0 2  -0.064 0.0 3
torsion       6    1   71    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71   70      1.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion       5    1   72    2      0.000 0.0 1   0.000 180.0 2  -0.870 0.0 3
torsion       1    1   75    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    1   75    3      0.724 0.0 1  -0.603 180.0 2   0.258 0.0 3
torsion       4    1   75    3     -2.100 0.0 1  -0.100 180.0 2   1.800 0.0 3
torsion       5    1   75    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1  109   43      0.980 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  110    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  110    2     -1.282 0.0 1   0.008 180.0 2  -0.936 0.0 3
torsion       5    1  110    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       5    1  110    2      0.000 0.0 1   0.000 180.0 2  -0.438 0.0 3
torsion       5    1  110   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  111    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  111    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1  111    2      0.000 0.0 1   0.500 180.0 2   0.000 0.0 3
torsion       5    1  145  146     -1.200 0.0 1   0.100 180.0 2   0.600 0.0 3
torsion       1    1  146   23      0.073 0.0 1  -0.422 180.0 2   0.000 0.0 3
torsion       1    1  146  145      2.800 0.0 1  -0.800 180.0 2   1.400 0.0 3
torsion       5    1  146    1      0.072 0.0 1  -0.012 180.0 2   1.000 0.0 3
torsion       5    1  146   23      0.121 0.0 1  -0.648 180.0 2   0.400 0.0 3
torsion       5    1  146  145      2.800 0.0 1  -0.500 180.0 2   0.600 0.0 3
torsion       1    1  150   23     -7.000 0.0 1   1.822 180.0 2   3.127 0.0 3
torsion       1    1  150  150      2.000 0.0 1  -1.786 180.0 2   2.378 0.0 3
torsion       2    1  150  150      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  150    1     -3.600 0.0 1   1.000 180.0 2   1.000 0.0 3
torsion       5    1  150   23     -2.000 0.0 1  -4.000 180.0 2   1.400 0.0 3
torsion       5    1  150  150      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       8    1  150  150      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2    1  151    2      0.000 0.0 1  -1.246 180.0 2   0.100 0.0 3
torsion       2    1  151    3      2.316 0.0 1  -1.246 180.0 2   2.102 0.0 3
torsion       1    1  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    7      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1  153  159      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1  153    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    7      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1  153  159      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  154  155      0.981 0.0 1  -1.181 180.0 2   1.598 0.0 3
torsion       5    1  154  155      0.000 0.0 1   0.000 180.0 2   0.378 0.0 3
torsion       1    1  155  154      5.117 0.0 1  -3.407 180.0 2   1.561 0.0 3
torsion       5    1  155  154      0.000 0.0 1   0.000 180.0 2  -0.183 0.0 3
torsion       1    1  159  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  159  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    2    2    1     -0.300 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       1    2    2    2     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       1    2    2    3      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2    6     -1.200 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       1    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       1    2    2   12      0.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   14     -1.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       1    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       1    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   36      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   37      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   42      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2  111      0.000 0.0 1   7.500 180.0 2   1.000 0.0 3
#torsion       2    2    2    2     -0.670 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    2     -0.670 0.0 1   5.953 180.0 2   0.000 0.0 3
torsion       2    2    2    3      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    4      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       2    2    2    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2    5      0.250 0.0 1   5.357 180.0 2  -0.550 0.0 3
torsion       2    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       2    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   14      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       2    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   22     -0.270 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       2    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   36      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2   37      1.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   39      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   42      0.000 0.0 1  10.000 180.0 2   4.200 0.0 3
torsion       2    2    2   43      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       2    2    2   46      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    2   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2    2    2  108      0.853 0.0 1  -2.618 180.0 2   0.986 0.0 3
torsion       2    2    2  111      1.000 0.0 1  15.000 180.0 2   1.500 0.0 3
torsion       2    2    2  143      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2  151      0.000 0.0 1  11.945 180.0 2   0.000 0.0 3
torsion       3    2    2    3      0.000 0.0 1   8.700 180.0 2   0.000 0.0 3
torsion       3    2    2    5      0.000 0.0 1  10.400 180.0 2   0.000 0.0 3
torsion       3    2    2    8      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   14     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       3    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       4    2    2    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       5    2    2    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5    2    2    5      0.000 0.0 1   6.846 180.0 2   0.000 0.0 3
torsion       5    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       5    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       5    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   14     -1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   18      0.000 0.0 1   8.380 180.0 2   0.300 0.0 3
torsion       5    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   37      0.755 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   40     -3.150 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2    2   41     -0.250 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   42     -4.242 0.0 1   7.400 180.0 2   0.000 0.0 3
torsion       5    2    2   43      0.000 0.0 1  14.000 180.0 2  -1.060 0.0 3
torsion       5    2    2   46      0.000 0.0 1   8.500 180.0 2   0.000 0.0 3
torsion       5    2    2   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2    2  111      0.000 0.0 1  12.620 180.0 2  -1.100 0.0 3
torsion       5    2    2  143      0.000 0.0 1  12.800 180.0 2  -1.060 0.0 3
torsion       5    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       6    2    2   12     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   13      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   14      0.000 0.0 1   5.250 180.0 2   0.000 0.0 3
torsion       8    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion      11    2    2   11     -2.300 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      12    2    2   12     -1.600 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2    2   13     -0.800 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   14     -3.840 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   41     -1.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      19    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      22    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      31    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      36    2    2   36      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion      37    2    2   37      2.500 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion      37    2    2   40      0.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2    2  151      0.239 0.0 1  11.945 180.0 2   0.142 0.0 3
torsion      40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      42    2    2   42      0.000 0.0 1  10.000 180.0 2   4.500 0.0 3
torsion      46    2    2   46      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    3    1      0.980 0.0 1  10.379 180.0 2   0.000 0.0 3
torsion       1    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       1    2    3    5      3.250 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3    7      2.020 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3  151      3.804 0.0 1   9.139 180.0 2  -1.199 0.0 3
torsion       2    2    3    1     -3.250 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       2    2    3    3     -1.380 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3    5     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3    7      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    9      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2    3   75      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3   76      1.550 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion       5    2    3    1      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       5    2    3    2      0.400 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       5    2    3    3      0.000 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    2    3    5      2.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3    7      2.100 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3  149      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion      40    2    3    2      0.000 0.0 1  11.000 180.0 2   0.000 0.0 3
torsion      40    2    3    7      0.800 0.0 1  11.000 180.0 2   0.800 0.0 3
torsion       2    2    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    2    6    1      2.300 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       1    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    1      1.500 0.0 1   3.300 180.0 2  -3.530 0.0 3
torsion       2    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   21      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   25      0.100 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       2    2    6   73      2.000 0.0 1   1.700 180.0 2  -2.000 0.0 3
torsion       5    2    6    1      3.000 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       5    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    6   25     -0.100 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    6   73      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    8    1     -1.450 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       2    2    8   23      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       5    2    8    1      1.670 0.0 1   1.600 180.0 2   0.000 0.0 3
torsion       5    2    8   23      0.000 0.0 1   3.300 180.0 2   0.000 0.0 3
torsion       8    2    8    1     -2.500 0.0 1   3.700 180.0 2   0.000 0.0 3
torsion      22    2    8    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion      22    2    8   23      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    2      0.000 0.0 1   0.000 180.0 2   1.490 0.0 3
torsion       2    2    9    3      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9   28      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   18    1      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    2      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    7      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       5    2   18    1      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    2      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    7      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       1    2   19    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    2   19    2     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       2    2   19    1     -0.300 0.0 1   0.300 180.0 2   0.000 0.0 3
torsion       2    2   19    2      0.000 0.0 1   0.000 180.0 2   0.232 0.0 3
torsion       2    2   19    5      0.300 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   19    6      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       2    2   19   19     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       5    2   19    1      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion       5    2   19    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   19    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       2    2   22    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    2   22    5     -0.300 0.0 1   1.600 180.0 2  -0.500 0.0 3
torsion       2    2   22   22     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    2   22   49      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2   22    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   22    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    2   22   22      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       8    2   22    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    2   22   22      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    2   25    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    2   25    2      0.000 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       2    2   26    6      0.000 0.0 1   1.670 180.0 2   0.000 0.0 3
torsion       2    2   31    1      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    5      0.000 0.0 1   0.000 180.0 2  -0.245 0.0 3
torsion       2    2   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    2   31    1      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    2      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    5      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       1    2   37    1      0.880 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   37    2      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       1    2   37   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    2      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2   37   23      0.779 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       2    2   37   37      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2   37    2     -6.650 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       5    2   37   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   37   37      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion       5    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion      37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      37    2   37    2      0.000 0.0 1  13.000 180.0 2   0.000 0.0 3
torsion      37    2   37   23      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   37      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   40   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40   23     -3.150 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2   40   37      1.500 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   40    2      0.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   40   23     -0.530 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   23     -2.744 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   41    1      0.000 0.0 1  10.110 180.0 2   0.000 0.0 3
torsion       1    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41  108      0.813 0.0 1   0.437 180.0 2   0.853 0.0 3
torsion       2    2   41    1      0.000 0.0 1  12.000 180.0 2  -2.100 0.0 3
torsion       2    2   41    2      0.200 0.0 1   6.000 180.0 2  -0.800 0.0 3
torsion       2    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   41   73     -0.100 0.0 1  10.800 180.0 2   0.000 0.0 3
torsion       2    2   41  108      0.134 0.0 1  19.253 180.0 2  -0.879 0.0 3
torsion       5    2   41    1     -0.800 0.0 1  11.000 180.0 2   2.100 0.0 3
torsion       5    2   41    2      0.000 0.0 1   9.000 180.0 2   0.400 0.0 3
torsion       5    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   41   73      0.740 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2   41  108      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      12    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2   42    2      0.000 0.0 1   1.700 180.0 2   0.000 0.0 3
torsion       2    2   42    2      0.000 0.0 1   1.700 180.0 2   0.400 0.0 3
torsion       2    2   42   44      0.000 0.0 1   1.600 180.0 2  -0.510 0.0 3
torsion       5    2   42    2      0.000 0.0 1   2.080 180.0 2   0.000 0.0 3
torsion       5    2   42   37      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2   42   44      0.000 0.0 1   2.000 180.0 2   0.100 0.0 3
torsion       2    2   43    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2   43   69      0.000 0.0 1  13.200 180.0 2   0.000 0.0 3
torsion       5    2   43    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   43   69      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       2    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       5    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       2    2   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2   72    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   75    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       1    2  108   41      4.172 0.0 1  35.385 180.0 2   0.165 0.0 3
torsion       2    2  108   41      3.138 0.0 1  19.353 180.0 2   1.542 0.0 3
torsion       5    2  108   41      5.258 0.0 1  18.551 180.0 2   0.579 0.0 3
torsion       5    2  110    1     -0.481 0.0 1  11.368 180.0 2  -1.519 0.0 3
torsion       5    2  110   23      0.000 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       2    2  111    1      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    2  111    2     -0.750 0.0 1  15.000 180.0 2  -0.500 0.0 3
torsion       2    2  111   23      0.820 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       5    2  111    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2  111    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  111   23      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2  113  113      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  114  114      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  143    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143   69      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143  144      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  143    2      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       5    2  143   69      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       2    2  144  143      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2  151    1      0.000 0.0 1   5.096 180.0 2   0.000 0.0 3
torsion       2    2  151    3      0.000 0.0 1   3.857 180.0 2  -0.631 0.0 3
torsion       2    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151    1      1.798 0.0 1   5.096 180.0 2   0.889 0.0 3
torsion       5    2  151    3      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       1    3    3    1      1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       1    3    3    5      0.000 0.0 1   5.200 180.0 2   0.000 0.0 3
torsion       1    3    3   76     -1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       2    3    3    2      0.900 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    3    3    5      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       2    3    3   76     -1.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    3    3    5     -0.700 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      76    3    3   76      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    3    6    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3    6    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3    6   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3    6    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    6   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion       7    3    6    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       7    3    6    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       7    3    6   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion       1    3    9    1      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       1    3    9    2     -4.000 0.0 1   2.700 180.0 2   0.500 0.0 3
torsion       1    3    9    3      0.800 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       1    3    9   28      0.000 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       2    3    9    1      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       5    3    9    1      1.000 0.0 1   3.900 180.0 2   0.000 0.0 3
torsion       5    3    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    3    9   28      0.000 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       5    3    9   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       7    3    9    1     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    2     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    3      1.200 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       7    3    9   28      1.000 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3    9   56     -0.500 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       9    3    9    1      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       9    3    9    2      2.400 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       9    3    9    3      0.800 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       9    3    9   28      0.800 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3   22    5     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       7    3   22   22     -0.300 0.0 1   1.200 180.0 2  -0.350 0.0 3
torsion      22    3   22    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    3   56   56     -0.300 0.0 1   0.550 180.0 2  -0.120 0.0 3
torsion       7    3   56    5     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       7    3   56   56     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion      56    3   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1    3   75    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3   75    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3   75   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3   75    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3   75    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3   75   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion      77    3   75   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion      78    3   75    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion      82    3   75    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion       5    3  148    3     -0.200 0.0 1   2.600 180.0 2   0.300 0.0 3
torsion      82    3  148    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion     102    3  149    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  151    2     -0.835 0.0 1  11.053 180.0 2   1.431 0.0 3
torsion       2    3  151   28      0.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    1     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion       1    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4  124      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       4    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion     124    4    4  124      0.040 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6    6    1      2.610 0.0 1  -2.550 180.0 2   0.845 0.0 3
torsion       1    6    6   21      1.655 0.0 1  -2.005 180.0 2   0.545 0.0 3
torsion      21    6    6   21     -0.800 0.0 1  -1.945 180.0 2  -0.100 0.0 3
torsion       1    6   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    6   19    5      0.000 0.0 1   0.000 180.0 2   0.490 0.0 3
torsion       1    6   19    6      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      19    6   19    1      0.000 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion      19    6   19    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    5      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      21    6   19    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    5      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    6      0.000 0.0 1  -0.450 180.0 2   0.000 0.0 3
torsion       1    6   25    6      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    6   25    6      0.200 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      21    6   26    1     -1.460 0.0 1   5.096 180.0 2  -0.105 0.0 3
torsion      21    6   26    2     -1.671 0.0 1   4.175 180.0 2   0.778 0.0 3
torsion      21    6   26    6     -0.519 0.0 1   4.560 180.0 2   0.314 0.0 3
torsion       1    6   56    9      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1    6   56   56      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       2    6   56    5      0.000 0.0 1   1.700 180.0 2  -0.700 0.0 3
torsion       2    6   56   56      0.000 0.0 1  -2.100 180.0 2   1.000 0.0 3
torsion      56    6   56    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      56    6   56    5      0.000 0.0 1   0.000 180.0 2   0.730 0.0 3
torsion      58    6   56    1      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion      58    6   56    5      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion      56    6   58    7     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1    6  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6  153    5     -0.820 0.0 1   0.062 180.0 2  -0.171 0.0 3
torsion       1    6  153    6     -2.322 0.0 1  -0.469 180.0 2   0.086 0.0 3
torsion       1    6  153    7     -3.213 0.0 1   0.155 180.0 2   1.609 0.0 3
torsion      21    6  153    1      0.040 0.0 1  -0.903 180.0 2   0.083 0.0 3
torsion      21    6  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      21    6  153    6     -0.401 0.0 1  -1.120 180.0 2   0.200 0.0 3
torsion      21    6  153    7     -1.828 0.0 1  -0.608 180.0 2   0.448 0.0 3
torsion       1    8   50   50     -1.650 0.0 1   3.200 180.0 2   0.000 0.0 3
torsion      23    8   50   50      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       1    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      23    8   56    5      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion      23    8   56   56      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion      56    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      56    8   56    5      0.000 0.0 1   0.000 180.0 2   0.563 0.0 3
torsion      56    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    9   18    1     -4.000 0.0 1  -3.000 180.0 2  -2.100 0.0 3
torsion       1    9   18    7     -0.500 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion      28    9   18    1     -0.500 0.0 1  -2.000 180.0 2  -4.000 0.0 3
torsion      28    9   18    5      0.000 0.0 1   0.000 180.0 2   0.030 0.0 3
torsion      28    9   18    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion       1    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion      28    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion       1    9   56    1      0.000 0.0 1   0.900 180.0 2  -0.700 0.0 3
torsion       1    9   56    6     -0.900 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       1    9   56   56      9.800 0.0 1   9.160 180.0 2   0.200 0.0 3
torsion       3    9   56    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      28    9   56    5      0.000 0.0 1   0.000 180.0 2   3.900 0.0 3
torsion      28    9   56   56      0.000 0.0 1   1.000 180.0 2  -0.200 0.0 3
torsion      58    9   56    1      0.000 0.0 1  -3.000 180.0 2   0.000 0.0 3
torsion      58    9   56    6     -0.500 0.0 1  -1.000 180.0 2   1.000 0.0 3
torsion       1    9   58   56      0.000 0.0 1   5.000 180.0 2   2.300 0.0 3
torsion       1    9   58   79     -0.300 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion      28    9   58   56      0.000 0.0 1   1.050 180.0 2   0.250 0.0 3
torsion      28    9   58   79      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion      56    9   58   79      0.000 0.0 1  -0.850 180.0 2   0.000 0.0 3
torsion       1   15   15    1      1.850 0.0 1  -7.555 180.0 2   2.340 0.0 3
torsion       1   15   15   44      0.850 0.0 1  -6.685 180.0 2   0.750 0.0 3
torsion      44   15   15   44      0.350 0.0 1  -6.450 180.0 2   0.350 0.0 3
torsion      56   15   56    5      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       1   19   19    1      0.000 0.0 1   0.000 180.0 2   0.107 0.0 3
torsion       1   19   19    2      0.007 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   19   19    5      0.020 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       1   19   19   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2   19   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2   19   19    5      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   19   19    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   19   19   19      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion      19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1   19   22    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   19   22    5      0.000 0.0 1   0.000 180.0 2   0.260 0.0 3
torsion       5   19   22   22      0.000 0.0 1   0.000 180.0 2   0.805 0.0 3
torsion      22   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1   19   56    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1   19   56   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   19   56    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5   19   56   56      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion      56   19   56    5      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion      56   19   56   56      0.100 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22    2      0.200 0.0 1   0.300 180.0 2   0.100 0.0 3
torsion       1   22   22    3      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       1   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       1   22   22   19      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22   22      0.200 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       1   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2   22   22    2      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       2   22   22   22      0.170 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       3   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       3   22   22   22      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       5   22   22    5      0.000 0.0 1   0.000 180.0 2   0.137 0.0 3
torsion       5   22   22   19      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   22   22   38      0.000 0.0 1   2.000 180.0 2   0.500 0.0 3
torsion       5   22   22   46      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5   22   22   56      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   67      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19   22   22   22      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      22   22   22   22     -0.940 0.0 1   0.600 180.0 2   0.160 0.0 3
torsion      22   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion      22   22   22   46      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      57   22   22   57      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       5   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion      22   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion       5   22   38    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   22   38    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   22   38   22      0.000 0.0 1   2.000 180.0 2   0.540 0.0 3
torsion       5   22   38   38      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      38   22   38    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      38   22   38    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      38   22   38    5      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   22   46    7      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion      22   22   46    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       2   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   22   56    5      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5   22   56   56      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      22   22   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      22   22   56    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion      22   22   57   57      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   22   67    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5   22   67   22      0.000 0.0 1   1.300 180.0 2   0.015 0.0 3
torsion      22   22   67    7     -0.300 0.0 1   1.200 180.0 2   0.150 0.0 3
torsion       1   31   31    1      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       2   31   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2   31   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   31   31    5      0.000 0.0 1   0.000 180.0 2   0.165 0.0 3
torsion      31   31   31   31      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5   31   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   31   56   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1   33   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   37    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion      23   37   37   23      2.400 0.0 1  22.500 180.0 2   0.000 0.0 3
torsion       2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   40   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    7      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1   38   38   22     -0.100 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1   41  108    2      2.864 0.0 1  11.122 180.0 2  -2.059 0.0 3
torsion       2   41  108    2      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      73   41  108    2      2.918 0.0 1  15.272 180.0 2  -2.192 0.0 3
torsion       1   43  109    1      2.000 0.0 1  14.000 180.0 2   2.100 0.0 3
torsion       1   43  109   23      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion      23   43  109    1      1.800 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      23   43  109   23      1.200 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion      69   43  109    1     -1.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      69   43  109   23     -1.200 0.0 1  16.500 180.0 2   0.000 0.0 3
torsion       1   50   50    1     -0.300 0.0 1   4.814 180.0 2   0.000 0.0 3
torsion       1   50   50    5      0.000 0.0 1   6.104 180.0 2   0.000 0.0 3
torsion       1   50   50   50     -0.610 0.0 1   4.212 180.0 2   0.000 0.0 3
torsion       5   50   50    5      0.000 0.0 1   7.072 180.0 2   0.000 0.0 3
torsion       5   50   50    8      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion       5   50   50   50      0.250 0.0 1   5.534 180.0 2  -0.550 0.0 3
torsion       8   50   50   50      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion      50   50   50   50     -0.670 0.0 1   4.304 180.0 2   0.000 0.0 3
torsion       1   56   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1   56   56    6      0.000 0.0 1   0.000 180.0 2   0.128 0.0 3
torsion       1   56   56    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1   56   56   22      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56    3      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       3   56   56    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   56   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5   56   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   56   56    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5   56   56    9      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5   56   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   56   19      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   56   56   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   56   56   31      0.000 0.0 1   0.000 180.0 2   0.110 0.0 3
torsion       5   56   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   56   56   57      0.000 0.0 1   0.000 180.0 2   0.420 0.0 3
torsion       5   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       6   56   56   58      0.200 0.0 1  -0.200 180.0 2  -1.000 0.0 3
torsion       8   56   56   56     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion      19   56   56   56      0.000 0.0 1   0.050 180.0 2   0.650 0.0 3
torsion      22   56   56   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      31   56   56   56      0.000 0.0 1   0.070 180.0 2   0.110 0.0 3
torsion      56   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      56   56   56   57      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion      57   56   56   57      0.000 0.0 1   0.000 180.0 2   2.370 0.0 3
torsion       5   56   57    1      0.800 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   57    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5   56   57    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5   56   57   56      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      56   56   57    1      0.060 0.0 1   0.030 180.0 2   1.250 0.0 3
torsion      56   56   57    2     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion      56   56   57    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      56   56   57   56      0.600 0.0 1  -0.030 180.0 2   1.250 0.0 3
torsion      56   56   57   57     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion      57   56   57    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion      57   56   57   57      0.000 0.0 1  -0.400 180.0 2   0.500 0.0 3
torsion       5   56   58    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58    7     -0.154 0.0 1   0.044 180.0 2   0.100 0.0 3
torsion       5   56   58    9      0.000 0.0 1   0.000 180.0 2   1.250 0.0 3
torsion       5   56   58   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   56   58   75      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58   79     -0.210 0.0 1   3.750 180.0 2   0.300 0.0 3
torsion      56   56   58    7     -0.457 0.0 1   1.106 180.0 2   0.160 0.0 3
torsion      56   56   58   79      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1   56   75   58      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion       5   56   75   58      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion       1   57   57    1     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       1   57   57    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   56     -0.300 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       2   57   57    2     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2   57   57   56     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5   57   57    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5   57   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5   57   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion      22   57   57   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   57   57   56     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion      57   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      78   58   75   56     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1   70   71    1      2.125 0.0 1   8.393 180.0 2  -0.008 0.0 3
torsion       1   70   71    5      0.000 0.0 1  13.393 180.0 2   0.000 0.0 3
torsion      23  107  107   23      2.800 0.0 1  32.000 180.0 2   0.000 0.0 3
torsion       5  113  113    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2  143  144    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      69  143  144    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1  145  146    1      1.178 0.0 1  -4.212 180.0 2   1.537 0.0 3
torsion       1  145  146   23      0.060 0.0 1  -3.761 180.0 2   0.792 0.0 3
torsion      21  145  146    1      0.006 0.0 1  -3.909 180.0 2  -0.009 0.0 3
torsion      21  145  146   23     -6.800 0.0 1  -5.900 180.0 2   0.450 0.0 3
torsion       1  150  150    1     -0.300 0.0 1  -2.100 180.0 2   1.500 0.0 3
torsion       1  150  150   23     -0.500 0.0 1  -2.000 180.0 2   0.500 0.0 3
torsion      23  150  150   23      0.300 0.0 1  -3.500 180.0 2   0.350 0.0 3
torsion      23  150  150  150      0.025 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1  153  159    1      1.227 0.0 1   0.432 180.0 2   1.005 0.0 3
torsion       1  153  159   21      2.011 0.0 1  -0.205 180.0 2   0.240 0.0 3
torsion       5  153  159    1      1.135 0.0 1   0.685 180.0 2   0.806 0.0 3
torsion       5  153  159   21      1.500 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       7  153  159    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       7  153  159   21      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion     159  153  159    1      0.207 0.0 1  -0.300 180.0 2   0.974 0.0 3
torsion     159  153  159   21      0.828 0.0 1   0.112 180.0 2   0.280 0.0 3
torsion       1  154  155    1      1.889 0.0 1  -0.257 180.0 2   0.583 0.0 3
torsion       1  154  155   23     -0.220 0.0 1   0.746 180.0 2   0.266 0.0 3
torsion       5  154  155    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5  154  155   23      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       7  154  155    1     -4.890 0.0 1   3.690 180.0 2   0.734 0.0 3
torsion       7  154  155   23     -2.587 0.0 1   3.618 180.0 2   0.115 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (5-Ring)  ##
      ##                                 ##
      #####################################


torsion5      1    1    1    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1    2      0.225 0.0 1   0.410 180.0 2   1.150 0.0 3
torsion5      1    1    1    3      0.000 0.0 1   0.400 180.0 2   1.620 0.0 3
torsion5      1    1    1    6      0.300 0.0 1   0.000 180.0 2   1.800 0.0 3
torsion5      1    1    1    8     -0.302 0.0 1   0.696 180.0 2   1.360 0.0 3
torsion5      1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      1    1    1   15      0.000 0.0 1   0.200 180.0 2   2.150 0.0 3
torsion5      1    1    1   18     -1.500 0.0 1   0.320 180.0 2   0.100 0.0 3
torsion5      1    1    1   19      0.000 0.0 1   0.000 180.0 2   0.850 0.0 3
torsion5      1    1    1   22      0.450 0.0 1  -0.750 180.0 2   0.350 0.0 3
torsion5      1    1    1   29      0.400 0.0 1   1.200 180.0 2   0.500 0.0 3
torsion5      1    1    1   31      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion5      1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion5      1    1    1   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      2    1    1    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion5      3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion5      3    1    1    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      6    1    1    6      1.000 0.0 1  -2.000 180.0 2   3.800 0.0 3
torsion5     15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion5     22    1    1   22      0.400 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    1   37      0.100 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion5     56    1    1   56      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1    2    1     -0.100 0.0 1   0.030 180.0 2   1.350 0.0 3
torsion5      1    1    2    2     -0.900 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5      1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion5      2    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    2    2      0.250 0.0 1  -0.400 180.0 2  -0.500 0.0 3
torsion5      2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      9    1    2    6     -0.100 0.0 1   0.990 180.0 2  -0.800 0.0 3
torsion5     19    1    2    2      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion5     37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    1    3    1      0.606 0.0 1   0.292 180.0 2   1.220 0.0 3
torsion5      1    1    3    6      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3   75      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion5      1    1    6    1      0.250 0.0 1   0.050 180.0 2   0.657 0.0 3
torsion5      1    1    6    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.155 0.0 3
torsion5      1    1    6   56      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion5      6    1    6    1      0.250 0.0 1  -2.000 180.0 2   1.720 0.0 3
torsion5      6    1    6    2      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion5      6    1    6    6     -0.450 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion5      1    1    8    1      0.958 0.0 1  -0.155 180.0 2   1.360 0.0 3
torsion5      1    1    9    1      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion5      1    1    9   56      0.000 0.0 1   9.480 180.0 2  -9.000 0.0 3
torsion5      2    1    9   56      0.000 0.0 1  10.800 180.0 2  -0.690 0.0 3
torsion5      1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   1.450 0.0 3
torsion5      1    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5     15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5     15    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5      1    1   18    1     -0.870 0.0 1  -0.580 180.0 2   0.890 0.0 3
torsion5      1    1   19    1      0.000 0.0 1   0.800 180.0 2   0.000 0.0 3
torsion5      1    1   19    2     -0.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion5      1    1   22   22      0.050 0.0 1  -0.200 180.0 2   1.000 0.0 3
torsion5     22    1   22   22      0.700 0.0 1   0.400 180.0 2   0.700 0.0 3
torsion5      1    1   29    1      0.600 0.0 1   3.500 180.0 2   1.200 0.0 3
torsion5      1    1   31    1     -0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion5      1    1   37    2      0.000 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion5      1    1   37   37     -0.400 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion5      2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     41    1   41    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion5      1    1   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   56    9      0.000 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion5      1    1   56   15      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56    1   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   75    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    2    2    1      0.550 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2    2    2     -0.100 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   19     -0.500 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion5      1    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2    2     -0.990 0.0 1   7.800 180.0 2   0.000 0.0 3
torsion5      2    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   41      0.350 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion5      2    2    2   42      0.000 0.0 1  23.630 180.0 2   6.000 0.0 3
torsion5      6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5     37    2    2   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   40     -0.300 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   42      0.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion5     40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5      1    2    6   56      0.000 0.0 1   3.300 180.0 2  -4.000 0.0 3
torsion5      2    2    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion5      2    2   19    1     -0.500 0.0 1   1.750 180.0 2   0.000 0.0 3
torsion5      1    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      1    2   37   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    1      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   23      0.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   42      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion5     40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     42    2   37    2      0.000 0.0 1  27.000 180.0 2   0.000 0.0 3
torsion5     42    2   37   37      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5      2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   41    2      0.450 0.0 1  13.500 180.0 2  -0.700 0.0 3
torsion5      2    2   41   37      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5     37    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5      2    2   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5     37    2   42   37      0.000 0.0 1  28.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    3      1.950 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5     22    3   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    3   75    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion5      2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion5      1    6    6    1      1.010 0.0 1  -1.350 180.0 2   1.045 0.0 3
torsion5      1    6   56    9      0.000 0.0 1   2.800 180.0 2   0.000 0.0 3
torsion5      2    6   56    9     -0.100 0.0 1   7.100 180.0 2  -0.600 0.0 3
torsion5      1    9   56    1     -0.500 0.0 1  -2.500 180.0 2   3.300 0.0 3
torsion5      1    9   56    6      9.770 0.0 1  -5.000 180.0 2   9.100 0.0 3
torsion5      1   15   15    1      0.000 0.0 1  -7.000 180.0 2   0.467 0.0 3
torsion5     56   15   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5     19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion5      1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.500 0.0 3
torsion5      1   22   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      3   22   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     22   22   22   22     -0.500 0.0 1   2.800 180.0 2   2.200 0.0 3
torsion5     22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion5     22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion5      1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37   42      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   41    2      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2   37   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   42    2      0.000 0.0 1  23.000 180.0 2   0.000 0.0 3
torsion5      2   37   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37   37   42    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      1   56   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     57   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5    113  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5    114  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (4-Ring)  ##
      ##                                 ##
      #####################################


torsion4      3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    3    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    9    3      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    3    9    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4     56    6   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4     56    8   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4     58    9   56   56     -1.100 0.0 1  -0.800 180.0 2   0.000 0.0 3
torsion4     56    9   58   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion4     56   15   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     56   19   56   56      0.000 0.0 1   0.000 180.0 2   0.950 0.0 3
torsion4     22   22   22   22      5.220 0.0 1  -0.450 180.0 2  -1.200 0.0 3
torsion4     22   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   22   58      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     56   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   56   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   58   22      0.550 0.0 1  -0.180 180.0 2   0.400 0.0 3
torsion4     56   31   56   56      0.000 0.0 1   0.000 180.0 2   0.152 0.0 3
torsion4     56   37   37   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     56   37   43   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     37   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     43   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     56   39   56   56     -0.200 0.0 1   0.730 180.0 2   2.500 0.0 3
torsion4      6   56   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4      8   56   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4      9   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     15   56   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     19   56   56   56      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     22   56   56   22      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     31   56   56   56      0.000 0.0 1   0.000 180.0 2  -0.065 0.0 3
torsion4     37   56   56   37      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     37   56   56   43      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     39   56   56   56      0.100 0.0 1   0.400 180.0 2   2.500 0.0 3
torsion4     56   56   56   56      0.000 0.0 1   0.000 180.0 2   2.300 0.0 3
torsion4     56   56   56   57      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   56   58      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     57   56   56   57      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion4     58   56   56   75      0.200 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     56   56   57   56      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.700 0.0 3
torsion4     57   56   57   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion4     57   56   57   57      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion4     56   56   58    9      0.300 0.0 1  -0.400 180.0 2   0.000 0.0 3
torsion4     56   56   58   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion4     56   56   58   75      1.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   56   75   58      0.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   57   57   56     -0.480 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion4     57   57   57   57     -1.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion4     56   58   75   56     -1.770 0.0 1   6.000 180.0 2   0.000 0.0 3


      ##########################################
      ##                                      ##
      ##  Torsional Parameters (Allenes-Odd)  ##
      ##                                      ##
      ##########################################


#torsion      1    2    2    1      0.000 0.0 1 -10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3


      ###########################################
      ##                                       ##
      ##  Torsional Parameters (Allenes-Even)  ##
      ##                                       ##
      ###########################################


#torsion      1    2    2    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3


      ##################################
      ##                              ##
      ##  Stretch-Torsion Parameters  ##
      ##                              ##
      ##################################


strtors       0    1    1    0       0.000      0.000      0.059
strtors       0    1    2    0       0.000      0.000      0.270
strtors       0    1    3    0       0.000      0.000      0.100
strtors       0    1    6    0       0.000      0.000      0.100
strtors       0    1    8    0       0.000      0.000      0.061
strtors       0    1   15    0       0.000      0.000      0.170
strtors       0    1   19    0       0.000      0.000      0.036
strtors       0    1   25    0       0.000      0.000      0.104
strtors       0    1   56    0       0.000      0.000      0.059
strtors       0    1   57    0       0.000      0.000      0.270
strtors       0    1  150    0       0.000      0.000      0.050
strtors       0    2   19    0       0.000      0.000      0.087
strtors       0    6    6    0       0.000      0.000      0.220
strtors       0    6    8    0       0.000      0.000      0.053
strtors       0    6   22    0       0.000      0.000      0.053
strtors       0    6   56    0       0.000      0.000      0.140
strtors       0    6  153    0       0.000      0.000      0.500
strtors       0    8   22    0       0.000      0.000      0.053
strtors       0    8   56    0       0.000      0.000      0.061
strtors       0   15   15    0       0.000      0.000      0.220
strtors       0   19   19    0       0.000      0.000      0.012
strtors       0   19   22    0       0.000      0.000      0.036
strtors       0   19   36    0       0.000      0.000      0.012
strtors       0   22   22    0       0.000      0.000      0.053
strtors       0   56   56    0       0.000      0.000      0.059
strtors       0  145  146    0       0.000      0.000      0.600
strtors       0  150  150    0      -0.050     -2.700     -0.150
strtors       0  153  159    0      -0.050     -2.700      0.400


      ########################################
      ##                                    ##
      ##  Atomic Partial Charge Parameters  ##
      ##                                    ##
      ########################################


charge       16               1.0000
charge       30               1.0000
charge       39               1.0000
charge       47              -0.5000
charge       70               1.0000
charge      110               1.0000
charge      111               1.0000
charge        2              -0.15
charge        5               0.15


      #####################################
      ##                                 ##
      ##  Bond Dipole Moment Parameters  ##
      ##                                 ##
      #####################################


dipole        1    2          0.9000      0.500
dipole        1    3          1.0100      0.500
dipole        1    4          1.6400      0.500
dipole        1    6          1.1700      0.500
dipole        1    8          0.6800      0.500
dipole        1    9          1.6500      0.500
dipole        1   11          1.8200      0.500
dipole        1   12          2.0900      0.500
dipole        1   13          1.7900      0.500
dipole        1   14          1.7400      0.500
dipole        1   15          1.2000      0.500
dipole        1   16          1.2000      0.500
dipole        1   17          0.6000      0.500
dipole        1   18          1.2000      0.500
dipole        1   19         -0.7000      0.500
dipole        1   22          0.1500      0.500
dipole        1   25          0.9500      0.500
dipole        1   26         -0.6000      0.500
dipole        1   31         -0.6350      0.500
dipole        1   32         -0.6000      0.500
dipole        1   33         -0.5000      0.500
dipole        1   34         -1.1000      0.500
dipole        1   35         -1.0000      0.500
dipole        1   37          1.4000      0.500
dipole        1   38          0.3000      0.500
dipole        1   39          3.3350      0.500
dipole        1   40          1.6400      0.500
dipole        1   41          1.5000      0.500
dipole        1   43          1.3000      0.500
dipole        1   46          1.3300      0.500
dipole        1   50          0.9000      0.500
dipole        1   57          0.9000      0.500
dipole        1   70          1.6200      0.500
dipole        1   71         -1.4000      0.500
dipole        1   72          1.4000      0.500
dipole        1   75          1.7700      0.500
dipole        1  109          1.9000      0.500
dipole        1  110          1.3570      0.500
dipole        1  111          1.2900      0.500
dipole        1  145          1.9000      0.500
dipole        1  146          2.0300      0.500
dipole        1  150          1.0000      0.500
dipole        1  153          0.6700      0.500
dipole        1  154          1.1189      0.500
dipole        1  155         -0.1757      0.500
dipole        2    3          0.5000      0.500
dipole        2    4          0.3000      0.500
#dipole        2    5         -0.6000      0.500
dipole        2    6          0.0010      0.500
dipole        2    8         -0.6300      0.500
dipole        2    9          1.3000      0.500
dipole        2   11          0.9000      0.500
dipole        2   12          0.7200      0.500
dipole        2   13          1.5600      0.500
dipole        2   14          1.4000      0.500
dipole        2   18          0.9000      0.500
dipole        2   19         -1.2000      0.500
dipole        2   22         -0.1500      0.500
dipole        2   25          1.0400      0.500
dipole        2   26         -0.6000      0.500
dipole        2   31         -1.1200      0.500
dipole        2   36         -0.6000      0.500
dipole        2   37          1.2900      0.500
dipole        2   39          0.5830      0.500
dipole        2   40          0.8700      0.500
dipole        2   41          0.5500      0.500
dipole        2   42          0.9000      0.500
dipole        2   43          1.8000      0.500
dipole        2   46          0.9000      0.500
dipole        2   72          1.3000      0.500
dipole        2  106          0.3000      0.500
dipole        2  108          0.8260      0.500
dipole        2  110          2.3100      0.500
dipole        2  111          1.0000      0.500
dipole        2  143          2.8000      0.500
dipole        2  144          1.2900      0.500
dipole        3    5         -0.6000      0.500
dipole        3    6          0.1200      0.500
dipole        3    7          1.8600      0.500
dipole        3    9         -0.7200      0.500
dipole        3   11          1.4800      0.500
dipole        3   12          1.5800      0.500
dipole        3   13          1.5600      0.500
dipole        3   14          1.4000      0.500
dipole        3   22          0.3000      0.500
dipole        3   36         -0.6000      0.500
dipole        3   47          1.8600      0.500
dipole        3   56         -1.0100      0.500
dipole        3   57          0.5000      0.500
dipole        3   75          0.1200      0.500
dipole        3   76          1.2750      0.500
dipole        3   77          1.8600      0.500
dipole        3   78          1.8600      0.500
dipole        3   80          1.8600      0.500
dipole        3   81          1.0750      0.500
dipole        3   82          1.5000      0.500
dipole        3  101          1.0750      0.500
dipole        3  102          1.5000      0.500
dipole        3  120          0.8000      0.500
dipole        3  148          0.4000      0.500
dipole        4   10          2.5000      0.500
dipole        4   57          0.3000      0.500
dipole        4  124         -0.9200      0.500
dipole        5   17          0.4000      0.500
dipole        5   25          0.5200      0.500
dipole        5   34          0.7000      0.500
dipole        5   35          0.8000      0.500
dipole        5   50          0.6000      0.500
dipole        5   57          0.6000      0.500
dipole        5   71          0.9600      0.500
dipole        5  153          0.2200      0.500
dipole        6   19         -0.3800      0.500
dipole        6   21         -1.6700      0.500
dipole        6   24         -1.0100      0.500
dipole        6   25          0.9700      0.500
dipole        6   26         -1.5000      0.500
dipole        6   56         -1.1700      0.500
dipole        6   57          0.0010      0.500
dipole        6   73         -0.7000      0.500
dipole        6  153         -1.6500      0.500
dipole        7   17         -3.5500      0.500
dipole        7   18         -2.9300      0.500
dipole        7   43         -2.6000      0.500
dipole        7   46         -2.5300      0.500
dipole        7   58         -1.8600      0.500
dipole        7   67         -1.8600      0.500
dipole        7  106         -0.6500      0.500
dipole        7  153         -3.4000      0.500
dipole        7  154         -2.9589      0.500
dipole        8   23         -1.3400      0.500
dipole        8   50          0.6300      0.500
dipole        8   56         -0.6800      0.500
dipole        9   18          0.8000      0.500
dipole        9   28         -1.5800      0.500
dipole        9   30         -0.7200      0.500
dipole       15   44         -0.9000      0.500
dipole       19   22          0.8900      0.500
dipole       19   56          0.8500      0.500
dipole       21  145          1.7000      0.500
dipole       22   31         -0.5000      0.500
dipole       22   46          1.7000      0.500
dipole       22   56          0.1500      0.500
dipole       23   37          1.2000      0.500
dipole       23   40          1.4600      0.500
dipole       23   43          1.2000      0.500
dipole       23   72          1.4000      0.500
dipole       23  107          1.2000      0.500
dipole       23  109          1.2000      0.500
dipole       23  110          0.8680      0.500
dipole       23  111          0.2000      0.500
dipole       23  146          1.6900      0.500
dipole       23  150          1.2800      0.500
dipole       23  155          1.4571      0.500
dipole       24   75          1.3100      0.500
dipole       31   56          0.6350      0.500
dipole       37   40          0.3000      0.500
dipole       39   40          0.3000      0.500
dipole       39   48         -1.3000      0.500
dipole       39   69          3.1000      0.500
dipole       41   73         -1.4000      0.500
dipole       41  108         -0.5000      0.500
dipole       42   44         -0.1500      0.500
dipole       43   69          2.8000      0.500
dipole       58   78          1.8600      0.500
dipole       58   79          1.4100      0.500
dipole       69  143         -4.8000      0.500
dipole       70   71         -2.9200      0.500
dipole      145  146         -0.2800      0.500
dipole      154  155         -1.7153      0.500
dipole        1  159          1.7500      0.500
dipole       21  159          1.5700      0.500
dipole      153  159          0.5800      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (5-Ring)  ##
      ##                                          ##
      ##############################################


dipole5       1    2          0.7500      0.500
dipole5       1    3          1.1800      0.500
dipole5       1    6          1.1700      0.500
dipole5       1    8          0.6800      0.500
dipole5       1    9          1.6500      0.500
dipole5       1   15          1.2000      0.500
dipole5       1   18          1.3700      0.500
dipole5       1   19         -0.5500      0.500
dipole5       1   22          0.1500      0.500
dipole5       1   31         -0.4950      0.500
dipole5       1   37          1.2600      0.500
dipole5       1   40          1.6400      0.500
dipole5       1   57          0.7500      0.500
dipole5       1   75          1.4700      0.500
dipole5       2    3          0.5000      0.500
dipole5       2    6          0.0010      0.500
dipole5       2   18          0.9000      0.500
dipole5       2   37          1.1500      0.500
dipole5       2   40          0.5000      0.500
dipole5       2   41          0.8550      0.500
dipole5       2   42          0.9000      0.500
dipole5       3    6         -0.1200      0.500
dipole5       3    9         -0.7200      0.500
dipole5       3   75         -0.1200      0.500
dipole5       3  148          0.4000      0.500
dipole5       3  149          0.4000      0.500
dipole5       6   56         -1.1700      0.500
dipole5      37   40         -0.5000      0.500
dipole5      37   41          0.4000      0.500
dipole5      37   42         -0.4900      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (4-Ring)  ##
      ##                                          ##
      ##############################################


dipole4       6   56         -1.1700      0.500
dipole4       6   58         -0.1200      0.500
dipole4       8   56         -0.6800      0.500
dipole4       9   56         -1.6500      0.500
dipole4       9   58          0.7600      0.500
dipole4      15   56         -1.2000      0.500
dipole4      19   56          0.3000      0.500
dipole4      22   56         -0.1500      0.500
dipole4      56   57          0.6000      0.500
dipole4      56   58          0.7500      0.500
dipole4      56   75          1.8700      0.500
dipole4      57   58         -0.5000      0.500
dipole4      58   75         -0.1200      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (3-Ring)  ##
      ##                                          ##
      ##############################################


dipole3      19   22         -0.8900      0.500
dipole3      22   49          0.7350      0.500
dipole3      22   67          0.5300      0.500


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Atom Parameters  ##
      ##                                       ##
      ###########################################


piatom        2                  1.0    -11.160     11.134
piatom        3                  1.0    -11.160     11.134
piatom        4                  1.0    -11.160     11.134
piatom        6                  2.0    -14.533     19.342
piatom        7                  1.0    -16.646     14.520
piatom       10                  1.0    -13.645     12.340
piatom       37                  1.0    -13.645     12.340
piatom       40                  2.0    -11.556     17.210
piatom       41                  2.0    -14.533     19.342
piatom       42                  2.0    -14.990     10.900
piatom       57                  1.0    -11.160     11.134
piatom       69                  2.0     -2.601     14.520
piatom      108                  1.0    -28.239     17.270
piatom      111                  1.0    -28.239     17.270
piatom      143                  1.0    -28.239     17.270
piatom      144                  1.0    -13.645     12.340
piatom      149                  2.0    -14.533     19.342
piatom      151                  2.0    -11.556     17.210
piatom      160                  1.0    -11.160     11.134
piatom      161                  1.0    -11.160     11.134
piatom      162                  1.0    -11.160     11.134


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Bond Parameters  ##
      ##                                       ##
      ###########################################


pibond        2    2           2.820     0.1700
pibond        2    3           4.600     0.1660
pibond        2    4           7.790     0.1560
pibond        2   37           8.000     0.1850
pibond        2   39          10.880     0.1960
pibond        2   40          10.880     0.1960
pibond        2   41           8.200     0.1720
pibond        2   42           4.861     0.2980
pibond        2   43           1.100     0.3350
pibond        2   57           2.820     0.1740
pibond        2  111           3.500     0.2166
pibond        2  143           2.300     0.8760
pibond        2  144           2.300     0.2280
pibond        3    3           8.000     0.3500
pibond        3    4           4.600     0.1660
pibond        3    7           6.350     0.3000
pibond        3   57           4.600     0.1660
pibond        3   76           5.000     0.3000
pibond        3   77           6.350     0.3000
pibond        3   78           6.350     0.3000
pibond        3   80           6.350     0.3000
pibond        3   81           6.350     0.3000
pibond        3  101           5.000     0.3000
pibond        3  120           5.000     0.3000
pibond        4    4           4.600     0.2380
pibond        4   57           7.790     0.1560
pibond        7  153           6.000     0.1050
pibond       37   37           7.650     0.2200
pibond       37   40          10.880     0.1960
pibond       39   39          10.500     0.1700
pibond       39   40          10.880     0.1960
pibond       57   57           2.820     0.1700
pibond       69  143           8.300     0.0280
pibond      143  144           6.000     0.0240


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (5-Ring)  ##
      ##                                                ##
      ####################################################


pibond5       2    2           4.020     0.1690
pibond5       2    3           4.600     0.1660
pibond5       2   37           8.250     0.2380
pibond5       2   40           6.300     0.1960
pibond5       2   41           8.200     0.1620
pibond5       2   42           4.861     0.2000
pibond5       3    3           4.600     0.1660
pibond5       3   57           4.600     0.1660
pibond5      37   37           9.100     0.2800
pibond5      37   40           8.000     0.1960
pibond5      37   41           5.120     0.1700
pibond5      37   42           4.861     0.3970
pibond5      57   57           2.820     0.1700


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (4-Ring)  ##
      ##                                                ##
      ####################################################


pibond4      57   57           2.840     0.3900
pibond4      57   58           4.600     0.1660
pibond4      58   58           4.600     0.1660







############################################################################
# from k4.key
############################################################################

atom      165    O     "O central"              8     15.999     4
atom      166   Zn     "Zn MOF"                30     65.409     4
atom      167    O     "O Zn-O-C"               8     15.999     2
atom      168    C     "CSP2 CARBONYL "         6     12.000     3
atom        2    C     "CSP2 ALKENE (benz)"     6     12.000     3
atom        5    H     "EXCEPT ON N,O,S (benz)" 1      1.008     1
atom      169    C     "CSP2 ALKENE-168 "       6     12.000     3
atom      170    C     "CSP2 ALKENE"            6     12.000     3
atom      171    H     "EXCEPT ON N,O,S"        1      1.008     1

vdw           165                1.820     0.059
vdw           166                2.29      0.276
vdw           167                1.820     0.059
vdw           168                1.940     0.056
vdw           169                1.940     0.056
vdw           170               1.9600     0.0560
vdw           171               1.6200     0.0200      0.923

bond          165    166              0.85    2.075  
bond          166    167              0.85    2.015 

bond          168    167              7.535    1.285 
bond          169    168              4.845    1.480

# from pi-system calculations
bond            2      2              6.56     1.38
bond          169    170              6.56     1.38
bond          170    170              6.56     1.38

angle         166    165    166    0.40    109.471    0.000      0.000     Zn-O1-Zn
angle         165    166    167    0.2964  111.3      0.000      0.000     O1-Zn-O2
angle         167    166    167    0.2205  107.6      0.000      0.000     O2-Zn-O2
angle         166    167    168    0.4265  131.2      0.000      0.000     Zn-O2-C
angle         167    168    167    0.641   125.5      0.000      0.000     O2-C-O2
angle         170    169    168    0.7265  120.       0.000      0.000     C(ph)-C(ph)-C
# from zn4o_form-BDC-zn4o_form:
angle         167    168    169    0.78    117.0      0.000      0.000     O2-C-C(ph)

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       165  166  167  168  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  165  166  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  167  168  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(3*phi))
torsion       167  166  167  168  0.0  0.0 1    0.0   0.0 2  0.0 180.0 3

# from zn4o_form-BDC-zn4o_form (dft calc): V(phi) = 1/2 * V0 * (1-cos(2*phi)), V0 = 8 kcal/mol
torsion       167  168  169  170   0.0    0.0 1    2.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       166  167  168  169  0.0  0.0 1   10.0  180.0 2  0.0 0.0 3
torsion       170  170  169  168  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))  from torsion 3    2    2    5  and pi-system calculations
torsion       168  169  170  171  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# from pi-system calculations
torsion      2    2    2    2     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion      5    2    2    5      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion      2    2    2    5      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  169     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    170  169  170  170     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    171  170  170  171      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion    170  169  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3


charge  165   -1.44
charge  166    1.26
charge  167   -0.67
charge  168    0.68
charge  169    0.06
charge  170   -0.16
charge  171    0.16

#dipole      166    165         3.352     0.5
#dipole      166    167         2.794     0.5
#dipole      168    167         2.255     0.5
#dipole      168      2        -0.432     0.5
#dipole        5      2         0.6       0.5  

#dipole      166    165         3.867     0.5
#dipole      166    167         3.214     0.5
#dipole      168    167         2.361     0.5
#dipole      168      2        -0.482     0.5
#dipole        5      2         0.6       0.5  

#C-O wag (from zn4o_form-BDC-zn4o_form)
opbend         168 170   0    0      0.46


# parameters from atom type 3
strbnd      169  168  167      0.130      0.130
angang        168       0.240     0.300     0.000

# parameters for the central oxygen
strbnd      166 165 166        0.4        0.4
#angang        165       0.0    0.000     0.000

# need to be added due to my adding the atom types 169-171, instead of using the original 2&5
bond        170  171           5.150     1.1010
angle       169  170  170      0.760     122.00     121.70       0.00
angle       170  169  170      0.760     122.00     121.70       0.00
angle       170  170  171      0.490     120.00     120.50       0.00
angle       169  170  171      0.490     120.00     120.50       0.00
strbnd      169  170  170      0.130      0.130
strbnd      170  169  170      0.130      0.130
strbnd      170  170  171      0.080      0.080
strbnd      169  170  171      0.080      0.080
angang      169                0.240      0.300      0.000
angang      170                0.240      0.300      0.000
opbend      169  170    0    0            0.200
opbend      170  170    0    0            0.200
opbend      171  170    0    0            0.110


==> anc/fig-11-and-13/nosehoover-flexible/run-tinker.sh <==
#!/bin/sh

bin=/opt/tinker/bin
output_key_file=MOFwithBenzene.key
benzene_molecules=10
mof_unitcells=1

# high temperature to distribute benzene evenly
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 200000 1 0.1 2 1000 | tee MOFwithBenzene-1.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-1.log
cp MOFwithBenzene.dyn MOFwithBenzene-1.dyn

# put benzene to the run temperature before unfreezing MOF atoms to prevent guest benzene molecules from collapsing the MOF structure
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 10000 1 0.1 2 300 | tee MOFwithBenzene-2.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-2.log
cp MOFwithBenzene.dyn MOFwithBenzene-2.dyn

# equilibrate
$bin/dynamic MOFwithBenzene 2000000 1 0.1 2 300 | tee MOFwithBenzene-3.log
rm MOFwithBenzene.arc MOFwithBenzene-3.log
cp MOFwithBenzene.dyn MOFwithBenzene-3.dyn

# production
$bin/dynamic MOFwithBenzene 100000000 1 1.0 2 300 | tee MOFwithBenzene-4.log
rm MOFwithBenzene-4.log
mv MOFwithBenzene.arc MOFwithBenzene-4.arc
cp MOFwithBenzene.dyn MOFwithBenzene-4.dyn
sed -i '/25.945700   25.945700   25.945700   90.000000   90.000000   90.000000/d' MOFwithBenzene-4.arc # clean up lines that VMD can't read


# post-processing

# get file of benzene hydrogen atoms
# remove MOF atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.benH
# Remove benzene carbon atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.benH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.benH

# get file of MOF hydrogen atoms
# remove benzene atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-1 $(expr $benzene_molecules \* 12)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.mofH
# Remove MOF non-hydrogen atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.mofH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2 165 166 167 168 169 170
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.mofH


==> anc/fig-11-and-13/nosehoover-rigid/MOFwithBenzene.key <==
parameters     ./Schmid2007TinkerV7SeparateAtomTypesPointCharges
verbose
archive
a-axis 25.9457
b-axis 25.9457
c-axis 25.9457
alpha  90.00
beta   90.00
gamma  90.00
vdw-cutoff 12.0
ewald
#neighbor-list
thermostat NOSE-HOOVER
#inactive 231



==> anc/fig-11-and-13/nosehoover-rigid/MOFwithBenzene.xyz <==
   544  Benzene
    25.945700   25.945700   25.945700   90.000000   90.000000   90.000000
     1  C    -12.949691  -12.372892   -7.738284     2     2     6     7
     2  C    -12.934488  -10.982593   -7.737159     2     1     3     8
     3  C    -11.749596  -10.297069   -7.913865     2     2     4     9
     4  C    -10.629214  -11.002468   -8.355083     2     3     5    10
     5  C    -10.643968  -12.384111   -8.359562     2     4     6    11
     6  C    -11.759500  -13.080794   -7.910089     2     1     5    12
     7  H    -13.905193  -12.927247   -7.724293     5     1
     8  H    -13.891391  -10.417311   -7.725850     5     2
     9  H    -11.708922   -9.195718   -7.805652     5     3
    10  H     -9.707854  -10.461609   -8.628916     5     4
    11  H     -9.724883  -12.940111   -8.625536     5     5
    12  H    -11.736529  -14.176581   -7.806527     5     6
    13  C      0.023141    0.599961   -7.738706     2    14    18    19
    14  C      0.038385    1.990243   -7.737589     2    13    15    20
    15  C      1.223226    2.675768   -7.914262     2    14    16    21
    16  C      2.343668    1.970384   -8.355480     2    15    17    22
    17  C      2.328895    0.588708   -8.359934     2    16    18    23
    18  C      1.213352   -0.107944   -7.910496     2    13    17    24
    19  H     -0.932328    0.045654   -7.723986     5    13
    20  H     -0.918526    2.555494   -7.725549     5    14
    21  H      1.263920    3.777041   -7.805297     5    15
    22  H      3.265127    2.511304   -8.628642     5    16
    23  H      3.248115    0.032663   -8.625235     5    17
    24  H      1.236306   -1.203657   -7.806138     5    18
    25  C      0.097204    0.603937    0.864438     2    26    30    31
    26  C      0.097193    1.990538    0.864438     2    25    27    32
    27  C      1.297984    2.683896    0.864351     2    26    28    33
    28  C      2.498795    1.990572    0.864201     2    27    29    34
    29  C      2.498815    0.603858    0.864200     2    28    30    35
    30  C      1.297998   -0.089443    0.864348     2    25    29    36
    31  H     -0.857638    0.052826    0.865023     5    25
    32  H     -0.857637    2.541677    0.865025     5    26
    33  H      1.298012    3.786405    0.864910     5    27
    34  H      3.453166    2.542401    0.864595     5    28
    35  H      3.453188    0.052005    0.864599     5    29
    36  H      1.298065   -1.191952    0.864906     5    30
    37  C     -0.449870    0.552331    9.243206     2    38    42    43
    38  C     -0.362369    1.972451    9.261310     2    37    39    44
    39  C      0.889840    2.535403    9.625097     2    38    40    45
    40  C      1.780030    1.805541   10.375907     2    39    41    46
    41  C      1.717653    0.427383   10.311997     2    40    42    47
    42  C      0.743883   -0.180412    9.506624     2    37    41    48
    43  H     -1.447302    0.048648    9.439784     5    37
    44  H     -1.280865    2.631968    9.465870     5    38
    45  H      1.016105    3.628021    9.482536     5    39
    46  H      2.590810    2.249664   11.015483     5    40
    47  H      2.416381   -0.121653   10.981724     5    41
    48  H      0.693730   -1.287895    9.347504     5    42
    49  C      0.098174  -12.369055   -7.781287     2    50    54    55
    50  C      0.098162  -10.982290   -7.781350     2    49    51    56
    51  C      1.298930  -10.288749   -7.780393     2    50    52    57
    52  C      2.499449  -10.982394   -7.781094     2    51    53    58
    53  C      2.499477  -12.369064   -7.781133     2    52    54    59
    54  C      1.298929  -13.062648   -7.780304     2    49    53    60
    55  H     -0.856681  -12.920246   -7.783252     5    49
    56  H     -0.856681  -10.431063   -7.783326     5    50
    57  H      1.299142   -9.186177   -7.781306     5    51
    58  H      3.453897  -10.431096   -7.783671     5    52
    59  H      3.453942  -12.920366   -7.783999     5    53
    60  H      1.299101  -14.165211   -7.781195     5    54
    61  C      0.097622  -12.368975    0.864412     2    62    66    67
    62  C      0.097605  -10.982320    0.864404     2    61    63    68
    63  C      1.298372  -10.288841    0.864046     2    62    64    69
    64  C      2.499170  -10.982298    0.863753     2    63    65    70
    65  C      2.499204  -12.369100    0.863756     2    64    66    71
    66  C      1.298379  -13.062509    0.864060     2    61    65    72
    67  H     -0.857314  -12.920008    0.864825     5    61
    68  H     -0.857315  -10.431244    0.864826     5    62
    69  H      1.298062   -9.186348    0.864312     5    63
    70  H      3.454106  -10.431123    0.864206     5    64
    71  H      3.454193  -12.920194    0.864164     5    65
    72  H      1.297966  -14.164985    0.864277     5    66
    73  C      0.079226  -12.369952    9.508433     2    74    78    79
    74  C      0.079428  -10.981509    9.508581     2    73    75    80
    75  C      1.276547  -10.284566    9.518650     2    74    76    81
    76  C      2.468235  -10.983416    9.561137     2    75    77    82
    77  C      2.467919  -12.369161    9.561191     2    76    78    83
    78  C      1.276038  -13.067320    9.518375     2    73    77    84
    79  H     -0.872399  -12.923618    9.509913     5    73
    80  H     -0.872170  -10.427725    9.510018     5    74
    81  H      1.289762   -9.181402    9.510627     5    75
    82  H      3.415578  -10.428193    9.598952     5    76
    83  H      3.414525  -12.925549    9.599910     5    77
    84  H      1.289243  -14.170424    9.510309     5    78
    85  C    -12.874681    0.603793   -7.781262     2    86    90    91
    86  C    -12.874691    1.990560   -7.781325     2    85    87    92
    87  C    -11.673921    2.684098   -7.780372     2    86    88    93
    88  C    -10.473405    1.990453   -7.781068     2    87    89    94
    89  C    -10.473375    0.603787   -7.781106     2    88    90    95
    90  C    -11.673923   -0.089799   -7.780282     2    85    89    96
    91  H    -13.829542    0.052610   -7.783263     5    85
    92  H    -13.829534    2.541786   -7.783344     5    86
    93  H    -11.673696    3.786665   -7.781351     5    87
    94  H     -9.518950    2.541739   -7.783700     5    88
    95  H     -9.518897    0.052504   -7.784020     5    89
    96  H    -11.673737   -1.192360   -7.781227     5    90
    97  C    -12.875225    0.603876    0.864386     2    98   102   103
    98  C    -12.875241    1.990528    0.864379     2    97    99   104
    99  C    -11.674474    2.684004    0.864019     2    98   100   105
   100  C    -10.473673    1.990551    0.863729     2    99   101   106
   101  C    -10.473638    0.603751    0.863731     2   100   102   107
   102  C    -11.674466   -0.089656    0.864030     2    97   101   108
   103  H    -13.830164    0.052844    0.864871     5    97
   104  H    -13.830160    2.541607    0.864876     5    98
   105  H    -11.674799    3.786497    0.864331     5    99
   106  H     -9.518750    2.541739    0.864225     5   100
   107  H     -9.518658    0.052648    0.864179     5   101
   108  H    -11.674895   -1.192136    0.864288     5   102
   109  C    -12.893615    0.602898    9.508433     2   110   114   115
   110  C    -12.893409    1.991340    9.508581     2   109   111   116
   111  C    -11.696290    2.688279    9.518659     2   110   112   117
   112  C    -10.504600    1.989434    9.561138     2   111   113   118
   113  C    -10.504915    0.603689    9.561196     2   112   114   119
   114  C    -11.696800   -0.094472    9.518386     2   109   113   120
   115  H    -13.845264    0.049251    9.509869     5   109
   116  H    -13.845017    2.545122    9.509977     5   110
   117  H    -11.683113    3.791444    9.510660     5   111
   118  H     -9.557293    2.544693    9.598965     5   112
   119  H     -9.558330    0.047283    9.599930     5   113
   120  H    -11.683634   -1.197583    9.510336     5   114
   121  C      4.256326    2.075874    8.716712   170   122   126   454
   122  C      5.104249    2.777583    7.868741   169   121   123   127
   123  C      5.952181    2.075863    7.020787   170   122   124   453
   124  C      5.952180    0.688595    7.020797   170   123   125   459
   125  C      5.104247   -0.013115    7.868758   169   124   126   140
   126  C      4.256326    0.688606    8.716721   170   121   125   460
   127  C      5.104237    4.267701    7.868723   168   122   128   447
   128  O      5.903411    4.865701    7.069520   167   127   129
   129  Zn     6.228055    6.744821    6.744846   166   128   130   445   446
   130  O      8.107175    7.069471    7.069493   167   129   131
   131  C      8.705185    7.868653    7.868679   168   130   132   434
   132  C     10.195303    7.868647    7.868666   169   131   133   137
   133  C     10.897011    7.020702    7.020717   170   132   134   500
   134  C     12.284279    7.020701    7.020708   170   133   135   499
   135  C     12.985999    7.868646    7.868649   169   134   136   138
   136  C     12.284289    8.716591    8.716598   170   135   137   498
   137  C     10.897022    8.716591    8.716606   170   132   136   497
   138  C     14.476118    7.868650    7.868646   168   135   139   448
   139  O     15.074122    7.069462    7.069462   167   138   283
   140  C      5.104233   -1.503234    7.868756   168   125   141   398
   141  O      5.903416   -2.101242    7.069568   167   140   142
   142  Zn     6.228056   -3.980365    6.744908   166   141   166   381   392
   143  Zn     3.980357   -3.980355    8.992587   166   144   367   392   398
   144  O      2.101235   -4.305032    8.667935   167   143   145
   145  C      1.503236   -5.104230    7.868756   168   144   146   397
   146  C      0.013117   -5.104244    7.868758   169   145   147   151
   147  C     -0.688593   -5.952176    7.020796   170   146   148   472
   148  C     -2.075861   -5.952177    7.020786   170   147   149   484
   149  C     -2.777581   -5.104244    7.868739   169   148   150   152
   150  C     -2.075872   -4.256322    8.716711   170   149   151   483
   151  C     -0.688604   -4.256322    8.716720   170   146   150   471
   152  C     -4.267699   -5.104232    7.868721   168   149   153   399
   153  O     -4.865704   -4.305044    8.667907   167   152   154
   154  Zn    -6.744827   -3.980372    8.992549   166   153   271   337   404
   155  Zn    -8.992505   -6.228073    8.992545   166   156   271   352   396
   156  O     -8.667837   -8.107189    8.667872   167   155   157
   157  C     -7.868649   -8.705181    7.868677   168   156   158   400
   158  C     -7.868643  -10.195298    7.868665   169   157   159   163
   159  C     -7.020697  -10.897006    7.020715   170   158   160   521
   160  C     -7.020696  -12.284275    7.020707   170   159   161   522
   161  C     -7.868641  -12.985995    7.868648   169   160   162   164
   162  C     -8.716586  -12.284285    8.716597   170   161   163   523
   163  C     -8.716587  -10.897018    8.716605   170   158   162   524
   164  C     -7.868645  -14.476113    7.868645   168   161   165   401
   165  O     -8.667837  -15.074114    8.667828   167   164   413
   166  O      5.903393   -4.305019    4.865787   167   142   167
   167  C      5.104204   -5.104204    4.267784   168   166   168   180
   168  O      4.305019   -5.903393    4.865788   167   167   169
   169  Zn     3.980367   -6.228055    6.744909   166   168   170   392   397
   170  O      4.305025   -8.107170    7.069578   167   169   171
   171  C      5.104205   -8.705171    7.868774   168   170   172   394
   172  C      5.104203  -10.195288    7.868771   169   171   173   177
   173  C      5.952133  -10.897005    8.716728   170   172   174   525
   174  C      5.952138  -12.284273    8.716719   170   173   175   526
   175  C      5.104213  -12.985984    7.868752   169   174   176   178
   176  C      4.256279  -12.284267    7.020798   170   175   177   527
   177  C      4.256274  -10.896999    7.020808   170   172   176   528
   178  C      5.104222  -14.476102    7.868737   168   175   179   395
   179  O      4.305035  -15.074100    7.069546   167   178   436
   180  C      5.104194   -5.104195    2.777666   169   167   181   185
   181  C      4.256244   -5.952135    2.075953   170   180   182   469
   182  C      4.256227   -5.952119    0.688685   170   181   183   481
   183  C      5.104161   -5.104163   -0.013031   169   182   184   186
   184  C      5.952117   -4.256230    0.688684   170   183   185   482
   185  C      5.952134   -4.256245    2.075952   170   180   184   470
   186  C      5.104141   -5.104145   -1.503150   168   183   187   199
   187  O      5.903322   -4.304952   -2.101154   167   186   188
   188  Zn     6.227969   -3.980282   -3.980278   166   187   189   201   380
   189  O      8.107090   -4.304941   -4.304939   167   188   190
   190  C      8.705093   -5.104130   -5.104123   168   189   191   402
   191  C     10.195210   -5.104128   -5.104129   169   190   192   196
   192  C     10.896929   -4.256183   -4.256189   170   191   193   505
   193  C     12.284197   -4.256184   -4.256198   170   192   194   506
   194  C     12.985905   -5.104129   -5.104147   169   193   195   197
   195  C     12.284186   -5.952074   -5.952088   170   194   196   507
   196  C     10.896918   -5.952073   -5.952078   170   191   195   508
   197  C     14.476023   -5.104133   -5.104158   168   194   198   403
   198  O     15.074034   -4.304951   -4.304971   167   197   259
   199  O      4.304948   -5.903326   -2.101154   167   186   200
   200  Zn     3.980277   -6.227973   -3.980277   166   199   201   350   368
   201  O      5.104124   -5.104130   -5.104121   165   188   200   202   214
   202  Zn     6.227974   -6.227980   -6.227959   166   201   203   370   402
   203  O      5.903328   -5.903334   -8.107081   167   202   204
   204  C      5.104145   -5.104149   -8.705090   168   203   205   213
   205  C      5.104155   -5.104159  -10.195207   169   204   206   210
   206  C      4.256216   -4.256219  -10.896933   170   205   207   537
   207  C      4.256228   -4.256230  -12.284201   170   206   208   538
   208  C      5.104180   -5.104180  -12.985902   169   207   209   211
   209  C      5.952118   -5.952119  -12.284174   170   208   210   539
   210  C      5.952106   -5.952109  -10.896907   170   205   209   540
   211  C      5.104192   -5.104191  -14.476020   168   208   212   367
   212  O      5.903383   -5.903382  -15.074012   167   211   391
   213  O      4.304955   -4.304959   -8.107095   167   204   214
   214  Zn     3.980285   -3.980290   -6.227977   166   201   213   215   366
   215  O      4.304947   -2.101165   -5.903328   167   214   216
   216  C      5.104132   -1.503159   -5.104141   168   215   217   380
   217  C      5.104140   -0.013039   -5.104155   169   216   218   222
   218  C      5.952089    0.688679   -4.256218   170   217   219   475
   219  C      5.952094    2.075947   -4.256227   170   218   220   463
   220  C      5.104148    2.777658   -5.104173   169   219   221   223
   221  C      4.256204    2.075941   -5.952117   170   220   222   464
   222  C      4.256200    0.688673   -5.952107   170   217   221   476
   223  C      5.104147    4.267776   -5.104177   168   220   224   319
   224  O      4.304957    4.865777   -5.903362   167   223   225
   225  Zn     3.980297    6.744899   -6.228020   166   224   226   230   320
   226  O      4.304958    7.069562   -8.107137   167   225   227
   227  C      5.104138    7.868755   -8.705138   168   226   228   294
   228  O      5.903320    8.667949   -8.107137   167   227   229
   229  Zn     6.227976    8.992602   -6.228016   166   228   230   302   379
   230  O      5.104139    7.868743   -5.104173   165   225   229   231   305
   231  Zn     3.980292    8.992578   -3.980318   166   230   232   308   378
   232  O      2.101169    8.667932   -4.304998   167   231   233
   233  C      1.503169    7.868755   -5.104198   168   232   234   320
   234  C      0.013049    7.868765   -5.104218   169   233   235   239
   235  C     -0.688660    7.020807   -5.952155   170   234   236   461
   236  C     -2.075929    7.020806   -5.952164   170   235   237   473
   237  C     -2.777648    7.868763   -5.104235   169   236   238   240
   238  C     -2.075940    8.716731   -4.256308   170   237   239   474
   239  C     -0.688671    8.716731   -4.256300   170   234   238   462
   240  C     -4.267766    7.868752   -5.104231   168   237   241   321
   241  O     -4.865773    8.667939   -4.305047   167   240   242
   242  Zn    -6.744896    8.992584   -3.980381   166   241   243   293   365
   243  O     -7.868733    7.868731   -5.104226   165   242   244   248   322
   244  Zn    -8.992577    8.992574   -6.228081   166   243   245   317   364
   245  O     -8.667906    8.667903   -8.107199   167   244   246
   246  C     -7.868713    7.868711   -8.705189   168   245   247   415
   247  O     -7.069531    7.069528   -8.107176   167   246   248
   248  Zn    -6.744884    6.744881   -6.228057   166   243   247   249   321
   249  O     -7.069556    4.865762   -5.903408   167   248   250
   250  C     -7.868757    4.267764   -5.104231   168   249   251   323
   251  C     -7.868769    2.777645   -5.104235   169   250   252   256
   252  C     -7.020812    2.075926   -5.952164   170   251   253   485
   253  C     -7.020814    0.688658   -5.952156   170   252   254   487
   254  C     -7.868772   -0.013052   -5.104219   169   253   255   257
   255  C     -8.716738    0.688669   -4.256301   170   254   256   488
   256  C     -8.716737    2.075937   -4.256309   170   251   255   486
   257  C     -7.868762   -1.503171   -5.104199   168   254   258   325
   258  O     -8.667939   -2.101172   -4.304999   167   257   259
   259  Zn    -8.992584   -3.980296   -3.980320   166   198   258   260   351
   260  O     -8.667929   -4.304979   -2.101198   167   259   261
   261  C     -7.868749   -5.104179   -1.503203   168   260   262   340
   262  C     -7.868747   -5.104201   -0.013084   169   261   263   267
   263  C     -8.716707   -4.256284    0.688645   170   262   264   490
   264  C     -8.716696   -4.256294    2.075913   170   263   265   492
   265  C     -7.868722   -5.104222    2.777613   169   264   266   268
   266  C     -7.020770   -5.952149    2.075886   170   265   267   491
   267  C     -7.020783   -5.952139    0.688618   170   262   266   489
   268  C     -7.868701   -5.104220    4.267732   168   265   269   414
   269  O     -7.069497   -5.903398    4.865725   167   268   270
   270  Zn    -6.744819   -6.228050    6.744844   166   269   271   399   400
   271  O     -7.868664   -5.104218    7.868698   165   154   155   270   272
   272  Zn    -8.992524   -3.980374    6.744867   166   271   273   390   414
   273  O     -8.667883   -2.101252    7.069540   167   272   274
   274  C     -7.868701   -1.503247    7.868731   168   273   275   404
   275  C     -7.868712   -0.013127    7.868738   169   274   276   280
   276  C     -8.716660    0.688584    7.020794   170   275   277   478
   277  C     -8.716656    2.075853    7.020784   170   276   278   466
   278  C     -7.868703    2.777570    7.868718   169   277   279   281
   279  C     -7.020766    2.075859    8.716674   170   278   280   467
   280  C     -7.020771    0.688590    8.716684   170   275   279   479
   281  C     -7.868684    4.267689    7.868694   168   278   282   405
   282  O     -8.667859    4.865688    7.069492   167   281   283
   283  Zn    -8.992498    6.744809    6.744806   166   139   282   284   412
   284  O     -8.667868    7.069497    4.865684   167   283   285
   285  C     -7.868694    7.868697    4.267681   168   284   286   411
   286  C     -7.868725    7.868727    2.777563   169   285   287   291
   287  C     -7.020794    8.716686    2.075848   170   286   288   465
   288  C     -7.020812    8.716702    0.688579   170   287   289   477
   289  C     -7.868759    7.868760   -0.013135   169   288   290   292
   290  C     -8.716701    7.020813    0.688580   170   289   291   480
   291  C     -8.716685    7.020796    2.075849   170   286   290   468
   292  C     -7.868758    7.868758   -1.503255   168   289   293   324
   293  O     -7.069566    8.667939   -2.101259   167   242   292
   294  C      5.104146    7.868746  -10.195256   169   227   295   299
   295  C      4.256224    7.020779  -10.896970   170   294   296   544
   296  C      4.256241    7.020764  -12.284238   170   295   297   543
   297  C      5.104181    7.868714  -12.985951   169   296   298   300
   298  C      5.952100    8.716684  -12.284236   170   297   299   542
   299  C      5.952083    8.716700  -10.896968   170   294   298   541
   300  C      5.104204    7.868695  -14.476069   168   297   301   318
   301  O      4.305021    7.069504  -15.074073   167   300   432
   302  O      8.107099    8.667961   -5.903361   167   229   303
   303  C      8.705106    7.868773   -5.104179   168   302   304   309
   304  O      8.107109    7.069575   -4.304998   167   303   305
   305  Zn     6.227995    6.744901   -3.980337   166   230   304   306   319
   306  O      5.903359    7.069559   -2.101214   167   305   307
   307  C      5.104178    7.868744   -1.503201   168   306   308   442
   308  O      4.304976    8.667924   -2.101196   167   231   307
   309  C     10.195223    7.868776   -5.104182   169   303   310   314
   310  C     10.896940    7.020815   -4.256256   170   309   311   501
   311  C     12.284208    7.020811   -4.256266   170   310   312   502
   312  C     12.985918    7.868768   -5.104202   169   311   313   315
   313  C     12.284201    8.716732   -5.952124   170   312   314   503
   314  C     10.896933    8.716736   -5.952114   170   309   313   504
   315  C     14.476037    7.868758   -5.104217   168   312   316   317
   316  O     15.074039    7.069568   -4.305032   167   315   322
   317  O     15.074040    8.667935   -5.903413   167   244   315
   318  O      5.903402    8.667870  -15.074071   167   300   433
   319  O      5.903338    4.865780   -4.304994   167   223   305
   320  O      2.101175    7.069566   -5.903380   167   225   233
   321  O     -4.865765    7.069551   -5.903408   167   240   248
   322  Zn    -8.992586    6.744894   -3.980380   166   243   316   323   324
   323  O     -8.667943    4.865771   -4.305046   167   250   322
   324  O     -8.667940    7.069565   -2.101258   167   292   322
   325  O     -7.069572   -2.101178   -5.903380   167   257   326
   326  Zn    -6.744904   -3.980299   -6.228021   166   325   338   341   351
   327  Zn    -8.992606   -6.227979   -6.228019   166   328   351   355   403
   328  O     -8.667952   -5.903322   -8.107140   167   327   329
   329  C     -7.868759   -5.104140   -8.705140   168   328   330   338
   330  C     -7.868749   -5.104146  -10.195258   169   329   331   335
   331  C     -8.716702   -5.952082  -10.896971   170   330   332   529
   332  C     -8.716685   -5.952099  -12.284239   170   331   333   530
   333  C     -7.868714   -5.104179  -12.985953   169   332   334   336
   334  C     -7.020764   -4.256239  -12.284238   170   333   335   531
   335  C     -7.020781   -4.256223  -10.896970   170   330   334   532
   336  C     -7.868694   -5.104201  -14.476071   168   333   337   352
   337  O     -7.069503   -4.305017  -15.074074   167   154   336
   338  O     -7.069565   -4.304959   -8.107138   167   326   329
   339  Zn    -6.744906   -6.227997   -3.980339   166   340   351   353   356
   340  O     -7.069564   -5.903361   -2.101216   167   261   339
   341  O     -4.865782   -4.304958   -5.903362   167   326   342
   342  C     -4.267781   -5.104149   -5.104177   168   341   343   356
   343  C     -2.777663   -5.104150   -5.104173   169   342   344   348
   344  C     -2.075953   -5.952096   -4.256226   170   343   345   494
   345  C     -0.688685   -5.952092   -4.256217   170   344   346   496
   346  C      0.013034   -5.104142   -5.104154   169   345   347   349
   347  C     -0.688678   -4.256202   -5.952106   170   346   348   495
   348  C     -2.075946   -4.256206   -5.952116   170   343   347   493
   349  C      1.503153   -5.104135   -5.104141   168   346   350   366
   350  O      2.101154   -5.903318   -4.304946   167   200   349
   351  O     -7.868748   -5.104142   -5.104174   165   259   326   327   339
   352  O     -8.667869   -5.903399  -15.074074   167   155   336
   353  O     -7.069579   -8.107112   -4.305001   167   339   354
   354  C     -7.868776   -8.705108   -5.104181   168   353   355   357
   355  O     -8.667964   -8.107102   -5.903365   167   327   354
   356  O     -4.865785   -5.903340   -4.304995   167   339   342
   357  C     -7.868779  -10.195226   -5.104185   169   354   358   362
   358  C     -7.020818  -10.896942   -4.256258   170   357   359   517
   359  C     -7.020814  -12.284210   -4.256268   170   358   360   518
   360  C     -7.868770  -12.985921   -5.104204   169   359   361   363
   361  C     -8.716734  -12.284204   -5.952127   170   360   362   519
   362  C     -8.716739  -10.896936   -5.952117   170   357   361   520
   363  C     -7.868760  -14.476039   -5.104219   168   360   364   365
   364  O     -8.667938  -15.074043   -5.903414   167   244   363
   365  O     -7.069570  -15.074041   -4.305034   167   242   363
   366  O      2.101161   -4.304951   -5.903327   167   214   349
   367  O      4.305009   -4.305008  -15.074033   167   143   211
   368  O      4.304934   -8.107095   -4.304938   167   200   369
   369  C      5.104123   -8.705098   -5.104122   168   368   370   371
   370  O      5.903315   -8.107098   -5.903306   167   202   369
   371  C      5.104121  -10.195216   -5.104128   169   369   372   376
   372  C      5.952066  -10.896923   -5.952077   170   371   373   513
   373  C      5.952067  -12.284191   -5.952086   170   372   374   514
   374  C      5.104123  -12.985910   -5.104145   169   373   375   377
   375  C      4.256178  -12.284202   -4.256196   170   374   376   515
   376  C      4.256176  -10.896934   -4.256187   170   371   375   516
   377  C      5.104127  -14.476028   -5.104155   168   374   378   379
   378  O      4.304946  -15.074040   -4.304969   167   231   377
   379  O      5.903314  -15.074022   -5.903349   167   229   377
   380  O      5.903314   -2.101160   -4.304947   167   188   216
   381  O      8.107172   -4.305023    7.069577   167   142   382
   382  C      8.705173   -5.104202    7.868772   168   381   383   393
   383  C     10.195290   -5.104200    7.868770   169   382   384   388
   384  C     10.897007   -5.952130    8.716727   170   383   385   512
   385  C     12.284275   -5.952134    8.716717   170   384   386   511
   386  C     12.985986   -5.104209    7.868750   169   385   387   389
   387  C     12.284268   -4.256275    7.020796   170   386   388   510
   388  C     10.897000   -4.256271    7.020806   170   383   387   509
   389  C     14.476104   -5.104218    7.868735   168   386   390   396
   390  O     15.074102   -4.305030    7.069544   167   272   389
   391  Zn     6.228049   -6.228046    8.992611   166   212   392   393   394
   392  O      5.104208   -5.104206    7.868752   165   142   143   169   391
   393  O      8.107171   -5.903386    8.667963   167   382   391
   394  O      5.903389   -8.107169    8.667964   167   171   391
   395  O      5.903415  -15.074110    8.667913   167   178   433
   396  O     15.074112   -5.903411    8.667911   167   155   389
   397  O      2.101244   -5.903413    7.069569   167   145   169
   398  O      4.305035   -2.101233    8.667936   167   140   143
   399  O     -4.865698   -5.903406    7.069519   167   152   270
   400  O     -7.069468   -8.107170    7.069491   167   157   270
   401  O     -7.069457  -15.074118    7.069461   167   164   410
   402  O      8.107092   -5.903322   -5.903306   167   190   202
   403  O     15.074018   -5.903318   -5.903352   167   197   327
   404  O     -7.069503   -2.101249    8.667908   167   154   274
   405  O     -7.069491    4.865694    8.667873   167   281   406
   406  Zn    -6.744813    6.744817    8.992506   166   405   407   412   422
   407  O     -4.865690    7.069495    8.667873   167   406   408
   408  C     -4.267685    7.868688    7.868694   168   407   409   424
   409  O     -4.865684    8.667863    7.069491   167   408   410
   410  Zn    -6.744805    8.992502    6.744805   166   401   409   411   412
   411  O     -7.069493    8.667871    4.865683   167   285   410
   412  O     -7.868650    7.868654    7.868646   165   283   406   410   413
   413  Zn    -8.992501    8.992506    8.992487   166   165   412   423   448
   414  O     -8.667886   -4.305037    4.865743   167   268   272
   415  C     -7.868699    7.868698  -10.195306   169   246   416   420
   416  C     -8.716637    8.716637  -10.897033   170   415   417   533
   417  C     -8.716625    8.716627  -12.284301   170   416   418   534
   418  C     -7.868675    7.868677  -12.986003   169   417   419   421
   419  C     -7.020736    7.020737  -12.284275   170   418   420   535
   420  C     -7.020748    7.020747  -10.897006   170   415   419   536
   421  C     -7.868667    7.868670  -14.476121   168   418   422   423
   422  O     -7.069477    7.069481  -15.074117   167   406   421
   423  O     -8.667851    8.667855  -15.074130   167   413   421
   424  C     -2.777566    7.868706    7.868718   169   408   425   429
   425  C     -2.075855    7.020769    8.716674   170   424   426   457
   426  C     -0.688586    7.020774    8.716684   170   425   427   451
   427  C      0.013132    7.868715    7.868739   169   426   428   430
   428  C     -0.688580    8.716664    7.020795   170   427   429   452
   429  C     -2.075848    8.716659    7.020784   170   424   428   458
   430  C      1.503252    7.868703    7.868732   168   427   431   435
   431  O      2.101253    7.069505    8.667909   167   430   432
   432  Zn     3.980376    6.744828    8.992550   166   301   431   445   447
   433  Zn     6.228076    8.992507    8.992548   166   318   395   434   445
   434  O      8.107193    8.667840    8.667875   167   131   433
   435  O      2.101256    8.667886    7.069541   167   430   436
   436  Zn     3.980378    8.992526    6.744869   166   179   435   437   445
   437  O      4.305041    8.667887    4.865745   167   436   438
   438  C      5.104224    7.868701    4.267734   168   437   439   446
   439  C      5.104224    7.868721    2.777615   169   438   440   444
   440  C      4.256296    8.716694    2.075915   170   439   441   449
   441  C      4.256284    8.716704    0.688646   170   440   442   455
   442  C      5.104201    7.868743   -0.013082   169   307   441   443
   443  C      5.952139    7.020780    0.688620   170   442   444   456
   444  C      5.952151    7.020769    2.075888   170   439   443   450
   445  O      5.104223    7.868666    7.868700   165   129   432   433   436
   446  O      5.903402    7.069498    4.865727   167   129   438
   447  O      4.305049    4.865706    8.667908   167   127   432
   448  O     15.074119    8.667843    8.667829   167   138   413
   449  H      3.575296    9.397731    2.613080   171   440
   450  H      6.633167    6.339731    2.613032   171   444
   451  H     -0.151436    6.339756    9.397714   171   426
   452  H     -0.151424    9.397691    6.339779   171   428
   453  H      6.633193    2.613013    6.339750   171   123
   454  H      3.575323    2.613033    9.397750   171   121
   455  H      3.575276    9.397749    0.151504   171   441
   456  H      6.633147    6.339751    0.151456   171   443
   457  H     -2.613012    6.339748    9.397696   171   425
   458  H     -2.612999    9.397683    6.339760   171   429
   459  H      6.633192    0.151437    6.339766   171   124
   460  H      3.575321    0.151458    9.397765   171   126
   461  H     -0.151503    6.339774   -6.633164   171   235
   462  H     -0.151523    9.397773   -3.575293   171   239
   463  H      6.633122    2.613104   -3.575212   171   219
   464  H      3.575187    2.613093   -6.633147   171   221
   465  H     -6.339768    9.397706    2.613001   171   287
   466  H     -9.397680    2.613004    6.339760   171   277
   467  H     -6.339745    2.613016    9.397696   171   279
   468  H     -9.397704    6.339771    2.613003   171   291
   469  H      3.575231   -6.633167    2.613108   171   181
   470  H      6.633166   -3.575232    2.613106   171   185
   471  H     -0.151456   -3.575317    9.397765   171   151
   472  H     -0.151435   -6.633188    6.339766   171   147
   473  H     -2.613078    6.339772   -6.633178   171   236
   474  H     -2.613099    9.397772   -3.575308   171   238
   475  H      6.633115    0.151529   -3.575196   171   218
   476  H      3.575181    0.151518   -6.633131   171   222
   477  H     -6.339799    9.397734    0.151426   171   288
   478  H     -9.397688    0.151429    6.339778   171   276
   479  H     -6.339753    0.151440    9.397713   171   280
   480  H     -9.397734    6.339799    0.151428   171   290
   481  H      3.575203   -6.633140    0.151533   171   182
   482  H      6.633138   -3.575206    0.151531   171   184
   483  H     -2.613031   -3.575318    9.397749   171   150
   484  H     -2.613011   -6.633188    6.339749   171   148
   485  H     -6.339778    2.613076   -6.633179   171   252
   486  H     -9.397778    2.613096   -3.575308   171   256
   487  H     -6.339781    0.151500   -6.633165   171   253
   488  H     -9.397780    0.151520   -3.575294   171   255
   489  H     -6.339754   -6.633147    0.151454   171   267
   490  H     -9.397753   -3.575276    0.151502   171   263
   491  H     -6.339732   -6.633165    2.613030   171   266
   492  H     -9.397732   -3.575294    2.613078   171   264
   493  H     -2.613098   -3.575189   -6.633146   171   348
   494  H     -2.613110   -6.633124   -3.575211   171   344
   495  H     -0.151522   -3.575183   -6.633130   171   347
   496  H     -0.151534   -6.633117   -3.575195   171   345
   497  H     10.359872    9.397614    9.397632   171   137
   498  H     12.821446    9.397614    9.397617   171   136
   499  H     12.821427    6.339677    6.339682   171   134
   500  H     10.359851    6.339680    6.339698   171   133
   501  H     10.359788    6.339781   -3.575243   171   310
   502  H     12.821362    6.339773   -3.575260   171   311
   503  H     12.821350    9.397766   -6.633138   171   313
   504  H     10.359774    9.397773   -6.633119   171   314
   505  H     10.359778   -3.575161   -3.575164   171   192
   506  H     12.821355   -3.575162   -3.575179   171   193
   507  H     12.821333   -6.633097   -6.633114   171   195
   508  H     10.359759   -6.633095   -6.633097   171   196
   509  H     10.359843   -3.575261    6.339774   171   388
   510  H     12.821418   -3.575267    6.339756   171   387
   511  H     12.821430   -6.633146    9.397748   171   385
   512  H     10.359854   -6.633137    9.397765   171   384
   513  H      6.633088  -10.359764   -6.633096   171   372
   514  H      6.633091  -12.821338   -6.633112   171   373
   515  H      3.575156  -12.821360   -3.575176   171   375
   516  H      3.575154  -10.359783   -3.575163   171   376
   517  H     -6.339784  -10.359790   -3.575246   171   358
   518  H     -6.339775  -12.821364   -3.575263   171   359
   519  H     -9.397768  -12.821354   -6.633141   171   361
   520  H     -9.397775  -10.359778   -6.633123   171   362
   521  H     -6.339675  -10.359846    6.339696   171   159
   522  H     -6.339673  -12.821423    6.339681   171   160
   523  H     -9.397609  -12.821441    9.397617   171   162
   524  H     -9.397609  -10.359867    9.397630   171   163
   525  H      6.633141  -10.359852    9.397767   171   173
   526  H      6.633150  -12.821428    9.397750   171   174
   527  H      3.575271  -12.821416    6.339758   171   176
   528  H      3.575264  -10.359842    6.339775   171   177
   529  H     -9.397743   -6.633085  -10.359817   171   331
   530  H     -9.397714   -6.633115  -12.821392   171   332
   531  H     -6.339721   -3.575236  -12.821390   171   334
   532  H     -6.339752   -3.575209  -10.359815   171   335
   533  H     -9.397664    9.397663  -10.359889   171   416
   534  H     -9.397644    9.397646  -12.821463   171   417
   535  H     -6.339708    6.339710  -12.821416   171   419
   536  H     -6.339730    6.339729  -10.359840   171   420
   537  H      3.575190   -3.575193  -10.359789   171   206
   538  H      3.575210   -3.575211  -12.821365   171   207
   539  H      6.633146   -6.633146  -12.821316   171   209
   540  H      6.633124   -6.633127  -10.359741   171   210
   541  H      6.633086    9.397741  -10.359813   171   299
   542  H      6.633117    9.397714  -12.821388   171   298
   543  H      3.575238    6.339721  -12.821391   171   296
   544  H      3.575209    6.339750  -10.359815   171   295


==> anc/fig-11-and-13/nosehoover-rigid/Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm <==

      ##############################
      ##                          ##
      ##  Force Field Definition  ##
      ##                          ##
      ##############################


forcefield              MM3-2000

bondunit                71.94
bond-cubic              -2.55
bond-quartic            3.793125     !! (7/12)*bond-cubic^2
angleunit               0.02191418
angle-cubic             -0.014
angle-quartic           0.000056
angle-pentic            -0.0000007
angle-sextic            0.000000022
strbndunit              2.51118
angangunit              -0.02191418
opbendtype              ALLINGER
opbendunit              0.02191418
opbend-cubic            -0.014
opbend-quartic          0.000056
opbend-pentic           -0.0000007
opbend-sextic           0.000000022
torsionunit             0.5
strtorunit              -5.9975
vdwtype                 MM3-HBOND
radiusrule              ARITHMETIC
radiustype              R-MIN
radiussize              RADIUS
epsilonrule             GEOMETRIC
a-expterm               184000.0
b-expterm               12.0
c-expterm               2.25
vdw-14-scale            1.0
chg-14-scale            1.0
electric                332.0538
dielectric              1.5


      #############################
      ##                         ##
      ##  Literature References  ##
      ##                         ##
      #############################


N. L. Allinger, Y. H. Yuh and J.-H. Lii, "Molecular Mechanics.
The MM3 Force Field for Hydrocarbons. 1", J. Am. Chem. Soc.,
111, 8551-8566 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 2. Vibrational Frequencies and Thermodynamics",
J. Am. Chem. Soc., 111, 8566-8575 (1989)

J.-H. Lii and N. L. Allinger, "Molecular Mechanics. The MM3 Force
Field for Hydrocarbons. 3. The van der Waals' Potentials and Crystal
Data for Aliphatic and Aromatic Hydrocarbons", J. Am. Chem. Soc.,
111, 8576-8582 (1989)

N. L. Allinger, H. J. Geise, W. Pyckhout, L. A. Paquette and J. C.
Gallucci, "Structures of Norbornane and Dodecahedrane by Molecular
Mechanics Calculations (MM3), X-ray Crystallography, and Electron
Diffraction", J. Am. Chem. Soc., 111, 1106-1114 (1989)  [torsion-stretch]

N. L. Allinger, F. Li and L. Yan, "Molecular Mechanics. The MM3 Force
Field for Alkenes", J. Comput. Chem., 11, 848-867 (1990)

N. L. Allinger, F. Li, L. Yan and J. C. Tai, "Molecular Mechanics
(MM3) Calculations on Conjugated Hydrocarbons", J. Comput. Chem.,
11, 868-895 (1990)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. I", J. Phys. Org. Chem., 7, 591-609 (1994)

J.-H. Lii and N. L. Allinger, "Directional Hydrogen Bonding in the
MM3 Force Field. II", J. Comput. Chem., 19, 1001-1016 (1998)

All parameters in this file are from the "MM3 PARAMETERS (2000)",
as provided by Prof. N. L. Allinger, University of Georgia


      #############################
      ##                         ##
      ##  Atom Type Definitions  ##
      ##                         ##
      #############################


atom          1    C     "CSP3 ALKANE"                  6    12.000    4
atom          2    C     "CSP2 ALKENE"                  6    12.000    3
atom          3    C     "CSP2 CARBONYL"                6    12.000    3
atom          4    C     "CSP ALKYNE"                   6    12.000    2
atom          5    H     "EXCEPT ON N,O,S"              1     1.008    1
atom          6    O     "C-O-H, C-O-C, O-O"            8    15.995    2
atom          7    O     "O=C CARBONYL"                 8    15.995    1
atom          8    N     "NSP3"                         7    14.003    3
atom          9    N     "NSP2"                         7    14.003    3
atom         10    N     "NSP"                          7    14.003    1
atom         11    F     "FLUORIDE"                     9    18.998    1
atom         12    Cl    "CHLORIDE"                    17    34.969    1
atom         13    Br    "BROMIDE"                     35    78.918    1
atom         14    I     "IODIDE"                      53   126.900    1
atom         15    S     "-S- SULFIDE"                 16    31.972    2
atom         16    S+    ">S+ SULFONIUM"               16    31.972    2
atom         17    S     ">S=O SULFOXIDE"              16    31.972    3
atom         18    S     ">SO2 SULFONE"                16    31.972    4
atom         19    Si    "SILANE"                      14    27.977    4
atom         20    *     "NOT USED"                     0     0.000    0
atom         21    H     "-OH ALCOHOL"                  1     1.008    1
atom         22    C     "CYCLOPROPANE"                 6    12.000    4
atom         23    H     "NH AMINE/IMINE"               1     1.008    1
atom         24    H     "COOH CARBOXYL"                1     1.008    1
atom         25    P     ">P- PHOSPHINE"               15    30.994    3
atom         26    B     ">B- TRIGONAL"                 5    11.009    3
atom         27    B     ">B< TETRAHEDRAL"              5    11.009    4
atom         28    H     "H-N-C=O AMIDE"                1     1.008    1
atom         29    C*    "RADICAL"                      6    12.000    3
atom         30    C+    "CARBONIUM ION"                6    12.000    3
atom         31    Ge    "GERMANIUM"                   32    73.922    2
atom         32    Sn    "TIN"                         50   117.902    2
atom         33    Pb    "LEAD (IV)"                   82   207.977    4
atom         34    Se    "SELENIUM"                    34    79.917    2
atom         35    Te    "TELLURIUM"                   52   129.907    2
atom         36    D     "DEUTERIUM"                    1     2.014    1
atom         37    N     "-N=C-/PYR (DELOCLZD)"         7    14.003    2
atom         38    C     "CSP2 CYCLOPROPENE"            6    12.000    3
atom         39    N+    "NSP3 AMMONIUM"                7    14.003    4
atom         40    N     "NSP2 PYRROLE"                 7    14.003    3
atom         41    O     "OSP2 FURAN"                   8    15.995    2
atom         42    S     "SSP2 THIOPHENE"              16    31.972    2
atom         43    N     "=N-O AZOXY (LOCAL)"           7    14.003    2
atom         44    H     "SH THIOL"                     1     1.008    1
atom         45    N     "AZIDE (CENTER N)"             7    14.003    2
atom         46    N     "NITRO"                        7    14.003    3
atom         47    O     "CARBOXYLATE ION"              8    15.995    1
atom         48    H     "AMMONIUM"                     1     1.008    1
atom         49    O     "EPOXY"                        8    15.995    2
atom         50    C     "BENZENE (LOCALIZED)"          6    12.000    3
atom         51    He    "HELIUM"                       2     4.003    0
atom         52    Ne    "NEON"                        10    20.179    0
atom         53    Ar    "ARGON"                       18    39.948    0
atom         54    Kr    "KRYPTON"                     36    83.800    0
atom         55    Xe    "XENON"                       54   131.300    0
atom         56    C     "CSP3 CYCLOBUTANE"             6    12.000    4
atom         57    C     "CSP2 CYCLOBUTENE"             6    12.000    3
atom         58    C     "C=O CYCLOBUTANONE"            6    12.000    3
atom         59    Mg    "MAGNESIUM"                   12    24.301    2
atom         60    P     "PHOSPHORUS (V)"              15    30.994    4
atom         61    Fe    "IRON (II)"                   26    55.847    2
atom         62    Fe    "IRON (III)"                  26    55.847    3
atom         63    Ni    "NICKEL (II)"                 28    58.710    2
atom         64    Ni    "NICKEL (III)"                28    58.710    3
atom         65    Co    "COBALT (II)"                 27    58.933    2
atom         66    Co    "COBALT (III)"                27    58.933    3
atom         67    C     "C=O CYCLOPROPANONE"           6    12.000    3
atom         68    C     "ALLENE CSP =C="               6    12.000    2
atom         69    O     "AMINE OXIDE OXYGEN"           8    15.995    1
atom         70    O     "KETONIUM OXYGEN"              8    15.995    1
atom         71    C     "KETONIUM CARBON"              6    12.000    2
atom         72    N     "=N- IMINE (LOCALZD)"          7    14.003    2
atom         73    H     "H-O ENOL/PHENOL"              1     1.008    1
atom         74    S     "S=C"                         16    31.972    1
atom         75    O     "O-H, O-C (CARBOXYL)"          8    15.995    2
atom         76    O     "O=C-C=O"                      8    15.995    1
atom         77    O     "O=C-O-H (ACID)"               8    15.995    1
atom         78    O     "O=C-O-C (ESTER)"              8    15.995    1
atom         79    O     "O=C-N< (AMIDE)"               8    15.995    1
atom         80    O     "O=C-X (HALIDE)"               8    15.995    1
atom         81    O     "O=C-C=C<"                     8    15.995    1
atom         82    O     "O=C-O-C=O"                    8    15.995    1
atom         83    O     "O=C(OH)(OH)"                  8    15.995    1
atom         84    O     "O=C(OH)(OC)"                  8    15.995    1
atom         85    O     "O=C(OH)(N<)"                  8    15.995    1
atom         86    O     "O=C(OH)(X)"                   8    15.995    1
atom         87    O     "O=C(OH)(C=C<)"                8    15.995    1
atom         88    O     "O=C(OH)(O-C=O)"               8    15.995    1
atom         89    O     "O=C(O-C)(OC)"                 8    15.995    1
atom         90    O     "O=C(O-C)(N<)"                 8    15.995    1
atom         91    O     "O=C(O-C)(X)"                  8    15.995    1
atom         92    O     "O=C(O-C)(C=C<)"               8    15.995    1
atom         93    O     "O=C(O-C)(O-C=O)"              8    15.995    1
atom         94    O     "O=C(N<)(N<)"                  8    15.995    1
atom         95    O     "O=C(N<)(X)"                   8    15.995    1
atom         96    O     "O=C(N<)(C=C<)"                8    15.995    1
atom         97    O     "O=C(N<)(O-C=O)"               8    15.995    1
atom         98    O     "O=C(X)(X)"                    8    15.995    1
atom         99    O     "O=C(X)(C=C<)"                 8    15.995    1
atom        100    O     "O=C(X)(O-C=O)"                8    15.995    1
atom        101    O     "O=C(C=C)(C=C)"                8    15.995    1
atom        102    O     "O=C(C=C)(O-C=O)"              8    15.995    1
atom        103    O     "O=C(O-C=O)(O-C=O)"            8    15.995    1
atom        104    S     "-S-S- DISULFIDE"             16    31.972    2
atom        105    S     "-S- POLYSULFIDE"             16    31.972    2
atom        106    C     "=C=O KETENE"                  6    12.000    2
atom        107    N     "-N=N- AZO (LOCAL)"            7    14.003    2
atom        108    N     "=N-OH OXIME"                  7    14.003    2
atom        109    N     "-N= AZOXY (LOCAL)"            7    14.003    2
atom        110    N+    "-N(+)= IMMINIUM"              7    14.003    2
atom        111    N+    "-N(+)= PYRIDINIUM"            7    14.003    2
atom        112    *     "NOT USED"                     0     0.000    0
atom        113    CH    "C FERROCENE-H"                6    12.000    3
atom        114    CP    "C FERROCENE-C"                6    12.000    3
atom        115    O     "O=C(C=O)(C=O)"                8    15.995    1
atom        116    O     "O=C(C=O)(OH)"                 8    15.995    1
atom        117    O     "O=C(C=O)(OC)"                 8    15.995    1
atom        118    O     "O=C(C=O)(N<)"                 8    15.995    1
atom        119    O     "O=C(C=O)(X)"                  8    15.995    1
atom        120    O     "O=C(C=O)(C=C<)"               8    15.995    1
atom        121    O     "O=C(C=O)(O-C=O)"              8    15.995    1
atom        122    *     "NOT USED"                     0     0.000    0
atom        123    *     "NOT USED"                     0     0.000    0
atom        124    H     "H-C ACETYLENE"                1     1.008    1
atom        125    Ca    "CALCIUM"                     20    39.963    0
atom        126    Sr    "STRONTIUM"                   38    87.906    0
atom        127    Ba    "BARIUM"                      56   135.905    0
atom        128    La    "LANTHANUM"                   57   138.906    0
atom        129    Ce    "CERIUM"                      58   139.905    0
atom        130    Pr    "PRAESEODYMIUM"               59   140.907    0
atom        131    Nd    "NEODYMIUM"                   60   141.908    0
atom        132    Pm    "PROMETHIUM"                  61   145.000    0
atom        133    Sm    "SAMARIUM"                    62   151.920    0
atom        134    Eu    "EUROPIUM"                    63   152.921    0
atom        135    Gd    "GADOLINIUM"                  64   157.924    0
atom        136    Tb    "TERBIUM"                     65   159.925    0
atom        137    Dy    "DYSPROSIUM"                  66   163.929    0
atom        138    Ho    "HOLMIUM"                     67   164.930    0
atom        139    Er    "ERBIUM"                      68   165.930    0
atom        140    Tm    "THULIUM"                     69   168.934    0
atom        141    Yb    "YTTERBIUM"                   70   173.939    0
atom        142    Lu    "LUTETIUM"                    71   174.941    0
atom        143    N     "=N-O AXOXY (DELOC)"           7    14.003    2
atom        144    N     "-N= AZOXY (DELOC)"            7    14.003    2
atom        145    O     ">N-OH HYDROXYAMINE"           8    15.995    2
atom        146    N     ">N-OH HYDROXYAMINE"           7    14.003    3
atom        147    *     "NOT USED"                     0     0.000    0
atom        148    O     "-O- ANHYDRIDE (LOCL)"         8    15.995    2
atom        149    O     "-O- ANHYDRIDE (DELO)"         8    15.995    2
atom        150    N     "NSP3 HYDRAZINE"               7    14.003    3
atom        151    N     "NSP2 AMIDE (DELOC)"           7    14.003    3
atom        152    *     "NOT USED"                     0     0.000    0
atom        153    P     ">P=O PHOSPHATE"              15    30.994    4
atom        154    S     ">SO2 SULFONAMIDE"            16    31.972    4
atom        155    N     "NSP3 SULFONAMIDE"             7    14.003    3
atom        156    *     "NOT USED"                     0     0.000    0
atom        157    *     "NOT USED"                     0     0.000    0
atom        158    *     "NOT USED"                     0     0.000    0
atom        159    O     "O-P=O PHOSPHATE"              8    15.995    2
atom        160    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        161    C     "C=C NUCLEIC ACID"             6    12.000    3
atom        162    C     "C=O NUCLEIC ACID"             6    12.000    3
atom        163    Li    "LITHIUM"                      3     6.941    1
atom        164    N     "NSP3 LI-AMIDE"                7    14.003    3


      ################################
      ##                            ##
      ##  Van der Waals Parameters  ##
      ##                            ##
      ################################


vdw           1               2.0400     0.0270
vdw           2               1.9600     0.0560
vdw           3               1.9400     0.0560
vdw           4               1.9400     0.0560
vdw           5               1.6200     0.0200      0.923
vdw           6               1.8200     0.0590
vdw           7               1.8200     0.0590
vdw           8               1.9300     0.0430
vdw           9               1.9300     0.0430
vdw          10               1.9300     0.0430
vdw          11               1.7100     0.0750
vdw          12               2.0700     0.2400
vdw          13               2.2200     0.3200
vdw          14               2.3600     0.4240
vdw          15               2.1500     0.2020
vdw          16               2.1500     0.2020
vdw          17               2.1500     0.2020
vdw          18               2.1500     0.2020
vdw          19               2.2900     0.1400
vdw          20               0.0000     0.0000
vdw          21               1.6000     0.0160      0.923
vdw          22               1.9400     0.0450
vdw          23               1.6000     0.0180      0.923
vdw          24               0.9000     0.0150      0.923
vdw          25               2.2200     0.1680
vdw          26               2.1500     0.0140
vdw          27               2.1500     0.0140
vdw          28               1.6000     0.0150      0.923
vdw          29               1.9400     0.0300
vdw          30               1.9400     0.0560
vdw          31               2.4400     0.2000
vdw          32               2.5900     0.2700
vdw          33               2.7400     0.3400
vdw          34               2.2900     0.2760
vdw          35               2.4400     0.3680
vdw          36               1.6170     0.0200      0.923
vdw          37               1.9300     0.0430
vdw          38               1.9600     0.0560
vdw          39               1.9300     0.0430
vdw          40               1.9300     0.0430
vdw          41               1.8200     0.0590
vdw          42               2.1500     0.2020
vdw          43               1.9300     0.0430
vdw          44               1.6200     0.0200      0.923
vdw          45               1.9300     0.0430
vdw          46               1.9300     0.0430
vdw          47               1.8200     0.0590
vdw          48               1.6000     0.0340      0.923
vdw          49               1.8200     0.0590
vdw          50               1.9600     0.0560
vdw          51               1.5300     0.0260
vdw          52               1.6000     0.0900
vdw          53               1.9900     0.2680
vdw          54               2.1500     0.3580
vdw          55               2.2800     0.4950
vdw          56               2.0400     0.0270
vdw          57               1.9600     0.0560
vdw          58               1.9400     0.0560
vdw          59               2.2000     0.0150
vdw          60               2.2000     0.1680
vdw          61               2.2000     0.0200
vdw          62               2.2000     0.0200
vdw          63               2.2000     0.0200
vdw          64               2.2000     0.0200
vdw          65               2.2000     0.0200
vdw          66               2.2000     0.0200
vdw          67               1.9400     0.0560
vdw          68               1.9400     0.0560
vdw          69               1.8200     0.0590
vdw          70               1.8200     0.0590
vdw          71               1.9400     0.0560
vdw          72               1.9300     0.0430
vdw          73               1.6000     0.0150      0.923
vdw          74               2.1500     0.2020
vdw          75               1.8200     0.0590
vdw          76               1.8200     0.0590
vdw          77               1.8200     0.0590
vdw          78               1.8200     0.0590
vdw          79               1.8200     0.0590
vdw          80               1.8200     0.0590
vdw          81               1.8200     0.0590
vdw          82               1.8200     0.0590
vdw          83               1.8200     0.0590
vdw          84               1.8200     0.0590
vdw          85               1.8200     0.0590
vdw          86               1.8200     0.0590
vdw          87               1.8200     0.0590
vdw          88               1.8200     0.0590
vdw          89               1.8200     0.0590
vdw          90               1.8200     0.0590
vdw          91               1.8200     0.0590
vdw          92               1.8200     0.0590
vdw          93               1.8200     0.0590
vdw          94               1.8200     0.0590
vdw          95               1.8200     0.0590
vdw          96               1.8200     0.0590
vdw          97               1.8200     0.0590
vdw          98               1.8200     0.0590
vdw          99               1.8200     0.0590
vdw         100               1.8200     0.0590
vdw         101               1.8200     0.0590
vdw         102               1.8200     0.0590
vdw         103               1.8200     0.0590
vdw         104               2.1500     0.2020
vdw         105               2.1500     0.2020
vdw         106               1.9400     0.0560
vdw         107               1.9300     0.0430
vdw         108               1.9300     0.0430
vdw         109               1.9300     0.0430
vdw         110               1.9400     0.0440
vdw         111               1.9300     0.0430
vdw         112               0.0000     0.0000
vdw         113               1.9600     0.0560
vdw         114               1.9600     0.0560
vdw         115               1.8200     0.0590
vdw         116               1.8200     0.0590
vdw         117               1.8200     0.0590
vdw         118               1.8200     0.0590
vdw         119               1.8200     0.0590
vdw         120               1.8200     0.0590
vdw         121               1.8200     0.0590
vdw         122               0.0000     0.0000
vdw         123               0.0000     0.0000
vdw         124               1.6200     0.0200      0.923
vdw         125               2.8100     0.1340
vdw         126               3.0000     0.1850
vdw         127               3.0700     0.2330
vdw         128               2.7800     0.3120
vdw         129               2.7400     0.3400
vdw         130               2.7300     0.3490
vdw         131               2.7300     0.3490
vdw         132               2.7200     0.3580
vdw         133               2.7100     0.3650
vdw         134               2.9400     0.2710
vdw         135               2.7100     0.3650
vdw         136               2.7000     0.3720
vdw         137               2.6900     0.3790
vdw         138               2.6700     0.3930
vdw         139               2.6700     0.3930
vdw         140               2.6700     0.3930
vdw         141               2.7900     0.2980
vdw         142               2.6500     0.4070
vdw         143               1.9300     0.0430
vdw         144               1.9300     0.0430
vdw         145               1.8200     0.0590
vdw         146               1.9300     0.0430
vdw         147               0.0000     0.0000
vdw         148               1.8200     0.0600
vdw         149               1.8200     0.0600
vdw         150               1.9300     0.0430
vdw         151               1.9300     0.0430
vdw         152               0.0000     0.0000
vdw         153               2.2200     0.1680
vdw         154               2.1500     0.2020
vdw         155               1.9300     0.0430
vdw         159               1.8200     0.0590
vdw         160               1.9600     0.0560
vdw         161               1.9600     0.0560
vdw         162               1.9400     0.0560
vdw         163               2.5500     0.0070
vdw         164               1.9300     0.0430


      #####################################
      ##                                 ##
      ##  Van der Waals Pair Parameters  ##
      ##                                 ##
      #####################################


vdwpr         1    5          3.5600     0.0230
vdwpr         1   36          3.5570     0.0230
vdwpr        19  113          2.4500    15.0000
vdwpr        19  114          2.4500    15.0000
vdwpr        31  113          2.5000    15.0000
vdwpr        31  114          2.5000    15.0000
vdwpr        32  113          2.7100    15.0000
vdwpr        32  114          2.7100    15.0000
vdwpr        33  113          2.7800    15.0000
vdwpr        33  114          2.7800    15.0000
vdwpr        61  113          2.0600    15.0000
vdwpr        61  114          2.0600    15.0000
vdwpr        63  113          2.2000    15.0000
vdwpr        63  114          2.2000    15.0000
vdwpr        65  113          2.1200    15.0000
vdwpr        65  114          2.1200    15.0000
vdwpr       113  125          2.6100    15.0000
vdwpr       113  126          2.7500    15.0000
vdwpr       113  127          2.9000    15.0000
vdwpr       113  133          2.7900    15.0000
vdwpr       113  134          2.7900    15.0000
vdwpr       113  141          2.6200    15.0000
vdwpr       114  125          2.6100    15.0000
vdwpr       114  126          2.7500    15.0000
vdwpr       114  127          2.9000    15.0000
vdwpr       114  133          2.7900    15.0000
vdwpr       114  134          2.7900    15.0000
vdwpr       114  141          2.6200    15.0000


      ###################################
      ##                               ##
      ##  Hydrogen Bonding Parameters  ##
      ##                               ##
      ###################################


hbond         2   21          2.6500     0.5500
hbond         2   23          3.0000     0.1000
hbond         2   28          2.6200     0.8600
hbond         2   44          2.8300     0.2000
hbond         2   73          3.0000     0.7500
hbond         2  124          2.9600     0.2500
hbond         4   21          2.6000     0.5100
hbond         4   23          2.8700     0.2600
hbond         4   28          2.5400     0.9300
hbond         4  124          2.8200     0.3400
hbond         6   21          2.1100     3.0000
hbond         6   23          2.3800     1.3000
hbond         6   24          2.1400     3.3000
hbond         6   28          2.0300     5.1400
hbond         6   44          2.6800     0.1500
hbond         6   48          1.7200    13.8000
hbond         6   73          2.2500     3.1500
hbond         6  124          2.3000     1.7000
hbond         7   21          2.0700     2.5500
hbond         7   23          2.3900     1.1000
hbond         7   24          2.0500     3.0000
hbond         7   28          2.0700     4.4400
hbond         7   48          2.0000     6.0000
hbond         7   73          2.0300     5.1000
hbond         7  124          2.3300     1.3900
hbond         8   21          2.1500     4.7000
hbond         8   23          2.4000     2.2800
hbond         8   24          2.2200     2.1000
hbond         8   28          2.1300     7.7800
hbond         8   48          1.6870    22.4220
hbond         8   73          2.2200     1.5000
hbond         8  124          2.3000     3.5300
hbond        11   21          2.0500     0.4500
hbond        11   23          2.0500     0.3000
hbond        11   24          2.0500     0.9000
hbond        11   28          2.0500     0.6000
hbond        11   73          2.0500     0.6000
hbond        12   21          2.8000     1.1000
hbond        12   23          3.1400     0.4400
hbond        12   24          2.4300     0.9000
hbond        12   28          2.7700     1.8200
hbond        12   73          2.4300     0.6000
hbond        12  124          3.0900     0.6700
hbond        13   21          2.5800     1.2000
hbond        13   23          2.5800     0.3000
hbond        13   24          2.5800     0.9000
hbond        13   28          2.5800     0.6000
hbond        13   73          2.5800     0.6000
hbond        14   21          2.7200     0.9000
hbond        14   23          2.7200     0.6000
hbond        14   24          2.7200     0.6000
hbond        14   28          2.7200     0.3000
hbond        14   73          2.7200     0.3000
hbond        15   21          2.6800     1.3500
hbond        15   23          2.5100     0.3000
hbond        15   24          2.5100     0.6000
hbond        15   28          2.5100     0.3000
hbond        15   44          2.9400     0.7000
hbond        15   73          2.5100     0.3000
hbond        17   21          2.5500     0.6000
hbond        17   23          2.5500     0.1500
hbond        17   24          2.5500     0.3000
hbond        17   28          2.5500     0.3000
hbond        17   73          2.5500     0.3000
hbond        21   22          2.4000     1.0600
hbond        21   37          1.7400     3.7200
hbond        21   47          2.0700     5.0000
hbond        21   50          2.6500     0.5500
hbond        21   79          1.9500     3.4600
hbond        22   23          2.6900     0.4270
hbond        22   28          2.3700     1.7560
hbond        22  124          2.6300     0.6580
hbond        23   37          2.2500     0.6750
hbond        23   47          2.3100     2.4300
hbond        23   50          3.0000     0.1000
hbond        23   79          2.1900     1.5900
hbond        23  150          2.4000     2.2800
hbond        24   37          2.2200     2.1000
hbond        24   75          2.1400     1.4500
hbond        24   77          1.8300     4.9500
hbond        28   37          2.2200     1.5000
hbond        28   47          2.0500     8.2800
hbond        28   50          3.0000     0.7500
hbond        28   79          1.9600     5.2400
hbond        37   73          2.2200     1.5000
hbond        44   50          2.8300     0.2000
hbond        47   48          1.7900    32.1000
hbond        47  124          2.2100     3.7600
hbond        50   73          3.0000     0.7500
hbond        79  124          2.1100     2.2800


      ##################################
      ##                              ##
      ##  Bond Stretching Parameters  ##
      ##                              ##
      ##################################


bond          1    1           4.490     1.5247
bond          1    2           6.300     1.4990
bond          1    3           4.800     1.5090
bond          1    4           5.500     1.4700
bond          1    5           4.740     1.1120
bond          1    6           5.700     1.4130
bond          1    8           5.300     1.4480
bond          1    9           5.210     1.4460
bond          1   11           5.900     1.3900
bond          1   12           3.100     1.7910
bond          1   13           2.300     1.9440
bond          1   14           2.150     2.1660
bond          1   15           3.000     1.8050
bond          1   16           3.213     1.8160
bond          1   17           2.950     1.8000
bond          1   18           3.100     1.7720
bond          1   19           3.050     1.8760
bond          1   22           5.000     1.5110
bond          1   25           2.940     1.8430
bond          1   26           4.5014    1.5769
bond          1   29           5.200     1.4990
bond          1   31           2.720     1.9490
bond          1   32           2.124     2.1470
bond          1   33           1.900     2.2420
bond          1   34           2.680     1.9480
bond          1   35           2.700     2.1400
bond          1   36           4.740     1.1070
bond          1   37           5.000     1.4340
bond          1   38           4.400     1.4970
bond          1   39           4.2741    1.5110
bond          1   40           4.230     1.4900
bond          1   41           5.400     1.4200
bond          1   43           5.200     1.4830
bond          1   46           5.500     1.4950
bond          1   50           6.300     1.4990
bond          1   56           4.490     1.5247
bond          1   57           6.300     1.4990
bond          1   70           7.400     1.4890
bond          1   71           4.800     1.5030
bond          1   72           5.000     1.4390
bond          1   75           5.700     1.4130
bond          1  109           4.480     1.4530
bond          1  110           6.420     1.4700
bond          1  111           5.500     1.4750
bond          1  114           6.300     1.5120
bond          1  145           5.850     1.3680
bond          1  146           4.800     1.4140
bond          1  150           3.800     1.4429
bond          1  153           3.300     1.8050
bond          1  154           3.104     1.7759
bond          1  155           4.4543    1.4540
bond          1  159           4.400     1.4240
#bond          2    2           7.500     1.3320
bond          2    3           8.500     1.3540
bond          2    4          11.200     1.3120
bond          2    5           5.150     1.1010
bond          2    6           6.000     1.3536
bond          2    8           6.320     1.3690
bond          2    9           5.960     1.4100
bond          2   11           5.500     1.3535
bond          2   12           2.800     1.7270
bond          2   13           2.500     1.8900
bond          2   14           2.480     2.0750
bond          2   18           2.800     1.7720
bond          2   19           3.000     1.8540
bond          2   22           5.700     1.4600
bond          2   25           2.910     1.8280
bond          2   26           3.4602    1.5500
bond          2   31           3.580     1.9350
bond          2   36           5.150     1.0960
bond          2   37           9.000     1.2710
bond          2   38           9.600     1.3360
bond          2   39          11.090     1.2600
bond          2   40          11.090     1.2660
bond          2   41          12.200     1.2180
bond          2   42           7.171     1.5370
bond          2   43           4.000     1.2050
bond          2   46           5.050     1.4730
bond          2   50           5.280     1.4340
bond          2   56           6.300     1.4990
bond          2   57           7.500     1.3330
bond          2   72           9.000     1.2700
bond          2  106          11.900     1.3108
bond          2  108           8.7016    1.2836
bond          2  110          10.000     1.2800
bond          2  111           8.300     1.2739
bond          2  143           3.800     0.8270
bond          2  144           5.200     1.3950
bond          3    3          11.250     1.2170
bond          3    5           4.370     1.1180
bond          3    6           6.000     1.3538
bond          3    7          10.100     1.2080
bond          3    9           6.700     1.3770
bond          3   11           4.200     1.3810
bond          3   12           2.880     1.8160
bond          3   13           2.800     1.9900
bond          3   14           2.600     2.2280
bond          3   22           4.400     1.4470
bond          3   36           4.370     1.1130
bond          3   47           7.035     1.2760
bond          3   56           4.800     1.5090
bond          3   57           9.600     1.3510
bond          3   75           6.000     1.3538
bond          3   76          10.800     1.2090
bond          3   77           9.800     1.2140
bond          3   78           9.800     1.2140
bond          3   80          11.650     1.2040
bond          3   81           9.640     1.2080
bond          3   82          10.600     1.1980
bond          3  101           9.000     1.2130
bond          3  102           9.600     1.2040
bond          3  120          10.800     1.2090
bond          3  148           4.300     1.4050
bond          4    4          15.250     1.2100
bond          4   10          17.330     1.1580
bond          4   57          11.200     1.3120
bond          4  124           5.970     1.0800
bond          5   16           3.800     1.3460
bond          5   17           3.170     1.3720
bond          5   18           3.800     1.3460
bond          5   19           2.650     1.4830
bond          5   22           5.080     1.0860
bond          5   25           3.065     1.4200
bond          5   29           5.220     1.1010
bond          5   31           2.550     1.5290
bond          5   32           2.229     1.6960
bond          5   33           1.894     1.7750
bond          5   34           3.170     1.4720
bond          5   35           2.850     1.6700
bond          5   38           4.600     1.0720
bond          5   50           5.150     1.1010
bond          5   56           4.740     1.1120
bond          5   57           5.150     1.1010
bond          5   71           5.100     1.0920
bond          5  113           5.150     1.1010
bond          5  153           3.280     1.3980
bond          5  154           3.7259    1.3512
bond          6    6           3.950     1.4480
bond          6   19           5.050     1.6360
bond          6   21           7.630     0.9470
bond          6   24           7.150     0.9717
bond          6   25           2.900     1.6150
bond          6   26           4.6192    1.3619
bond          6   56           2.800     1.4150
bond          6   57           6.000     1.3550
bond          6   73           7.200     0.9720
bond          6  153           5.300     1.5990
bond          7   17           7.100     1.4870
bond          7   18           9.420     1.4420
bond          7   43          10.800     1.2680
bond          7   46           7.500     1.2225
bond          7   58          10.150     1.2020
bond          7   67          11.420     1.1960
bond          7  106          10.500     1.1650
bond          7  153           8.900     1.4870
bond          7  154           8.6767    1.4625
bond          8   23           6.420     1.0150
bond          8   50           6.320     1.3780
bond          8   56           5.300     1.4480
bond          9   18           6.100     1.6600
bond          9   28           6.770     1.0280
bond          9   30           6.830     1.3250
bond         15   15           2.620     2.0190
bond         15   44           3.870     1.3420
bond         19   19           1.650     2.3240
bond         19   22           3.500     1.8370
bond         19   56           1.300     1.8810
bond         21  145           7.500     0.9740
bond         21  159           7.780     0.9479
bond         22   22           5.000     1.4850
bond         22   31           2.700     1.9110
bond         22   38           4.400     1.4880
bond         22   46           4.350     1.4775
bond         22   56           4.400     1.5050
bond         23   37           5.700     1.0280
bond         23   40           6.500     1.0300
bond         23   43           5.520     1.0400
bond         23   72           5.970     1.0190
bond         23  107           5.350     1.0330
bond         23  109           5.950     1.0280
bond         23  110           6.520     1.0175
bond         23  111           6.520     1.0130
bond         23  146           6.150     1.0210
bond         23  150           6.360     1.0214
bond         23  155           6.3778    1.0196
bond         24   75           7.150     0.9737
bond         31   31           1.450     2.4040
bond         33   33           2.050     1.9440
bond         37   37           9.500     1.2500
bond         37   40          11.000     1.2300
bond         37   43          10.720     1.2570
bond         38   38           9.600     1.3030
bond         39   39          10.720     1.2480
bond         39   40          11.000     1.2300
bond         39   48           6.1402    1.0530
bond         39   69           4.600     1.3650
bond         41   73           7.200     0.9600
bond         41  108           4.320     1.4042
bond         42   44           3.890     1.3360
bond         43   69           8.800     1.2690
bond         43  109           7.100     1.2620
bond         50   50           6.560     1.3887
bond         56   56           4.490     1.5000
bond         57   57           7.500     1.3320
bond         58   78          10.500     1.1678
bond         58   79           7.000     1.2100
bond         69  143           9.000     1.2820
bond         70   71           8.500     1.2500
bond        143  144           8.800     1.2630
bond        145  146           4.500     1.4050
bond        150  150           3.000     1.5490
bond        153  159           5.700     1.6000
bond        154  155           3.9438    1.6965


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (5-Ring)  ##
      ##                                       ##
      ###########################################


bond5         1    1           4.490     1.5258
bond5         1    2           6.300     1.5120
bond5         1    3           4.800     1.5140
bond5         1    6           5.700     1.4160
bond5         1    8           5.300     1.4530
bond5         1    9           5.210     1.4700
bond5         1   15           3.000     1.8080
bond5         1   18           3.100     1.7800
bond5         1   19           2.850     1.8840
bond5         1   22           5.000     1.5100
bond5         1   31           2.950     1.9440
bond5         1   37           3.950     1.4700
bond5         1   40           4.230     1.4900
bond5         1   56           4.490     1.5258
bond5         1   57           6.300     1.5100
bond5         1   75           5.700     1.4160
bond5         2    2           7.700     1.3340
bond5         2    3           9.600     1.3510
bond5         2    6           6.000     1.3550
bond5         2   18           2.800     1.7720
bond5         2   19           3.000     1.8560
bond5         2   37          10.000     1.2580
bond5         2   40           9.700     1.2680
bond5         2   41          11.600     1.2250
bond5         2   42           7.171     1.5970
bond5         3    3           9.600     1.3340
bond5         3    6           5.800     1.3550
bond5         3    9           6.830     1.3770
bond5         3   57           9.600     1.3510
bond5         3   75           5.800     1.3550
bond5         3  148           3.600     1.3800
bond5         3  149           3.600     1.3800
bond5         6    6           3.950     1.4550
bond5         6   56           3.000     1.4180
bond5        15   15           2.620     2.0150
bond5        19   19           1.650     2.3360
bond5        22   22           4.400     1.5010
bond5        37   37           9.600     1.2500
bond5        37   40           9.600     1.2200
bond5        37   41          11.600     1.2680
bond5        37   42           7.471     1.4150
bond5        57   57           7.500     1.3320
bond5       113  113           7.500     1.3970
bond5       114  114           7.500     1.4170


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (4-Ring)  ##
      ##                                       ##
      ###########################################


bond4         6   56           5.700     1.4250
bond4         6   58           5.800     1.4178
bond4         8   56           5.300     1.4540
bond4         9   56           5.960     1.4930
bond4         9   58           6.830     1.3770
bond4        15   56           3.000     1.8140
bond4        19   56           3.000     1.8840
bond4        22   22           5.000     1.5520
bond4        22   56           4.400     1.5260
bond4        56   56           4.490     1.5371
bond4        56   57           6.300     1.5190
bond4        56   58           4.560     1.5430
bond4        56   75           5.700     1.4250
bond4        57   57           7.500     1.3380
bond4        57   58           9.600     1.3510
bond4        58   58           9.600     1.3340
bond4        58   75           5.800     1.4178


      ###########################################
      ##                                       ##
      ##  Bond Stretching Parameters (3-Ring)  ##
      ##                                       ##
      ###########################################


bond3        19   22           3.500     1.8250
bond3        22   22           5.000     1.5030
bond3        22   38           5.000     1.5030
bond3        22   49           5.360     1.4350
bond3        22   59           5.000     1.5030
bond3        22   67           4.200     1.4860


      ################################################
      ##                                            ##
      ##  Electronegativity Bond Length Parameters  ##
      ##                                            ##
      ################################################


electneg      1    1    3               -0.0070
electneg      1    1    6               -0.0070
electneg      1    1    8               -0.0050
electneg      1    1    9               -0.0150
electneg      1    1   11               -0.0225
electneg      1    1   12               -0.0085
electneg      1    1   13               -0.0120
electneg      1    1   14               -0.0050
electneg      1    1   15               -0.0010
electneg      1    1   17               -0.0100
electneg      1    1   19                0.0090
electneg      1    1   25                0.0000
electneg      1    1   26                0.0009
electneg      1    1   34                0.0030
electneg      1    1   35                0.0030
electneg      1    1   39               -0.0037
electneg      1    1   46               -0.0060
electneg      1    1   47                0.0110
electneg      1    1   70               -0.0300
electneg      1    1   71                0.0400
electneg      1    1  155               -0.0145
electneg      2    1   15               -0.0100
electneg      2    1   19                0.0130
electneg      3    1   39               -0.0340
electneg      4    1    4                0.0050
electneg      5    1    3               -0.0050
electneg      5    1    4               -0.0015
electneg      5    1    6               -0.0028
electneg      5    1    8               -0.0011
electneg      5    1   10               -0.0055
electneg      5    1   11               -0.0076
electneg      5    1   12               -0.0075
electneg      5    1   14               -0.0050
electneg      5    1   15               -0.0001
electneg      5    1   17               -0.0025
electneg      5    1   18               -0.0030
electneg      5    1   25               -0.0030
electneg      5    1   26                0.0016
electneg      5    1   39                0.0010
electneg      5    1   43               -0.0080
electneg      5    1   46               -0.0058
electneg      5    1   70               -0.0100
electneg      5    1   71               -0.0060
electneg      5    1   72                0.0068
electneg      5    1   75               -0.0035
electneg      5    1  109               -0.0020
electneg      5    1  146               -0.0070
electneg      5    1  153                0.0000
electneg      5    1  154               -0.0114
electneg      5    1  155               -0.0081
electneg      5    1  159               -0.0028
electneg      6    1   71               -0.0160
electneg     11    1    1                0.0100
electneg     11    1   11               -0.0305
electneg     11    1   12               -0.0200
electneg     11    1   13               -0.0040
electneg     12    1    1                0.0055
electneg     12    1   11               -0.0300
electneg     12    1   12               -0.0200
electneg     14    1    2                0.0090
electneg     14    1    5               -0.0090
electneg     19    1   19               -0.0040
electneg     25    1    1                0.0025
electneg     26    1    1               -0.0033
electneg     36    1    3               -0.0050
electneg     39    1   47               -0.0680
electneg     70    1    1                0.0150
electneg     71    1    6                0.0190
electneg    110    1    1                0.0154
electneg    111    1    1                0.0154
electneg      1    2   72               -0.0070
electneg      1    2  108               -0.0081
electneg      2    2   11               -0.0055
electneg      2    2   19                0.0110
electneg      2    2   31                0.0020
electneg      2    2  108               -0.0011
electneg      5    2   11               -0.0070
electneg      5    2   41               -0.0050
electneg      5    2  108                0.0117
electneg    108    2    2                0.0012
electneg    108    2    5               -0.0011
electneg      1    3   11               -0.0060
electneg      1    3   12               -0.0011
electneg      1    3   13                0.0038
electneg      1    3   14               -0.0194
electneg      1    3   47                0.0240
electneg      1    3   75               -0.0220
electneg      2    3    3               -0.0180
electneg      5    3   11               -0.0071
electneg      5    3   12               -0.0151
electneg      5    3   13               -0.0035
electneg      5    3   47                0.0190
electneg     11    3    1                0.0134
electneg     11    3   80               -0.0332
electneg     12    3    1                0.0122
electneg     12    3   80               -0.0316
electneg     13    3    1                0.0106
electneg     13    3   80               -0.0265
electneg     14    3    1                0.0095
electneg     14    3   80               -0.0199
electneg     47    3   39               -0.0630
electneg     75    3    5               -0.0220
electneg     80    3    5                0.0063
electneg     80    3   11               -0.0184
electneg     80    3   12               -0.0176
electneg     80    3   13               -0.0203
electneg     80    3   14               -0.0080
electneg    124    4   10                0.0010
electneg      1    6    3                0.0220
electneg      1    6    2                0.0068
electneg      1    6    6                0.0070
electneg      1    6   21                0.0150
electneg      6    6   21                0.0060
electneg     19    6   19                0.0020
electneg     19    6   21                0.0220
electneg     21    6    6                0.0170
electneg     21    6   26                0.0002
electneg     56    6   58               -0.0460
electneg      1    8   23                0.0060
electneg      2    8   23                0.0100
electneg     56    8   23                0.0060
electneg      1    9   28                0.0010
electneg     58    9   28               -0.0050
electneg      1   15   15                0.0100
electneg      1   15   44                0.0200
electneg     15   15   44                0.0230
electneg     44   15   15               -0.0050
electneg      1   17    5                0.0050
electneg      7   17    5                0.0080
electneg      1   19    6               -0.0190
electneg      1   19   19                0.0090
electneg      5   19    6               -0.0010
electneg      5   19   19                0.0030
electneg      6   19    6               -0.0100
electneg     19   19    5                0.0040
electneg     19   19   19               -0.0020
electneg     22   22   19                0.0080
electneg     22   22   46               -0.0400
electneg     22   22   49               -0.0200
electneg     22   22   67                0.0330
electneg      1   25    5                0.0070
electneg      6   26    1                0.0007
electneg      5   31    1                0.0080
electneg      5   31   31                0.0060
electneg      5   31   56                0.0000
electneg      1   34    5                0.0090
electneg      1   35    5                0.0070
electneg      1   39    1               -0.0096
electneg     48   39    1               -0.0061
electneg      1   41  108                0.0142
electneg      2   41    2                0.0120
electneg      2   41   73                0.0210
electneg      2   41  108                0.0326
electneg     73   41  108                0.0317
electneg    108   41    2                0.0060
electneg    108   41   73                0.0068
electneg      2   42   44                0.0200
electneg      5   56    8               -0.0030
electneg      5   56   58               -0.0060
electneg      5   56   75               -0.0022
electneg      9   56    9               -0.0200
electneg     56   56    6               -0.0070
electneg     56   56    8                0.0001
electneg     56   56    9                0.0140
electneg     56   56   15               -0.0100
electneg     56   56   19                0.0140
electneg     56   56   58               -0.0140
electneg     56   56   75               -0.0070
electneg     56   58    6                0.0040
electneg     56   58    9               -0.0380
electneg     56   58   75                0.0040
electneg      1   71   70               -0.0400
electneg     70   71    1                0.0060
electneg      1   75    3                0.0220
electneg      3   75   24                0.0150
electneg     56   75   58               -0.0460
electneg      2  108    1                0.0030
electneg      2  108    2                0.0030
electneg     41  108    1                0.0175
electneg    146  145    1                0.0080
electneg      1  146    1                0.0130
electneg    145  146    1                0.0300
electneg    150  150    1               -0.0050
electneg      1  153  159               -0.0110
electneg      5  153  159               -0.0110
electneg      7  153    5               -0.0030
electneg      7  153  159               -0.0160
electneg    159  153  159               -0.0150
electneg      7  154    1                0.0048
electneg    155  154    1                0.0121
electneg      1  155    1                0.0023
electneg     23  155    1                0.0008
electneg    154  155    1               -0.0266
electneg     21  159  159                0.0000


      ################################
      ##                            ##
      ##  Angle Bending Parameters  ##
      ##                            ##
      ################################


angle         1    1    1      0.670     109.50     110.20     111.00
angle         1    1    2      0.540     110.60     109.80     110.60
angle         1    1    3      0.800     110.60     110.60     110.60
angle         1    1    4      0.960     108.80     109.70     110.00
angle         1    1    5      0.590     109.80     109.31     110.70
angle         1    1    6      0.830     107.50     107.00     107.90
angle         1    1    8      0.780     109.47     108.00     111.00
angle         1    1    9      0.750     109.48     111.30     111.80
angle         1    1   11      0.920     107.30     108.30     107.40
angle         1    1   12      0.800     106.20     106.40     108.00
angle         1    1   13      0.740     108.20
angle         1    1   14      0.650     106.00     107.20     107.00
angle         1    1   15      0.740     108.00     109.50     110.10
angle         1    1   16      0.420     107.80
angle         1    1   17      0.650     107.50     104.70     106.00
angle         1    1   18      0.870     103.00
angle         1    1   19      0.400     109.00     112.70     111.50
angle         1    1   22      0.350     114.40     112.60     114.40
angle         1    1   25      0.600     107.50     109.60     108.00
angle         1    1   26      0.379     110.92
angle         1    1   29      0.450     110.00
angle         1    1   31      0.450     109.30
angle         1    1   32      0.560     110.20
angle         1    1   33      0.300     110.20
angle         1    1   34      0.500     108.20
angle         1    1   35      0.500     108.20
angle         1    1   36      0.590     110.10     109.31     110.70
angle         1    1   37      0.500     110.74
angle         1    1   39      0.543     103.50     109.299    100.90
angle         1    1   41      0.900     107.50
angle         1    1   43      0.450     104.50
angle         1    1   46      1.000     106.00     106.50     106.80
angle         1    1   50      0.540     110.60
angle         1    1   56      0.670     109.50     109.90     111.00
angle         1    1   57      0.540     110.60     110.60     110.60
angle         1    1   70      1.080     104.10
angle         1    1   71      0.360     109.00     111.00     101.60
angle         1    1  109      0.500     108.50
angle         1    1  110      0.455     105.00
angle         1    1  111      0.980     108.64     108.64     108.64
angle         1    1  150      0.780     109.14     109.14     109.14
angle         1    1  153      0.500     109.50
angle         1    1  154      1.238     108.154
angle         1    1  159      0.830     109.50
angle         2    1    2      0.450     113.20     115.50     113.00
angle         2    1    3      0.470     109.47     110.51     110.20
angle         2    1    4      0.570     109.47     110.51     110.20
angle         2    1    5      0.550     109.50     109.31     110.40
angle         2    1    6      0.700     107.00
angle         2    1    8      1.045     110.74
angle         2    1    9      0.500     109.80
angle         2    1   11      0.760     109.00
angle         2    1   12      0.650     109.50
angle         2    1   14      0.695     109.30
angle         2    1   15      0.650     107.80     107.80     113.90
angle         2    1   16      0.420     107.80
angle         2    1   19      0.500     109.50     105.00     109.50
angle         2    1   22      0.450     112.40
angle         2    1   36      0.550     109.50     109.31     110.40
angle         2    1   37      0.380     110.51
angle         2    1   39      1.045     110.74
angle         2    1   43      0.380     110.51
angle         3    1    3      0.470     109.47     110.51     110.20
angle         3    1    5      0.540     109.49     109.49     109.49
angle         3    1    6      0.700     109.50
angle         3    1    8      1.045     110.74
angle         3    1    9      0.850     109.50     110.60     112.30
angle         3    1   11      0.760     109.20
angle         3    1   12      0.650     109.80
angle         3    1   13      0.750     109.10
angle         3    1   14      0.600     108.90
angle         3    1   15      0.420     107.80
angle         3    1   16      0.420     107.80
angle         3    1   36      0.540     109.49
angle         3    1   39      1.045     110.74
angle         4    1    4      0.470     109.47     110.51     110.20
angle         4    1    5      0.680     109.39     109.41     108.80
angle         4    1    6      0.900     109.00     109.00     109.00
angle         4    1   11      1.280     110.70     110.70     110.70
angle         4    1   75      0.800     107.50
angle         5    1    5      0.550     107.60     107.80     109.47
angle         5    1    6      0.820     110.00     108.90     108.70
angle         5    1    8      0.820     109.30
angle         5    1    9      0.760     111.00     111.00     111.00
angle         5    1   11      0.720     108.50     109.30     107.00
angle         5    1   12      0.750     105.66     106.30     107.05
angle         5    1   13      0.510     106.50
angle         5    1   14      0.620     102.80     102.80     107.80
angle         5    1   15      0.740     110.80     110.80     108.00
angle         5    1   16      0.300     108.20
angle         5    1   17      0.715     105.00     105.00     107.70
angle         5    1   18      0.690     106.00
angle         5    1   19      0.540     109.50     110.00     108.90
angle         5    1   22      0.590     109.41     109.41     109.41
angle         5    1   25      0.570     111.00     108.40     108.60
angle         5    1   26      0.498     109.939
angle         5    1   29      0.580     110.00
angle         5    1   31      0.420     111.00     111.90     110.00
angle         5    1   32      0.350     112.00
angle         5    1   33      0.100     109.50
angle         5    1   34      0.330     110.50
angle         5    1   35      0.330     110.50
angle         5    1   36      0.550     107.60     107.80     109.47
angle         5    1   37      0.803     107.50
angle         5    1   39      0.900     104.70
angle         5    1   40      0.360     109.40
angle         5    1   41      0.920     110.00     108.90     108.70
angle         5    1   43      0.800     107.50
angle         5    1   46      0.760     109.00
angle         5    1   50      0.550     109.50     109.31     110.40
angle         5    1   56      0.590     110.10     109.31     110.70
angle         5    1   57      0.490     109.50     109.31     110.40
angle         5    1   70      1.010     101.00     100.70     102.80
angle         5    1   71      0.590     109.00     106.20     106.70
angle         5    1  109      0.835     108.50
angle         5    1  110      0.900     105.50
angle         5    1  111      0.950     104.50
angle         5    1  145      0.925     106.50     106.50     106.50
angle         5    1  146      0.900     107.00     107.00     107.00
angle         5    1  150      0.850     109.38     109.38     109.08
angle         5    1  153      0.520     109.60
angle         5    1  159      0.920     108.70     108.70     108.70
angle         6    1    6      0.540     103.10     101.20     107.00
angle         6    1   12      0.670     108.50
angle         6    1   22      0.830     107.50
angle         6    1   50      0.700     107.00
angle         6    1   71      1.200     104.10
angle         8    1    8      1.045     110.74
angle         8    1   22      0.600     109.50
angle         8    1   39      1.045     110.74
angle         9    1   15      0.580     107.00     108.00     114.80
angle         9    1   36      0.760     111.00
angle        11    1   11      1.950     106.10     108.00     108.60
angle        11    1   12      0.750     110.40
angle        11    1   13      0.720     109.40
angle        12    1   12      0.760     108.10     109.50     109.70
angle        12    1   13      0.720     110.70
angle        13    1   13      0.690     109.70
angle        14    1   14      0.695     104.80
angle        15    1   15      0.420     110.00
angle        19    1   19      0.350     109.50     119.50     117.00
angle        22    1   22      0.480     112.60     114.00       0.00
angle        22    1   37      0.380     110.20
angle        22    1   43      0.380     110.20
angle        36    1   36      0.550     107.60     107.80     109.47
angle        37    1   37      0.950     109.00
angle        46    1   46      0.640     109.50
angle        50    1   50      0.450     113.20     115.50     113.00
angle        57    1   57      0.450     113.20     115.50     113.00
angle         1    2    1      0.540     117.00
angle         1    2    2      0.470     122.30
angle         1    2    3      0.500     117.00
angle         1    2    4      0.470     116.60
angle         1    2    5      0.490     117.50
angle         1    2    6      0.500     120.00
angle         1    2   19      0.400     120.00
angle         1    2   36      0.490     117.50
angle         1    2   37      0.720     115.10     121.30       0.00
angle         1    2   40      0.450     120.00
angle         1    2   41      0.500     120.00
angle         1    2   42      0.700     120.00
angle         1    2   72      0.720     123.00
angle         1    2  106      0.470     117.40     118.70       0.00
angle         1    2  108      0.870     117.83     118.70       0.00
angle         2    2    2      0.760     122.00     121.70       0.00
angle         2    2    3      0.500     115.50     116.70       0.00
angle         2    2    5      0.490     120.00     120.50       0.00
angle         2    2    6      0.600     121.90
angle         2    2    8      0.600     122.00     125.00       0.00
angle         2    2    9      0.500     118.00
angle         2    2   11      0.810     115.50     119.00       0.00
angle         2    2   12      0.650     118.80
angle         2    2   13      0.450     118.10
angle         2    2   14      0.410     118.80
angle         2    2   18      1.000     116.00
angle         2    2   19      0.320     122.00     122.00       0.00
angle         2    2   22      0.470     127.80
angle         2    2   25      0.380     120.00
angle         2    2   26      0.705     121.457
angle         2    2   31      0.250     119.10
angle         2    2   36      0.490     120.00     120.50       0.00
angle         2    2   37      0.970     121.00     121.00       0.00
angle         2    2   40      0.660     119.00     119.00       0.00
angle         2    2   41      1.050     119.50     120.80       0.00
angle         2    2   42      0.580     117.00     126.00       0.00
angle         2    2   43      1.350     124.20
angle         2    2   46      1.000     115.20
angle         2    2   57      0.760     121.00
angle         2    2  108      1.000     120.59     121.90       0.00
angle         2    2  111      0.750     118.00
angle         2    2  143      0.700     119.70
angle         2    2  144      0.630     120.00
angle         3    2    5      0.500     117.00
angle         3    2   40      0.500     120.00
angle         4    2    5      0.300     119.50
angle         5    2    5      0.450     119.00
angle         5    2    6      0.540     116.40
angle         5    2    8      0.540     117.00
angle         5    2    9      0.300     109.00
angle         5    2   11      0.710     113.00
angle         5    2   12      0.550     112.60
angle         5    2   13      0.560     112.10
angle         5    2   14      0.450     112.60
angle         5    2   18      0.780     106.00
angle         5    2   19      0.525     119.50
angle         5    2   22      0.490     120.00
angle         5    2   31      0.510     120.00
angle         5    2   36      0.450     119.00
angle         5    2   37      0.530     119.00     121.50       0.00
angle         5    2   38      0.360     120.00
angle         5    2   40      0.500     110.00
angle         5    2   41      0.800     108.00
angle         5    2   42      0.400     120.10
angle         5    2   43      0.360     116.50
angle         5    2   46      0.434     116.00
angle         5    2   50      0.490     120.00     120.50       0.00
angle         5    2   57      0.490     120.00     120.50       0.00
angle         5    2   72      0.800     121.70     121.70       0.00
angle         5    2  106      0.370     114.00     121.50       0.00
angle         5    2  108      0.500     115.83     116.78       0.00
angle         5    2  110      0.720     118.10
angle         5    2  111      0.550     110.50
angle         5    2  143      0.400     116.50
angle         8    2    8      0.850     118.50
angle         8    2   22      0.600     119.00
angle         9    2    9      0.400     120.00
angle        11    2  106      0.950     120.20     120.20       0.00
angle        12    2   12      1.570     119.20
angle        12    2   13      1.570     110.70
angle        12    2   41      0.500     105.00
angle        12    2  106      0.570     119.80     114.20       0.00
angle        13    2   41      0.500     104.00
angle        13    2  106      0.530     111.20
angle        14    2   41      0.500     107.00
angle        19    2   19      0.400     120.00
angle        36    2   36      0.450     119.00
angle        37    2   37      1.200     120.00     122.00       0.00
angle        37    2   40      0.400     126.00     126.00       0.00
angle        42    2   42      0.580     117.00
angle         1    3    1      1.250     116.80     116.80     116.80
angle         1    3    2      0.500     116.00
angle         1    3    3      1.000     114.60
angle         1    3    5      0.464     116.10     117.30       0.00
angle         1    3    6      0.650     107.10                         !! JWP
angle         1    3    7      0.850     123.50     123.50       0.00
angle         1    3    9      0.570     114.40
angle         1    3   11      1.950     109.00
angle         1    3   12      1.450     110.20
angle         1    3   13      1.180     109.30
angle         1    3   14      0.970     108.89
angle         1    3   47      0.745     115.90
angle         1    3   75      1.550     110.30
angle         1    3   76      0.720     122.10
angle         1    3   77      0.850     123.50     123.50       0.00   !! JWP
angle         1    3   80      0.320     121.60
angle         1    3   82      0.600     123.00
angle         1    3  148      2.000     109.00
angle         2    3    2      0.850     114.70
angle         2    3    3      0.800     120.00
angle         2    3    5      0.300     111.50
angle         2    3    6      0.700     124.30
angle         2    3    7      1.300     122.00     123.50       0.00
angle         2    3   75      0.700     124.30
angle         2    3   76      1.300     123.40
angle         2    3  102      0.800     126.50
angle         2    3  151      0.695     120.00
angle         3    3    5      0.680     112.40
angle         3    3   36      0.680     110.60
angle         3    3   76      0.750     119.20
angle         3    3  101      0.710     121.60
angle         5    3    5      0.650     115.50
angle         5    3    6      0.550     107.00
angle         5    3    7      0.850     119.20     119.20       0.00
angle         5    3    9      0.440     109.30
angle         5    3   11      1.340     104.00
angle         5    3   12      1.220     105.15
angle         5    3   13      1.120     108.80
angle         5    3   47      0.593     114.90
angle         5    3   56      0.560     120.00
angle         5    3   75      0.550     107.00
angle         5    3   76      0.640     118.90
angle         5    3   80      0.320     110.00
angle         5    3   82      0.800     117.20
angle         5    3  148      1.000     101.00
angle         6    3    7      1.700     121.50     122.50       0.00
angle         7    3    9      1.070     124.80
angle         7    3   22      0.460     122.50
angle         7    3   56      0.850     122.50
angle         9    3    9      0.900     112.50
angle        11    3   80      1.750     120.00
angle        12    3   80      1.240     120.50     119.50       0.00
angle        13    3   80      0.850     120.27     119.07       0.00
angle        14    3   80      0.500     117.40
angle        36    3   76      0.640     120.50
angle        47    3   47      1.432     129.80
angle        75    3   77      1.700     121.50     122.50       0.00
angle        75    3   78      1.700     121.50     122.50       0.00
angle        82    3  148      2.000     119.00
angle       102    3  149      1.300     121.00
angle         1    4    4      0.380     180.00
angle         1    4   10      0.335     180.00
angle         2    4    2      0.400     180.00
angle         2    4    4      0.470     180.00
angle         4    4  124      0.250     180.00
angle        10    4   50      0.128     180.00
angle         1    6    1      0.820     107.20
angle         1    6    2      0.770     108.50
angle         1    6    3      1.250     112.80
angle         1    6    6      1.058     103.30
angle         1    6   19      0.630     117.10
angle         1    6   21      0.750     106.80
angle         1    6   25      0.770     116.00
angle         1    6   56      0.690     108.90
angle         1    6  153      1.380     119.60
angle         2    6   21      0.360     109.00
angle         2    6   25      0.800     118.00
angle         2    6   73      0.350     108.00
angle         3    6    3      0.770     106.80
angle         3    6   24      0.690     107.70
angle         3    6   56      1.250     110.80
angle         6    6   21      0.852      99.50
angle        19    6   19      0.250     142.90
angle        19    6   21      0.510     117.50
angle        21    6   21      0.630     105.00
angle        21    6   26      0.485     110.607
angle        21    6  153      0.380     110.20
angle         1    8    1      0.720     107.20     108.20       0.00
angle         1    8    2      0.598     106.80     103.30       0.00
angle         1    8   23      0.600     108.10     110.90       0.00
angle         1    8   50      0.598     102.50     103.00       0.00
angle         2    8   23      0.587     110.50     109.50       0.00
angle        23    8   23      0.605     106.40     107.10       0.00
angle        23    8   50      0.587     109.00     108.50       0.00
angle        23    8   56      0.600     108.10     110.90       0.00
angle         1    9    1      0.760     122.50
angle         1    9    2      0.630     119.90
angle         1    9    3      1.620     121.10
angle         1    9   18      0.300     110.00
angle         1    9   28      0.190     122.40
angle         1    9   30      0.730     120.40
angle         1    9   56      0.420     111.20
angle         1    9   58      0.600     110.00
angle         2    9    2      0.400     107.00
angle         2    9    3      0.600     115.00
angle         2    9   28      0.500     110.00
angle         3    9    3      0.900     124.00
angle         3    9   28      0.580     118.50
angle        18    9   28      0.300     122.00
angle        28    9   28      0.410     123.00
angle        28    9   30      0.580     120.50
angle        28    9   56      1.150     118.30
angle        28    9   58      1.000     119.20
angle         1   15    1      0.840      95.90
angle         1   15   15      1.000     101.80
angle         1   15   44      0.650      96.00
angle        15   15   44      0.773      92.20
angle        44   15   44      0.730      92.90
angle         1   16    1      0.500      94.30
angle         1   16    5      0.400      94.00
angle         1   17    1      1.200      94.40
angle         1   17    5      0.860      90.00
angle         1   17    7      0.800     105.60     107.80       0.00
angle         5   17    7      0.860     109.60
angle         1   18    1      0.850     101.60
angle         1   18    2      1.800     102.00
angle         1   18    5      0.740     106.00
angle         1   18    7      1.100     106.90
angle         1   18    9      0.800     103.00
angle         2   18    2      1.980     102.10
angle         2   18    7      1.970     108.10
angle         5   18    7      0.560     101.50
angle         5   18    9      0.600      98.00
angle         7   18    7      1.485     119.50
angle         7   18    9      1.700     108.00
angle         1   19    1      0.480     109.50     110.40     109.20
angle         1   19    2      0.400     110.20     110.20     108.50
angle         1   19    5      0.400     109.30     107.00     111.00
angle         1   19    6      0.550     108.00     108.90     108.00
angle         1   19   19      0.450     109.00
angle         1   19   22      0.530     110.20
angle         1   19   56      0.530     109.50
angle         2   19    2      0.600     104.50
angle         2   19    5      0.550     109.50
angle         2   19    6      0.500     109.50
angle         2   19   19      0.400     110.20
angle         5   19    5      0.460     106.50     108.70     109.50
angle         5   19    6      0.670     109.50     109.00     109.50
angle         5   19   19      0.350     109.40
angle         5   19   22      0.460     110.20
angle         5   19   56      0.450     109.30     107.00     111.00
angle         6   19    6      0.600     112.00     113.50     112.00
angle        19   19   19      0.250     118.00     110.80     111.20
angle        56   19   56      0.480     124.50
angle         1   22    1      0.670     120.00
angle         1   22    5      0.600     117.10
angle         1   22   22      0.600     112.00     116.30       0.00
angle         1   22   49      0.560     115.00
angle         2   22    2      0.450     120.00
angle         2   22    5      0.360     128.50
angle         2   22   22      0.600     122.00
angle         2   22   49      0.560     115.00
angle         3   22    5      0.360     123.50     123.50     123.50
angle         5   22    5      0.250     116.50
angle         5   22   19      0.240     124.50
angle         5   22   22      0.650     116.80     114.20       0.00
angle         5   22   31      0.400     119.00
angle         5   22   38      0.360     124.50     119.70       0.00
angle         5   22   46      0.050     112.50
angle         5   22   49      0.430     113.00
angle         5   22   56      0.360     113.00
angle         5   22   67      0.360     117.40
angle        19   22   22      0.530     118.00
angle        22   22   22      0.360     119.50     112.50       0.00
angle        22   22   31      0.500     117.00
angle        22   22   46      1.200     114.60     114.60       0.00
angle         1   25    1      0.770      95.60      98.10       0.00
angle         1   25    2      0.480      92.50
angle         1   25    5      0.705      94.70      96.40       0.00
angle         2   25    2      0.480      95.00
angle         5   25    5      0.680      92.20      93.50       0.00
angle         6   25    6      0.450      99.50
angle         1   26    6      0.456     122.371
angle         2   26    6      0.604     126.986
angle         6   26    6      0.730     119.86
angle         1   29    1      0.500     119.00
angle         1   29    5      0.420     118.00
angle         5   29    5      0.420     117.00     120.00       0.00
angle         9   30    9      0.400     120.00
angle         1   31    1      0.500     109.50     109.80     110.50
angle         1   31    2      0.500     110.90
angle         1   31    5      0.390     110.20     110.50     111.50
angle         1   31   31      0.350     111.50
angle         2   31    2      0.500     109.50
angle         2   31    5      0.390     110.10
angle         2   31   31      0.500     109.50
angle         5   31    5      0.423     107.50     108.50     109.50
angle         5   31   22      0.400     108.80
angle         5   31   31      0.350     114.50
angle         5   31   56      0.510     105.20
angle        31   31   31      0.300     112.50
angle         1   32    1      0.320     107.00
angle         1   32    5      0.227     110.50
angle         5   32    5      0.132     109.50
angle         1   33    1      0.100     109.50
angle         1   33    5      0.100     109.50
angle         1   33   33      0.100     109.50
angle         5   33    5      0.100     109.50
angle         1   34    1      0.650      94.80
angle         1   34    5      0.430      94.50
angle         1   35    1      0.650      95.05
angle         1   35    5      0.430      94.60
angle         1   37    2      0.720     109.00
angle         1   37   37      0.690     106.50
angle         1   37   43      0.570      99.10
angle         2   37    2      1.200     112.60
angle         2   37   23      0.670     109.80
angle         2   37   37      1.300     107.50
angle         2   37   40      0.430     115.00
angle        23   37   37      0.900     106.40
angle         1   38   22      0.450     117.20
angle         2   38   22      0.550     137.00
angle         5   38   22      0.360     146.00
angle         5   38   38      0.360     146.00
angle         1   39    1      0.719     107.114    110.00     112.00
angle         1   39   48      0.521     105.949    107.425    108.524
angle         1   39   69      0.885     109.70
angle        48   39   48      0.609     106.367    106.966    108.563
angle         1   40    2      0.490     120.50
angle         2   40    2      0.430     124.00     124.00       0.00
angle         2   40   23      0.490     118.50
angle         2   40   37      0.430     124.00     124.00       0.00
angle        23   40   37      0.490     116.00
angle         1   41    2      1.000     109.10
angle         1   41  108      0.900     110.51
angle         2   41    2      0.950     112.00
angle         2   41   73      0.850     107.00
angle         2   41  108      0.900     110.85
angle        73   41  108      1.000     101.884
angle         2   42    2      0.680      98.50
angle         2   42   44      0.750      94.00
angle         1   43    7      0.570     120.40
angle         1   43   37      0.380     114.00
angle         1   43   69      0.920     117.00
angle         1   43  109      0.970     118.00
angle         2   43    2      1.250     117.30
angle         2   43   69      1.730     117.00
angle         7   43   37      0.380     125.00
angle        23   43   69      0.780     108.00
angle        23   43  109      0.915     106.00
angle        69   43  109      1.820     124.20
angle         1   46    7      1.000     115.90
angle         2   46    7      1.420     116.10
angle         7   46    7      1.000     127.70
angle         7   46   22      1.020     114.50
angle         1   50   50      0.470     122.30
angle         2   50   50      0.760     121.70
angle         4   50   50      0.430     121.20     123.30       0.00
angle         5   50   50      0.490     120.00     120.50       0.00
angle         8   50   50      0.600     123.00
angle         1   56    1      0.670     109.50     109.90     111.00
angle         1   56    5      0.590     110.10     109.31     110.70
angle         1   56    6      0.770     109.30     107.60     108.40
angle         1   56    9      1.030     110.70
angle         1   56   22      0.670       0.00     111.20       0.00
angle         1   56   56      0.670     109.50     113.00       0.00
angle         1   56   58      0.500     110.30
angle         1   56   75      0.770     109.30     107.60     108.40
angle         3   56    5      0.540     109.49     109.49     109.49
angle         3   56   56      0.650     109.50
angle         5   56    5      0.550     107.60     107.80     109.47
angle         5   56    6      0.450     108.70     108.70     108.70
angle         5   56    8      0.820     109.30
angle         5   56    9      0.760     111.00
angle         5   56   15      0.740     111.50     111.50       0.00
angle         5   56   19      0.680     110.00     110.00       0.00
angle         5   56   22      0.360     112.00     112.00       0.00
angle         5   56   31      0.400     110.20
angle         5   56   56      0.590     110.10     109.31       0.00
angle         5   56   57      0.490     110.00     109.81     110.90
angle         5   56   58      0.630     110.49
angle         5   56   75      0.450     108.70
angle         6   56    9      0.560     110.50
angle         6   56   56      1.080     109.10
angle         8   56   56      0.780     109.47     108.00     111.00
angle        19   56   56      0.480     111.00
angle        31   56   56      0.460     110.00
angle        56   56   56      0.670     109.50     109.70     111.00
angle        57   56   57      0.540     113.20     108.00     113.00
angle         1   57   56      0.540     115.20
angle         1   57   57      0.470     122.30
angle         2   57   56      0.760     127.80
angle         2   57   57      0.760     127.20
angle         5   57   56      0.490     117.50
angle         5   57   57      0.490     120.00     120.50       0.00
angle        57   57   57      0.760     121.70
angle         6   58    7      1.000     126.00
angle         7   58   56      0.550     135.10
angle         9   58   79      1.050     125.80
angle        56   58   79      0.650     125.00
angle        75   58   78      1.000     126.00
angle         7   67   22      0.460     143.60
angle         1   70   71      0.730     113.90
angle         1   71    1      0.320     107.70
angle         1   71    5      0.080     116.90
angle         1   71   70      1.090     113.50     120.10       0.00
angle         5   71    5      0.400     124.50
angle         5   71   70      0.220     111.70     120.10       0.00
angle         1   72    2      0.720     109.60
angle         1   75    3      1.250     112.80
angle         3   75    3      0.770     106.80
angle         3   75   24      0.690     107.70
angle         3   75   56      1.250     110.80
angle         2  106    7      0.700     180.00
angle        23  107  107      0.900     106.20
angle         2  108   41      1.500     107.973
angle         1  109   43      1.200     105.20
angle        23  109   43      1.150     101.50
angle         1  110    1      0.900     117.50
angle         1  110    2      0.450     124.00
angle         1  110   23      0.750     116.70
angle         2  110   23      0.450     119.40
angle         1  111    2      0.800     119.00
angle         2  111    2      0.900     120.00
angle         2  111   23      0.750     109.80
angle         5  113  113      0.400     126.00
angle         1  114  114      0.470     126.00
angle         2  143    2      1.250     119.10
angle         2  143   69      1.730     121.70
angle         2  143  144      1.150     114.00
angle        69  143  144      1.880     136.00
angle         2  144  143      0.800     102.00
angle         1  145  146      1.100     107.50
angle        21  145  146      0.925     104.00
angle         1  146    1      0.460      98.50
angle         1  146   23      0.700     104.50
angle         1  146  145      1.275     102.50     104.50       0.00
angle        23  146   23      0.780     103.00
angle        23  146  145      0.725     101.50     103.50       0.00
angle         3  148    3      0.830     110.00
angle         1  150    1      1.100     106.98
angle         1  150   23      0.700     102.35
angle         1  150  150      0.800     102.47     103.66       0.00
angle        23  150   23      0.650     102.90
angle        23  150  150      0.870     104.58     105.85       0.00
angle         1  153    1      0.400     109.20
angle         1  153    5      0.500     105.50
angle         1  153    6      0.360     107.20
angle         1  153    7      0.800     117.50
angle         1  153  159      0.550     104.70
angle         5  153    5      0.420     104.50
angle         5  153    6      0.640     101.20     103.00       0.00
angle         5  153    7      0.830     116.70     116.40     119.30
angle         5  153  159      0.700     102.00
angle         6  153    6      1.100     102.90     103.60       0.00
angle         6  153    7      0.940     117.20     116.30     118.30
angle         7  153  159      1.180     116.20     115.40     116.80
angle       159  153  159      0.900     103.50     103.80       0.00
angle         1  154    7      0.747     108.728
angle         1  154  155      0.580     102.092
angle         5  154    7      0.734     107.614
angle         5  154  155      0.914     100.776
angle         7  154    7      0.660     122.966    123.785      0.00
angle         7  154  155      1.662     107.883    108.139      0.00
angle         1  155    1      1.296     111.163
angle         1  155   23      0.567     109.505
angle         1  155  154      1.190     109.551    112.917      0.00
angle        23  155   23      0.608     109.688
angle        23  155  154      0.579     103.248    107.770      0.00
angle         1  159  153      0.900     118.80
angle        21  159  153      0.380     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (5-Ring)  ##
      ##                                     ##
      #########################################


angle5        1    1    1      0.670     109.50     109.90     111.00
angle5        1    1    2      0.540     110.20     110.20     110.60
angle5        1    1    3      0.800     111.10     111.10     111.10
angle5        1    1    6      0.770     109.30     108.40     108.40
angle5        1    1    8      0.780     109.47     108.00     109.70
angle5        1    1    9      0.750     109.48     111.90     108.50
angle5        1    1   15      0.740     108.00     109.50     110.10
angle5        1    1   18      0.870     109.80
angle5        1    1   19      0.550     107.20
angle5        1    1   22      0.600       0.00       0.00     112.00
angle5        1    1   31      0.680     105.50
angle5        1    1   37      0.380     110.74
angle5        1    1   56      0.670     109.50     109.90     111.00
angle5        1    1   57      0.540     110.20     110.20     110.60
angle5        2    1    2      0.540     113.20     110.00     114.50
angle5        2    1   19      0.500     109.00
angle5        2    1   37      0.380     110.51
angle5        6    1    6      0.560     106.60
angle5       15    1   15      0.420     110.00
angle5       22    1   22      0.500       0.00       0.00     112.00
angle5       37    1   37      0.950     109.00
angle5       41    1   41      0.560     106.60
angle5       57    1   57      0.540     113.20     110.00     113.00
angle5        1    2    1      0.540     115.20
angle5        1    2    2      0.470     122.50
angle5        1    2   37      0.550     115.10     125.00       0.00
angle5        2    2    2      0.550     121.20     121.50       0.00
angle5        2    2    6      0.600     120.00
angle5        2    2   19      0.825     120.50
angle5        2    2   37      0.550     120.00     122.50       0.00
angle5        2    2   40      0.550     122.50     120.10       0.00
angle5        2    2   41      1.150     120.00     116.60       0.00
angle5        2    2   42      1.200     116.30
angle5       37    2   37      0.900     120.00     120.00       0.00
angle5       37    2   40      0.550     124.00     124.00       0.00
angle5       37    2   41      0.800     122.00
angle5       37    2   42      1.200     121.10
angle5        1    3    1      1.250     112.70
angle5        1    3    6      1.150     111.00
angle5        1    3    9      0.620     114.40
angle5        1    3   75      1.150     111.00
angle5        1    3  148      2.000     109.00
angle5        2    3  149      2.000     113.00
angle5        1    6    1      0.790     107.30
angle5        1    6    2      0.770     110.80
angle5        1    6    3      1.550     111.20
angle5        1    6    6      1.058     101.00
angle5        1    6   56      0.800     113.00
angle5        2    6   56      1.900     113.00
angle5        3    6    3      0.770     106.80
angle5        1    8    1      0.720     114.00     112.00       0.00
angle5        1    9    1      0.760     117.10
angle5        1    9    3      1.680     121.10
angle5        1    9   56      0.650     109.00
angle5        1   15    1      0.840      96.90
angle5        1   15   15      1.000     103.20
angle5        1   18    1      0.850     105.00
angle5        1   19    1      0.650     102.80     103.80      99.50
angle5        1   19    2      0.800      98.20
angle5       19   19   19      0.320     106.00
angle5        1   22    1      0.670     120.00
angle5        1   22   22      0.600     112.00     117.00       0.00
angle5       22   22   22      0.550     122.00     108.50       0.00
angle5       22   22   56      0.600       0.00     111.60       0.00
angle5        1   31    1      0.570     100.00
angle5        1   37    2      0.550     108.00
angle5        1   37   37      0.690     106.50
angle5        2   37    2      0.550     118.00
angle5        2   37   37      0.700     116.00
angle5        2   37   40      0.430     114.00
angle5        2   37   41      1.150     114.00
angle5        2   37   42      1.200     121.00
angle5       37   37   42      1.200     123.00
angle5        2   40    2      0.550     126.10     126.10       0.00
angle5        2   40   37      0.430     123.00
angle5        1   41    2      1.000     109.10
angle5        2   41    2      1.150     116.40
angle5        2   41   37      1.150     119.00
angle5       37   41   37      1.000     120.00
angle5        2   42    2      1.200      98.40
angle5        2   42   37      1.200     108.50
angle5       37   42   37      1.200     117.90
angle5        1   56    9      0.450     104.00
angle5        1   56   15      0.740     109.20     109.20       0.00
angle5        1   56   56      0.670     109.50     109.90     111.00
angle5        6   56    9      1.400     101.00
angle5       56   56   56      0.670     109.50     109.90     111.00
angle5        1   57    1      0.540     115.20
angle5        1   57   57      0.470     122.50
angle5       57   57   57      0.550     121.50
angle5        1   75    3      1.550     111.20
angle5        3   75    3      0.770     106.80
angle5      113  113  113      0.600     108.00
angle5      114  114  114      0.600     108.00
angle5        3  148    3      1.600     109.00
angle5        3  149    3      1.600     112.00


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (4-Ring)  ##
      ##                                     ##
      #########################################


angle4        1    1    9      0.550     106.50
angle4        1    3    9      0.660     113.00
angle4       56    6   56      0.424     107.00
angle4       56    6   58      1.100      99.30
angle4       56    8   56      0.580     107.20     108.20       0.00
angle4        1    9    3      0.600     119.85
angle4       56    9   56      0.760     122.50
angle4       56    9   58      0.430     121.10
angle4       56   15   56      0.470      94.30
angle4       56   19   56      0.175     109.50     109.50     109.50
angle4       22   22   22      0.700      96.50      96.50       0.00
angle4       22   22   56      0.200       0.00     112.00       0.00
angle4       56   31   56      0.490       0.00
angle4       37   37   56      0.690     106.50
angle4       43   37   56      0.480       0.00
angle4       56   39   56      0.380       0.00
angle4       37   43   56      0.350       0.00
angle4        6   56   56      0.340     109.30     109.20     108.40
angle4        8   56   56      0.300     109.47     108.00     111.00
angle4        9   56   56      0.870     109.50
angle4       15   56   56      0.500     100.50     100.50     100.50
angle4       19   56   56      0.105     109.00     111.50     112.80
angle4       22   56   56      0.200       0.00     114.00     114.00
angle4       31   56   56      0.640       0.00
angle4       37   56   56      0.380     110.74
angle4       39   56   56      0.450       0.00
angle4       43   56   56      0.380     105.14
angle4       56   56   56      0.192     109.50     110.30     110.60
angle4       56   56   57      0.230     114.00
angle4       56   56   58      0.900     101.30     101.30     101.30
angle4       56   56   75      0.340     108.40     108.40     109.00
angle4       57   56   57      0.200     109.47     109.51     109.50
angle4       56   57   56      0.140     115.20
angle4       56   57   57      0.140     124.00     123.00       0.00
angle4       57   57   57      0.250     122.00
angle4        6   58   56      0.600     112.50
angle4        9   58   56      0.550     109.70
angle4       56   58   56      0.900     113.70
angle4       56   58   75      0.600     112.50
angle4       56   75   58      1.100      99.30


      #########################################
      ##                                     ##
      ##  Angle Bending Parameters (3-Ring)  ##
      ##                                     ##
      #########################################


angle3       22   19   22      0.125      50.20
angle3       19   22   22      0.700      65.00
angle3       22   22   22      0.850      55.00      60.00      60.00
angle3       22   22   38      0.450      48.00
angle3       22   22   49      0.560      59.30
angle3       22   22   67      0.800      56.60
angle3       38   22   38      0.450      53.00
angle3       22   38   22      0.400      67.00
angle3       22   38   38      0.550      80.00
angle3       22   49   22      0.620      61.40
angle3       22   67   22      1.250      66.80


      ################################################
      ##                                            ##
      ##  Angle Bending Parameters (Square Planar)  ##
      ##                                            ##
      ################################################


#angle        1   59    1      0.200    180.000
#angle        1   59    1      1.500     90.000
#angle        1   59    5      0.200    180.000
#angle        1   59    5      1.500     90.000
#angle        1   59   40      0.500    180.000
#angle        1   59   40      1.500     90.000
#angle       40   59   40      0.500    180.000
#angle       40   59   40      1.500     90.000
#angle        1   62    1      0.200    180.000
#angle        1   62    1      1.500     90.000
#angle        1   62    5      0.200    180.000
#angle        1   62    5      1.500     90.000
#angle        1   62   40      0.500    180.000
#angle        1   62   40      1.500     90.000
#angle       40   62   40      0.500    180.000
#angle       40   62   40      1.500     90.000
#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.500     90.000
#angle        1   64    5      0.200    180.000
#angle        1   64    5      1.500     90.000
#angle        1   64   40      0.500    180.000
#angle        1   64   40      1.500     90.000
#angle       40   64   40      0.500    180.000
#angle       40   64   40      1.500     90.000


      #####################################################
      ##                                                 ##
      ##  Angle Bending Parameters (Trigonal Bipyramid)  ##
      ##                                                 ##
      #####################################################


#angle        1   60    1      0.200    180.000
#angle        1   60    1      0.200    120.000
#angle        1   60    1      1.500     90.000
#angle        1   60    5      0.200    180.000
#angle        1   60    5      0.200    120.000
#angle        1   60    5      1.500     90.000
#angle        5   60    6      0.200    120.000
#angle        5   60    6      1.500     90.000
#angle        5   60    8      0.200    120.000
#angle        5   60    8      1.500     90.000
#angle        1   60   11      0.200    180.000
#angle        1   60   11      0.200    120.000
#angle        1   60   11      1.500     90.000
#angle        5   60   11      0.200    180.000
#angle        5   60   11      0.200    120.000
#angle        5   60   11      1.500     90.000
#angle       11   60   11      0.200    180.000
#angle       11   60   11      0.200    120.000
#angle       11   60   11      1.500     90.000


      #################################################
      ##                                             ##
      ##  Angle Bending Parameters (Square Pyramid)  ##
      ##                                             ##
      #################################################


#angle        1   60    1      0.200    152.000
#angle        1   60    1      0.200    104.000
#angle        1   60    1      1.500     86.000
#angle        1   60    5      0.200    152.000
#angle        1   60    5      0.200    104.000
#angle        1   60    5      1.500     86.000
#angle        1   60   11      0.200    152.000
#angle        1   60   11      0.200    104.000
#angle        1   60   11      1.500     86.000
#angle        5   60   11      0.200    152.000
#angle        5   60   11      0.200    104.000
#angle        5   60   11      1.500     86.000
#angle       11   60   11      0.200    152.000
#angle       11   60   11      0.200    104.000
#angle       11   60   11      1.500     86.000


      #######################################################
      ##                                                   ##
      ##  Angle Bending Parameters (Octahedral Bipyramid)  ##
      ##                                                   ##
      #######################################################


#angle        1   64    1      0.200    180.000
#angle        1   64    1      1.200     90.000
#angle        1   64    5      0.300    180.000
#angle        1   64    5      1.300     90.000
#angle        1   64   11      0.400    180.000
#angle        1   60   11      1.400     90.000
#angle        5   64   11      0.500    180.000
#angle        5   64   11      1.500     90.000
#angle       11   64   11      0.600    180.000
#angle       11   64   11      1.600     90.000


      ###############################
      ##                           ##
      ##  Stretch-Bend Parameters  ##
      ##                           ##
      ###############################


   #########################################################
   ##                                                     ##
   ##         Actual MM3 Stretch-Bend Parameters          ##
   ##                                                     ##
   ##                 X       R-X-R     R-X-H     H-X-H   ##
   ##                                                     ##
   ##   strbnd        C       0.130     0.080     0.000   ##
   ##   strbnd        N       0.050     0.030     0.000   ##
   ##   strbnd        O       0.100     0.090     0.000   ##
   ##   strbnd        Si      0.100     0.060     0.000   ##
   ##   strbnd        P       0.100     0.060     0.000   ##
   ##   strbnd        PO4     0.100     0.100     0.000   ##
   ##   strbnd        S      -0.040     0.010     0.000   ##
   ##   strbnd      3rd Row   0.450     0.000     0.000   ##
   ##   strbnd4       C       0.050     0.080     0.000   ##
   ##   strbnd4       N       0.100     0.030     0.000   ##
   ##   strbnd4       O       0.260     0.090     0.000   ##
   ##   strbnd4       S       0.290     0.010     0.000   ##
   ##   strbnd5       C       0.130     0.080     0.000   ##
   ##   strbnd5       N       0.100     0.030     0.000   ##
   ##   strbnd5       O       0.500     0.090     0.000   ##
   ##   strbnd5       S       0.280     0.010     0.000   ##
   ##                                                     ##
   ##   these force constants are used to couple both     ##
   ##   bond lengths deviations to the angle deviation    ##
   ##                                                     ##
   #########################################################


strbnd        1    1    1      0.130      0.130
strbnd        1    1    2      0.130      0.130
strbnd        1    1    3      0.130      0.130
strbnd        1    1    4      0.130      0.130
strbnd        1    1    5      0.080      0.080
strbnd        1    1    6      0.130      0.130
strbnd        1    1    8      0.130      0.130
strbnd        1    1    9      0.130      0.130
strbnd        1    1   11      0.130      0.130
strbnd        1    1   12      0.130      0.130
strbnd        1    1   13      0.130      0.130
strbnd        1    1   14      0.130      0.130
strbnd        1    1   15      0.130      0.130
strbnd        1    1   16      0.130      0.130
strbnd        1    1   17      0.130      0.130
strbnd        1    1   18      0.130      0.130
strbnd        1    1   19      0.130      0.130
strbnd        1    1   22      0.130      0.130
strbnd        1    1   25      0.130      0.130
strbnd        1    1   26      0.130      0.130
strbnd        1    1   29      0.130      0.130
strbnd        1    1   31      0.130      0.130
strbnd        1    1   32      0.130      0.130
strbnd        1    1   33      0.130      0.130
strbnd        1    1   34      0.130      0.130
strbnd        1    1   35      0.130      0.130
strbnd        1    1   36      0.080      0.080
strbnd        1    1   37      0.130      0.130
strbnd        1    1   39      0.130      0.130
strbnd        1    1   41      0.130      0.130
strbnd        1    1   43      0.130      0.130
strbnd        1    1   46      0.130      0.130
strbnd        1    1   50      0.130      0.130
strbnd        1    1   56      0.130      0.130
strbnd        1    1   57      0.130      0.130
strbnd        1    1   70      0.130      0.130
strbnd        1    1   71      0.130      0.130
strbnd        1    1  109      0.130      0.130
strbnd        1    1  110      0.130      0.130
strbnd        1    1  111      0.130      0.130
strbnd        1    1  150      0.130      0.130
strbnd        1    1  153      0.130      0.130
strbnd        1    1  154      0.130      0.130
strbnd        1    1  159      0.130      0.130
strbnd        2    1    2      0.130      0.130
strbnd        2    1    3      0.130      0.130
strbnd        2    1    4      0.130      0.130
strbnd        2    1    5      0.080      0.080
strbnd        2    1    6      0.130      0.130
strbnd        2    1    8      0.130      0.130
strbnd        2    1    9      0.130      0.130
strbnd        2    1   11      0.130      0.130
strbnd        2    1   12      0.130      0.130
strbnd        2    1   14      0.130      0.130
strbnd        2    1   15      0.130      0.130
strbnd        2    1   16      0.130      0.130
strbnd        2    1   19      0.130      0.130
strbnd        2    1   22      0.130      0.130
strbnd        2    1   36      0.080      0.080
strbnd        2    1   37      0.130      0.130
strbnd        2    1   39      0.130      0.130
strbnd        2    1   43      0.130      0.130
strbnd        3    1    3      0.130      0.130
strbnd        3    1    5      0.080      0.080
strbnd        3    1    6      0.130      0.130
strbnd        3    1    8      0.130      0.130
strbnd        3    1    9      0.130      0.130
strbnd        3    1   11      0.130      0.130
strbnd        3    1   12      0.130      0.130
strbnd        3    1   13      0.130      0.130
strbnd        3    1   14      0.130      0.130
strbnd        3    1   15      0.130      0.130
strbnd        3    1   16      0.130      0.130
strbnd        3    1   36      0.080      0.080
strbnd        3    1   39      0.130      0.130
strbnd        4    1    4      0.130      0.130
strbnd        4    1    5      0.080      0.080
strbnd        4    1    6      0.130      0.130
strbnd        4    1   11      0.130      0.130
strbnd        4    1   75      0.130      0.130
strbnd        5    1    6      0.080      0.080
strbnd        5    1    8      0.080      0.080
strbnd        5    1    9      0.080      0.080
strbnd        5    1   11      0.080      0.080
strbnd        5    1   12      0.080      0.080
strbnd        5    1   13      0.080      0.080
strbnd        5    1   14      0.080      0.080
strbnd        5    1   15      0.080      0.080
strbnd        5    1   16      0.080      0.080
strbnd        5    1   17      0.080      0.080
strbnd        5    1   18      0.080      0.080
strbnd        5    1   19      0.080      0.080
strbnd        5    1   22      0.080      0.080
strbnd        5    1   25      0.080      0.080
strbnd        5    1   26      0.080      0.080
strbnd        5    1   29      0.080      0.080
strbnd        5    1   31      0.080      0.080
strbnd        5    1   32      0.080      0.080
strbnd        5    1   33      0.080      0.080
strbnd        5    1   34      0.080      0.080
strbnd        5    1   35      0.080      0.080
strbnd        5    1   37      0.080      0.080
strbnd        5    1   39      0.080      0.080
strbnd        5    1   40      0.080      0.080
strbnd        5    1   41      0.080      0.080
strbnd        5    1   43      0.080      0.080
strbnd        5    1   46      0.080      0.080
strbnd        5    1   50      0.080      0.080
strbnd        5    1   56      0.080      0.080
strbnd        5    1   57      0.080      0.080
strbnd        5    1   70      0.080      0.080
strbnd        5    1   71      0.080      0.080
strbnd        5    1  109      0.080      0.080
strbnd        5    1  110      0.080      0.080
strbnd        5    1  111      0.080      0.080
strbnd        5    1  145      0.080      0.080
strbnd        5    1  146      0.080      0.080
strbnd        5    1  150      0.080      0.080
strbnd        5    1  153      0.080      0.080
strbnd        5    1  159      0.080      0.080
strbnd        6    1    6      0.130      0.130
strbnd        6    1   12      0.130      0.130
strbnd        6    1   22      0.130      0.130
strbnd        6    1   50      0.130      0.130
strbnd        6    1   71      0.130      0.130
strbnd        8    1    8      0.130      0.130
strbnd        8    1   22      0.130      0.130
strbnd        8    1   39      0.130      0.130
strbnd        9    1   15      0.130      0.130
strbnd        9    1   36      0.080      0.080
strbnd       11    1   11      0.130      0.130
strbnd       11    1   12      0.130      0.130
strbnd       11    1   13      0.130      0.130
strbnd       12    1   12      0.130      0.130
strbnd       12    1   13      0.130      0.130
strbnd       13    1   13      0.130      0.130
strbnd       14    1   14      0.130      0.130
strbnd       15    1   15      0.130      0.130
strbnd       19    1   19      0.130      0.130
strbnd       22    1   22      0.130      0.130
strbnd       22    1   37      0.130      0.130
strbnd       22    1   43      0.130      0.130
strbnd       37    1   37      0.130      0.130
strbnd       41    1   41      0.130      0.130
strbnd       46    1   46      0.130      0.130
strbnd       50    1   50      0.130      0.130
strbnd       57    1   57      0.130      0.130
strbnd        1    2    1      0.130      0.130
strbnd        1    2    2      0.130      0.130
strbnd        1    2    3      0.130      0.130
strbnd        1    2    4      0.130      0.130
strbnd        1    2    5      0.080      0.080
strbnd        1    2    6      0.130      0.130
strbnd        1    2   19      0.130      0.130
strbnd        1    2   36      0.080      0.080
strbnd        1    2   37      0.130      0.130
strbnd        1    2   40      0.130      0.130
strbnd        1    2   41      0.130      0.130
strbnd        1    2   42      0.130      0.130
strbnd        1    2   72      0.130      0.130
strbnd        1    2  106      0.130      0.130
strbnd        1    2  108      0.130      0.130
strbnd        2    2    2      0.130      0.130
strbnd        2    2    3      0.130      0.130
strbnd        2    2    5      0.080      0.080
strbnd        2    2    6      0.130      0.130
strbnd        2    2    8      0.130      0.130
strbnd        2    2    9      0.130      0.130
strbnd        2    2   11      0.130      0.130
strbnd        2    2   12      0.130      0.130
strbnd        2    2   13      0.130      0.130
strbnd        2    2   14      0.130      0.130
strbnd        2    2   18      0.130      0.130
strbnd        2    2   19      0.130      0.130
strbnd        2    2   22      0.130      0.130
strbnd        2    2   25      0.130      0.130
strbnd        2    2   26      0.130      0.130
strbnd        2    2   31      0.130      0.130
strbnd        2    2   36      0.080      0.080
strbnd        2    2   37      0.130      0.130
strbnd        2    2   40      0.130      0.130
strbnd        2    2   41      0.130      0.130
strbnd        2    2   42      0.130      0.130
strbnd        2    2   43      0.130      0.130
strbnd        2    2   46      0.130      0.130
strbnd        2    2   57      0.130      0.130
strbnd        2    2  108      0.130      0.130
strbnd        2    2  111      0.130      0.130
strbnd        2    2  143      0.130      0.130
strbnd        2    2  144      0.130      0.130
strbnd        3    2    5      0.080      0.080
strbnd        3    2   40      0.130      0.130
strbnd        4    2    5      0.080      0.080
strbnd        5    2    6      0.080      0.080
strbnd        5    2    8      0.080      0.080
strbnd        5    2    9      0.080      0.080
strbnd        5    2   11      0.080      0.080
strbnd        5    2   12      0.080      0.080
strbnd        5    2   13      0.080      0.080
strbnd        5    2   14      0.080      0.080
strbnd        5    2   18      0.080      0.080
strbnd        5    2   19      0.080      0.080
strbnd        5    2   22      0.080      0.080
strbnd        5    2   31      0.080      0.080
strbnd        5    2   37      0.080      0.080
strbnd        5    2   38      0.080      0.080
strbnd        5    2   40      0.080      0.080
strbnd        5    2   41      0.080      0.080
strbnd        5    2   42      0.080      0.080
strbnd        5    2   43      0.080      0.080
strbnd        5    2   46      0.080      0.080
strbnd        5    2   50      0.080      0.080
strbnd        5    2   57      0.080      0.080
strbnd        5    2   72      0.080      0.080
strbnd        5    2  106      0.080      0.080
strbnd        5    2  108      0.080      0.080
strbnd        5    2  110      0.080      0.080
strbnd        5    2  111      0.080      0.080
strbnd        5    2  143      0.080      0.080
strbnd        8    2    8      0.130      0.130
strbnd        8    2   22      0.130      0.130
strbnd        9    2    9      0.130      0.130
strbnd       11    2  106      0.130      0.130
strbnd       12    2   12      0.130      0.130
strbnd       12    2   13      0.130      0.130
strbnd       12    2   41      0.130      0.130
strbnd       12    2  106      0.130      0.130
strbnd       13    2   41      0.130      0.130
strbnd       13    2  106      0.130      0.130
strbnd       14    2   41      0.130      0.130
strbnd       19    2   19      0.130      0.130
strbnd       37    2   37      0.130      0.130
strbnd       37    2   40      0.130      0.130
strbnd       37    2   41      0.130      0.130
strbnd       37    2   42      0.130      0.130
strbnd       42    2   42      0.130      0.130
strbnd        1    3    1      0.130      0.130
strbnd        1    3    2      0.130      0.130
strbnd        1    3    3      0.130      0.130
strbnd        1    3    5      0.080      0.080
strbnd        1    3    6      0.130      0.130
strbnd        1    3    7      0.130      0.130
strbnd        1    3    9      0.130      0.130
strbnd        1    3   11      0.130      0.130
strbnd        1    3   12      0.130      0.130
strbnd        1    3   13      0.130      0.130
strbnd        1    3   14      0.130      0.130
strbnd        1    3   47      0.130      0.130
strbnd        1    3   75      0.130      0.130
strbnd        1    3   76      0.130      0.130
strbnd        1    3   77      0.130      0.130
strbnd        1    3   80      0.130      0.130
strbnd        1    3   82      0.130      0.130
strbnd        1    3  148      0.130      0.130
strbnd        2    3    2      0.130      0.130
strbnd        2    3    3      0.130      0.130
strbnd        2    3    5      0.080      0.080
strbnd        2    3    6      0.130      0.130
strbnd        2    3    7      0.130      0.130
strbnd        2    3   75      0.130      0.130
strbnd        2    3   76      0.130      0.130
strbnd        2    3  102      0.130      0.130
strbnd        2    3  149      0.130      0.130
strbnd        2    3  151      0.130      0.130
strbnd        3    3    5      0.080      0.080
strbnd        3    3   36      0.080      0.080
strbnd        3    3   76      0.130      0.130
strbnd        3    3  101      0.130      0.130
strbnd        5    3    6      0.080      0.080
strbnd        5    3    7      0.080      0.080
strbnd        5    3    9      0.080      0.080
strbnd        5    3   11      0.080      0.080
strbnd        5    3   12      0.080      0.080
strbnd        5    3   13      0.080      0.080
strbnd        5    3   47      0.080      0.080
strbnd        5    3   56      0.080      0.080
strbnd        5    3   75      0.080      0.080
strbnd        5    3   76      0.080      0.080
strbnd        5    3   80      0.080      0.080
strbnd        5    3   82      0.080      0.080
strbnd        5    3  148      0.080      0.080
strbnd        6    3    7      0.130      0.130
strbnd        7    3    9      0.130      0.130
strbnd        7    3   22      0.130      0.130
strbnd        7    3   56      0.130      0.130
strbnd        9    3    9      0.130      0.130
strbnd       11    3   80      0.130      0.130
strbnd       12    3   80      0.130      0.130
strbnd       13    3   80      0.130      0.130
strbnd       14    3   80      0.130      0.130
strbnd       36    3   76      0.080      0.080
strbnd       47    3   47      0.130      0.130
strbnd       75    3   77      0.130      0.130
strbnd       75    3   78      0.130      0.130
strbnd       82    3  148      0.130      0.130
strbnd      102    3  149      0.130      0.130
strbnd        1    4    4      0.130      0.130
strbnd        1    4   10      0.130      0.130
strbnd        2    4    2      0.130      0.130
strbnd        2    4    4      0.130      0.130
strbnd        4    4  124      0.080      0.080
strbnd       10    4   50      0.130      0.130
strbnd        1    6    1      0.100      0.100
strbnd        1    6    2      0.100      0.100
strbnd        1    6    3      0.100      0.100
strbnd        1    6    6      0.100      0.100
strbnd        1    6   19      0.100      0.100
strbnd        1    6   21      0.090      0.090
strbnd        1    6   25      0.100      0.100
strbnd        1    6   56      0.100      0.100
strbnd        1    6  153      0.100      0.100
strbnd        2    6   21      0.090      0.090
strbnd        2    6   25      0.100      0.100
strbnd        2    6   56      0.100      0.100
strbnd        2    6   73      0.090      0.090
strbnd        3    6    3      0.100      0.100
strbnd        3    6   24      0.090      0.090
strbnd        3    6   56      0.100      0.100
strbnd        6    6   21      0.090      0.090
strbnd       19    6   19      0.100      0.100
strbnd       19    6   21      0.090      0.090
strbnd       21    6   26      0.090      0.090
strbnd       21    6  153      0.090      0.090
strbnd       56    6   56      0.100      0.100
strbnd       56    6   58      0.100      0.100
strbnd        1    8    1      0.050      0.050
strbnd        1    8    2      0.050      0.050
strbnd        1    8   23      0.030      0.030
strbnd        1    8   50      0.050      0.050
strbnd        2    8   23      0.030      0.030
strbnd       23    8   50      0.030      0.030
strbnd       23    8   56      0.030      0.030
strbnd       56    8   56      0.050      0.050
strbnd        1    9    1      0.050      0.050
strbnd        1    9    2      0.050      0.050
strbnd        1    9    3      0.050      0.050
strbnd        1    9   18      0.050      0.050
strbnd        1    9   28      0.030      0.030
strbnd        1    9   30      0.050      0.050
strbnd        1    9   56      0.050      0.050
strbnd        1    9   58      0.050      0.050
strbnd        2    9    2      0.050      0.050
strbnd        2    9    3      0.050      0.050
strbnd        2    9   28      0.030      0.030
strbnd        3    9    3      0.050      0.050
strbnd        3    9   28      0.030      0.030
strbnd       18    9   28      0.030      0.030
strbnd       28    9   30      0.030      0.030
strbnd       28    9   56      0.030      0.030
strbnd       28    9   58      0.030      0.030
strbnd       56    9   56      0.050      0.050
strbnd       56    9   58      0.050      0.050
strbnd        1   15    1     -0.040     -0.040
strbnd        1   15   15     -0.040     -0.040
strbnd        1   15   44      0.010      0.010
strbnd       15   15   44      0.010      0.010
strbnd       56   15   56     -0.040     -0.040
strbnd        1   16    1     -0.040     -0.040
strbnd        1   16    5      0.010      0.010
strbnd        1   17    1     -0.040     -0.040
strbnd        1   17    5      0.010      0.010
strbnd        1   17    7     -0.040     -0.040
strbnd        5   17    7      0.010      0.010
strbnd        1   18    1     -0.040     -0.040
strbnd        1   18    2     -0.040     -0.040
strbnd        1   18    5      0.010      0.010
strbnd        1   18    7     -0.040     -0.040
strbnd        1   18    9     -0.040     -0.040
strbnd        2   18    2     -0.040     -0.040
strbnd        2   18    7     -0.040     -0.040
strbnd        5   18    7      0.010      0.010
strbnd        5   18    9      0.010      0.010
strbnd        7   18    7     -0.040     -0.040
strbnd        7   18    9     -0.040     -0.040
strbnd        1   19    1      0.100      0.100
strbnd        1   19    2      0.100      0.100
strbnd        1   19    5      0.060      0.060
strbnd        1   19    6      0.100      0.100
strbnd        1   19   19      0.100      0.100
strbnd        1   19   22      0.100      0.100
strbnd        1   19   56      0.100      0.100
strbnd        2   19    2      0.100      0.100
strbnd        2   19    5      0.060      0.060
strbnd        2   19    6      0.100      0.100
strbnd        2   19   19      0.100      0.100
strbnd        5   19    6      0.060      0.060
strbnd        5   19   19      0.060      0.060
strbnd        5   19   22      0.060      0.060
strbnd        5   19   56      0.060      0.060
strbnd        6   19    6      0.100      0.100
strbnd       19   19   19      0.100      0.100
strbnd       22   19   22      0.100      0.100
strbnd       56   19   56      0.100      0.100
strbnd        1   22    1      0.130      0.130
strbnd        1   22    5      0.080      0.080
strbnd        1   22   22      0.130      0.130
strbnd        1   22   49      0.130      0.130
strbnd        2   22    2      0.130      0.130
strbnd        2   22    5      0.080      0.080
strbnd        2   22   22      0.130      0.130
strbnd        2   22   49      0.130      0.130
strbnd        3   22    5      0.080      0.080
strbnd        5   22   19      0.080      0.080
strbnd        5   22   22      0.080      0.080
strbnd        5   22   31      0.080      0.080
strbnd        5   22   38      0.080      0.080
strbnd        5   22   46      0.080      0.080
strbnd        5   22   49      0.080      0.080
strbnd        5   22   56      0.080      0.080
strbnd        5   22   67      0.080      0.080
strbnd       19   22   22      0.130      0.130
strbnd       22   22   22      0.130      0.130
strbnd       22   22   31      0.130      0.130
strbnd       22   22   38      0.130      0.130
strbnd       22   22   46      0.130      0.130
strbnd       22   22   49      0.130      0.130
strbnd       22   22   56      0.130      0.130
strbnd       22   22   67      0.130      0.130
strbnd       38   22   38      0.130      0.130
strbnd        1   25    1      0.100      0.100
strbnd        1   25    2      0.100      0.100
strbnd        1   25    5      0.060      0.060
strbnd        2   25    2      0.100      0.100
strbnd        6   25    6      0.100      0.100
strbnd        1   29    1      0.130      0.130
strbnd        1   29    5      0.080      0.080
strbnd        9   30    9      0.130      0.130
strbnd        1   31    1      0.450      0.450
strbnd        1   31    2      0.450      0.450
strbnd        1   31   31      0.450      0.450
strbnd        2   31    2      0.450      0.450
strbnd        2   31   31      0.450      0.450
strbnd       31   31   31      0.450      0.450
strbnd       56   31   56      0.450      0.450
strbnd        1   34    1      0.450      0.450
strbnd        1   37    2      0.050      0.050
strbnd        1   37   37      0.050      0.050
strbnd        1   37   43      0.050      0.050
strbnd        2   37    2      0.050      0.050
strbnd        2   37   23      0.030      0.030
strbnd        2   37   37      0.050      0.050
strbnd        2   37   40      0.050      0.050
strbnd        2   37   41      0.050      0.050
strbnd        2   37   42      0.050      0.050
strbnd       23   37   37      0.030      0.030
strbnd       37   37   42      0.050      0.050
strbnd       37   37   56      0.050      0.050
strbnd       43   37   56      0.050      0.050
strbnd        1   38   22      0.130      0.130
strbnd        2   38   22      0.130      0.130
strbnd        5   38   22      0.080      0.080
strbnd        5   38   38      0.080      0.080
strbnd       22   38   22      0.130      0.130
strbnd       22   38   38      0.130      0.130
strbnd        1   39    1      0.050      0.050
strbnd        1   39   48      0.030      0.030
strbnd        1   39   69      0.050      0.050
strbnd       56   39   56      0.050      0.050
strbnd        1   40    2      0.100      0.100
strbnd        2   40    2      0.100      0.100
strbnd        2   40   23      0.030      0.030
strbnd        2   40   37      0.100      0.100
strbnd       23   40   37      0.030      0.030
strbnd        1   41    2      0.500      0.500
strbnd        1   41  108      0.500      0.500
strbnd        2   41    2      0.500      0.500
strbnd        2   41   37      0.500      0.500
strbnd        2   41   73      0.090      0.090
strbnd        2   41  108      0.500      0.500
strbnd       37   41   37      0.500      0.500
strbnd       73   41  108      0.090      0.090
strbnd        2   42    2      0.280      0.280
strbnd        2   42   37      0.280      0.280
strbnd        2   42   44      0.010      0.010
strbnd       37   42   37      0.280      0.280
strbnd        1   43    7      0.050      0.050
strbnd        1   43   37      0.050      0.050
strbnd        1   43   69      0.050      0.050
strbnd        1   43  109      0.050      0.050
strbnd        2   43    2      0.050      0.050
strbnd        2   43   69      0.050      0.050
strbnd        7   43   37      0.050      0.050
strbnd       23   43   69      0.030      0.030
strbnd       23   43  109      0.030      0.030
strbnd       37   43   56      0.050      0.050
strbnd       69   43  109      0.050      0.050
strbnd        1   46    7      0.050      0.050
strbnd        2   46    7      0.050      0.050
strbnd        7   46    7      0.050      0.050
strbnd        7   46   22      0.050      0.050
strbnd       22   49   22      0.100      0.100
strbnd        1   50   50      0.130      0.130
strbnd        2   50   50      0.130      0.130
strbnd        4   50   50      0.130      0.130
strbnd        5   50   50      0.080      0.080
strbnd        8   50   50      0.130      0.130
strbnd        1   56    1      0.050      0.050
strbnd        1   56    5      0.080      0.080
strbnd        1   56    6      0.050      0.050
strbnd        1   56    9      0.050      0.050
strbnd        1   56   15      0.050      0.050
strbnd        1   56   22      0.050      0.050
strbnd        1   56   56      0.050      0.050
strbnd        1   56   58      0.050      0.050
strbnd        1   56   75      0.050      0.050
strbnd        3   56    5      0.080      0.080
strbnd        3   56   56      0.050      0.050
strbnd        5   56    6      0.080      0.080
strbnd        5   56    8      0.080      0.080
strbnd        5   56    9      0.080      0.080
strbnd        5   56   15      0.080      0.080
strbnd        5   56   19      0.080      0.080
strbnd        5   56   22      0.080      0.080
strbnd        5   56   31      0.080      0.080
strbnd        5   56   56      0.080      0.080
strbnd        5   56   57      0.080      0.080
strbnd        5   56   58      0.080      0.080
strbnd        5   56   75      0.080      0.080
strbnd        6   56    9      0.050      0.050
strbnd        6   56   56      0.050      0.050
strbnd        8   56   56      0.050      0.050
strbnd        9   56   56      0.050      0.050
strbnd       15   56   56      0.050      0.050
strbnd       19   56   56      0.050      0.050
strbnd       22   56   56      0.050      0.050
strbnd       31   56   56      0.050      0.050
strbnd       37   56   56      0.050      0.050
strbnd       39   56   56      0.050      0.050
strbnd       43   56   56      0.050      0.050
strbnd       56   56   56      0.050      0.050
strbnd       56   56   57      0.050      0.050
strbnd       56   56   58      0.050      0.050
strbnd       56   56   75      0.050      0.050
strbnd       57   56   57      0.050      0.050
strbnd        1   57    1      0.050      0.050
strbnd        1   57   56      0.050      0.050
strbnd        1   57   57      0.050      0.050
strbnd        2   57   56      0.050      0.050
strbnd        2   57   57      0.050      0.050
strbnd        5   57   56      0.080      0.080
strbnd        5   57   57      0.080      0.080
strbnd       56   57   56      0.050      0.050
strbnd       56   57   57      0.050      0.050
strbnd       57   57   57      0.050      0.050
strbnd        6   58    7      0.050      0.050
strbnd        6   58   56      0.050      0.050
strbnd        7   58   56      0.050      0.050
strbnd        9   58   56      0.050      0.050
strbnd        9   58   79      0.050      0.050
strbnd       56   58   56      0.050      0.050
strbnd       56   58   75      0.050      0.050
strbnd       56   58   79      0.050      0.050
strbnd       75   58   78      0.050      0.050
strbnd        7   67   22      0.130      0.130
strbnd       22   67   22      0.130      0.130
strbnd        1   71    1      0.130      0.130
strbnd        1   71    5      0.080      0.080
strbnd        1   71   70      0.130      0.130
strbnd        5   71   70      0.080      0.080
strbnd        1   72    2      0.050      0.050
strbnd        1   75    3      0.100      0.100
strbnd        3   75    3      0.100      0.100
strbnd        3   75   24      0.090      0.090
strbnd        3   75   56      0.100      0.100
strbnd       56   75   58      0.100      0.100
strbnd        2  106    7      0.130      0.130
strbnd       23  107  107      0.030      0.030
strbnd        2  108   41      0.050      0.050
strbnd        1  109   43      0.050      0.050
strbnd       23  109   43      0.030      0.030
strbnd        1  110    1      0.050      0.050
strbnd        1  110    2      0.050      0.050
strbnd        1  110   23      0.030      0.030
strbnd        2  110   23      0.030      0.030
strbnd        1  111    2      0.050      0.050
strbnd        2  111    2      0.050      0.050
strbnd        2  111   23      0.030      0.030
strbnd        5  113  113      0.080      0.080
strbnd      113  113  113      0.130      0.130
strbnd        1  114  114      0.130      0.130
strbnd      114  114  114      0.130      0.130
strbnd        2  143    2      0.050      0.050
strbnd        2  143   69      0.050      0.050
strbnd        2  143  144      0.050      0.050
strbnd       69  143  144      0.050      0.050
strbnd        2  144  143      0.050      0.050
strbnd        1  145  146      0.100      0.100
strbnd       21  145  146      0.090      0.090
strbnd        1  146    1      0.050      0.050
strbnd        1  146   23      0.030      0.030
strbnd        1  146  145      0.050      0.050
strbnd       23  146  145      0.030      0.030
strbnd        3  148    3      0.100      0.100
strbnd        3  149    3      0.100      0.100
strbnd        1  150    1      0.050      0.050
strbnd        1  150   23      0.030      0.030
strbnd        1  150  150      0.050      0.050
strbnd       23  150  150      0.030      0.030
strbnd        1  153    1      0.100      0.100
strbnd        1  153    5      0.060      0.060
strbnd        1  153    6      0.100      0.100
strbnd        1  153    7      0.100      0.100
strbnd        1  153  159      0.100      0.100
strbnd        5  153    6      0.060      0.060
strbnd        5  153    7      0.060      0.060
strbnd        5  153  159      0.060      0.060
strbnd        6  153    6      0.100      0.100
strbnd        6  153    7      0.100      0.100
strbnd        7  153  159      0.100      0.100
strbnd      159  153  159      0.100      0.100
strbnd        1  154    7     -0.040     -0.040
strbnd        1  154  155     -0.040     -0.040
strbnd        5  154    7      0.010      0.010
strbnd        5  154  155      0.010      0.010
strbnd        7  154    7     -0.040     -0.040
strbnd        7  154  155     -0.040     -0.040
strbnd        1  155    1      0.050      0.050
strbnd        1  155   23      0.030      0.030
strbnd        1  155  154      0.050      0.050
strbnd       23  155  154      0.030      0.030
strbnd        1  159  153      0.100      0.100
strbnd       21  159  153      0.100      0.100


      ##############################
      ##                          ##
      ##  Angle-Angle Parameters  ##
      ##                          ##
      ##############################


angang        1                0.240      0.300      0.000
angang        2                0.240      0.300      0.000
angang        3                0.240      0.300      0.000
angang        8                0.240      0.300      0.000
angang        9                0.240      0.300      0.000
angang       17                0.240      0.300      0.000
angang       18                0.240      0.300      0.000
angang       19                0.240      0.300      0.000
angang       22                0.240      0.300      0.000
angang       25                0.240      0.300      0.000
angang       26                0.240      0.300      0.000
angang       27                0.240      0.300      0.000
angang       29                0.240      0.300      0.000
angang       30                0.240      0.300      0.000
angang       33                0.240      0.300      0.000
angang       38                0.240      0.300      0.000
angang       39                0.240      0.300      0.000
angang       40                0.240      0.300      0.000
angang       46                0.240      0.300      0.000
angang       50                0.240      0.300      0.000
angang       56                0.240      0.300      0.000
angang       57                0.240      0.300      0.000
angang       58                0.240      0.300      0.000
angang       60                0.240      0.300      0.000
angang       62                0.240      0.300      0.000
angang       64                0.240      0.300      0.000
angang       66                0.240      0.300      0.000
angang       67                0.240      0.300      0.000
angang      113                0.240      0.300      0.000
angang      114                0.240      0.300      0.000
angang      146                0.240      0.300      0.000
angang      150                0.240      0.300      0.000
angang      151                0.240      0.300      0.000
angang      153                0.240      0.300      0.000
angang      154                0.240      0.300      0.000
angang      155                0.240      0.300      0.000
angang      159                0.240      0.300      0.000
angang      160                0.240      0.300      0.000
angang      161                0.240      0.300      0.000
angang      162                0.240      0.300      0.000


      ####################################
      ##                                ##
      ##  Out-of-Plane Bend Parameters  ##
      ##                                ##
      ####################################


opbend        1    2    0    0            0.100
opbend        2    2    0    0            0.200
opbend        3    2    0    0            0.050
opbend        4    2    0    0            0.050
opbend        5    2    0    0            0.110
opbend        6    2    0    0            0.150
opbend        8    2    0    0            0.100
opbend        9    2    0    0            0.100
opbend       11    2    0    0            0.200
opbend       12    2    0    0            0.400
opbend       13    2    0    0            0.100
opbend       18    2    0    0            0.100
opbend       19    2    0    0            0.100
opbend       22    2    0    0            0.100
opbend       25    2    0    0            0.500
opbend       26    2    0    0            0.105
opbend       31    2    0    0            0.100
opbend       36    2    0    0            0.110
opbend       37    2    0    0            0.250
opbend       38    2    0    0            0.100
opbend       40    2    0    0            0.050
opbend       41    2    0    0            0.150
opbend       42    2    0    0            0.500
opbend       43    2    0    0            0.050
opbend       46    2    0    0            0.300
opbend       56    2    0    0            0.110
opbend       57    2    0    0            0.200
opbend       68    2    0    0            0.050
opbend       72    2    0    0            1.500
opbend      108    2    0    0            0.010
opbend      110    2    0    0            0.800
opbend      111    2    0    0            0.250
opbend        1    3    0    0            0.590
opbend        2    3    0    0            0.800
opbend        3    3    0    0            1.000
opbend        4    3    0    0            0.800
opbend        5    3    0    0            1.180
opbend        6    3    0    0            1.700
opbend        7    3    0    0            0.650
opbend        9    3    0    0            1.500
opbend       11    3    0    0            1.600
opbend       12    3    0    0            1.350
opbend       13    3    0    0            1.050
opbend       14    3    0    0            1.300
opbend       22    3    0    0            0.800
opbend       36    3    0    0            1.180
opbend       47    3    0    0            1.439
opbend       56    3    0    0            0.590
opbend       75    3    0    0            1.700
opbend       76    3    0    0            1.200
opbend       77    3    0    0            0.650   !! JWP
opbend       80    3    0    0            1.100
opbend      101    3    0    0            1.300
opbend      148    3    0    0            2.500
opbend      149    3    0    0            2.500
opbend        1    9    0    0            0.010
opbend        2    9    0    0            0.050
opbend        3    9    0    0            0.050
opbend        4    9    0    0            0.050
opbend        6    9    0    0            0.050
opbend        7    9    0    0            0.050
opbend        8    9    0    0            0.050
opbend        9    9    0    0            0.050
opbend       28    9    0    0            0.020
opbend       30    9    0    0            0.050
opbend       56    9    0    0            0.010
opbend       58    9    0    0            0.050
opbend        1   26    0    0            0.116
opbend        2   26    0    0            0.107
opbend        6   26    0    0            0.113
opbend        1   29    0    0            0.130
opbend        5   29    0    0            0.210
opbend        1   30    0    0            0.050
opbend        5   30    0    0            0.050
opbend        9   30    0    0            0.150
opbend        1   37    0    0            0.150
opbend        2   37    0    0            0.150
opbend       23   37    0    0            0.150
opbend       37   37    0    0            0.150
opbend       40   37    0    0            0.150
opbend       43   37    0    0            0.150
opbend        2   38    0    0            0.050
opbend        5   38    0    0            0.050
opbend       22   38    0    0            0.050
opbend       38   38    0    0            0.050
opbend        1   40    0    0            0.050
opbend        2   40    0    0            0.700
opbend       23   40    0    0            0.050
opbend       37   40    0    0            0.150
opbend        1   43    0    0            1.200
opbend        2   43    0    0            0.050
opbend        7   43    0    0            0.050
opbend       23   43    0    0            0.050
opbend       37   43    0    0            0.450
opbend       69   43    0    0            0.050
opbend      109   43    0    0            0.550
opbend        1   46    0    0            1.500
opbend        2   46    0    0            1.800
opbend        7   46    0    0            1.800
opbend       22   46    0    0            0.200
opbend        1   50    0    0            0.100
opbend        5   50    0    0            0.110
opbend       50   50    0    0            0.200
opbend        1   57    0    0            0.110
opbend        2   57    0    0            0.200
opbend        5   57    0    0            0.110
opbend       56   57    0    0            0.110
opbend       57   57    0    0            0.200
opbend        6   58    0    0            0.800
opbend        7   58    0    0            0.850
opbend        9   58    0    0            0.350
opbend       56   58    0    0            0.700
opbend       75   58    0    0            0.800
opbend       78   58    0    0            0.850
opbend       79   58    0    0            1.450
opbend        7   67    0    0            0.650
opbend       22   67    0    0            0.800
opbend        1   71    0    0            2.250
opbend        5   71    0    0            1.180
opbend       70   71    0    0            1.550
opbend        2  110    0    0            0.250
opbend       23  110    0    0            0.050
opbend        2  111    0    0            0.950
opbend       23  111    0    0            0.150
opbend        2  143    0    0            0.950
opbend       69  143    0    0            0.655
opbend      144  143    0    0            0.655


      ############################
      ##                        ##
      ##  Torsional Parameters  ##
      ##                        ##
      ############################


torsion       1    1    1    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion       1    1    1    2      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion       1    1    1    3      0.000 0.0 1   0.400 180.0 2   0.010 0.0 3
torsion       1    1    1    4      0.200 0.0 1  -0.260 180.0 2   0.093 0.0 3
torsion       1    1    1    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1    6      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   11      0.200 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    1   12     -0.006 0.0 1  -0.463 180.0 2   1.145 0.0 3
torsion       1    1    1   13      0.000 0.0 1  -0.410 180.0 2   1.060 0.0 3
torsion       1    1    1   14     -1.309 0.0 1   0.440 180.0 2   0.597 0.0 3
torsion       1    1    1   15      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1    1   17      1.500 0.0 1  -0.800 180.0 2   0.100 0.0 3
torsion       1    1    1   18     -1.500 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   19      0.000 0.0 1   0.050 180.0 2   0.240 0.0 3
torsion       1    1    1   22     -0.600 0.0 1  -0.400 180.0 2   0.650 0.0 3
torsion       1    1    1   25      0.200 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    1   26     -1.237 0.0 1   0.781 180.0 2   0.201 0.0 3
torsion       1    1    1   29      0.500 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion       1    1    1   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       1    1    1   32     -0.083 0.0 1  -0.083 180.0 2   0.050 0.0 3
torsion       1    1    1   33      0.000 0.0 1  -0.008 180.0 2   0.110 0.0 3
torsion       1    1    1   34      0.140 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    1   35      0.000 0.0 1   0.200 180.0 2   0.400 0.0 3
torsion       1    1    1   36      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion       1    1    1   39     -1.168 0.0 1   0.082 180.0 2   0.992 0.0 3
torsion       1    1    1   41      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1    1   43     -1.000 0.0 1   0.000 180.0 2  -1.400 0.0 3
torsion       1    1    1   46      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       1    1    1   50      0.225 0.0 1   0.410 180.0 2   0.436 0.0 3
torsion       1    1    1   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1    1    1   70     -0.234 0.0 1  -0.385 180.0 2   0.994 0.0 3
torsion       1    1    1   71      0.050 0.0 1   0.370 180.0 2   0.000 0.0 3
torsion       1    1    1  109     -1.000 0.0 1   0.000 180.0 2  -1.200 0.0 3
torsion       1    1    1  110     -0.400 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       2    1    1    2      1.100 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion       2    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    4      0.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       2    1    1    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1    6      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    8      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       2    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    1   15      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1    1   36      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    1    1   39      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    1    4      1.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    1    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1    6     -2.000 0.0 1  -1.400 180.0 2   1.000 0.0 3
torsion       3    1    1    8      2.700 0.0 1  -1.600 180.0 2   0.000 0.0 3
torsion       3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   11     -2.500 0.0 1   1.000 180.0 2   0.200 0.0 3
torsion       3    1    1   12      0.300 0.0 1  -1.300 180.0 2   0.300 0.0 3
torsion       3    1    1   13     -0.200 0.0 1  -0.650 180.0 2  -0.200 0.0 3
torsion       3    1    1   14     -0.200 0.0 1  -0.500 180.0 2  -0.200 0.0 3
torsion       3    1    1   15     -2.000 0.0 1  -1.700 180.0 2   0.300 0.0 3
torsion       3    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1    1   25      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       3    1    1   36      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3    1    1   39      0.000 0.0 1   0.400 180.0 2   0.500 0.0 3
torsion       4    1    1    4      1.000 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       4    1    1    5      0.000 0.0 1   0.000 180.0 2   0.560 0.0 3
torsion       4    1    1    6      0.000 0.0 1  -0.400 180.0 2   0.180 0.0 3
torsion       5    1    1    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1    9      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   11     -0.460 0.0 1   1.190 180.0 2   0.327 0.0 3
torsion       5    1    1   12      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    1    1   13      0.000 0.0 1   0.000 180.0 2   0.385 0.0 3
torsion       5    1    1   14      0.000 0.0 1   0.000 180.0 2   0.333 0.0 3
torsion       5    1    1   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   16      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    1   18      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    1   19      0.000 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion       5    1    1   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5    1    1   25      0.000 0.0 1   0.000 180.0 2   0.305 0.0 3
torsion       5    1    1   26      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    1   29      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    1   31      0.000 0.0 1   0.000 180.0 2   0.185 0.0 3
torsion       5    1    1   32      0.000 0.0 1   0.000 180.0 2  -0.155 0.0 3
torsion       5    1    1   33      0.000 0.0 1   0.000 180.0 2   0.040 0.0 3
torsion       5    1    1   34      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   35      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1    1   37     -1.000 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion       5    1    1   39      0.000 0.0 1   0.000 180.0 2   0.428 0.0 3
torsion       5    1    1   41     -1.200 0.0 1  -0.900 180.0 2   0.600 0.0 3
torsion       5    1    1   43      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion       5    1    1   46      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    1   50      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    1   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   57      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1    1   70      0.000 0.0 1   0.000 180.0 2   0.535 0.0 3
torsion       5    1    1   71      0.000 0.0 1   0.000 180.0 2   0.306 0.0 3
torsion       5    1    1  109      0.000 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       5    1    1  111      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  146      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5    1    1  150      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5    1    1  154      0.000 0.0 1   0.000 180.0 2   0.351 0.0 3
torsion       6    1    1    6      0.500 0.0 1  -2.000 180.0 2   1.900 0.0 3
torsion       6    1    1    8      0.000 0.0 1  -1.050 180.0 2   1.850 0.0 3
torsion       6    1    1    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   11      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   12      0.000 0.0 1   0.200 180.0 2   0.180 0.0 3
torsion       6    1    1   13      0.000 0.0 1  -1.400 180.0 2   0.180 0.0 3
torsion       6    1    1   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    1   15     -0.700 0.0 1   0.800 180.0 2  -0.100 0.0 3
torsion       6    1    1   17     -0.800 0.0 1  -1.200 180.0 2  -0.700 0.0 3
torsion       6    1    1   18     -0.800 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       6    1    1   22      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1    1   39      0.000 0.0 1  -0.600 180.0 2   0.300 0.0 3
torsion       6    1    1   70      4.000 0.0 1  -3.000 180.0 2   1.200 0.0 3
torsion       6    1    1   71      1.000 0.0 1  -1.500 180.0 2   1.000 0.0 3
torsion       8    1    1    8      0.000 0.0 1  -0.900 180.0 2   1.700 0.0 3
torsion       8    1    1    9      1.170 0.0 1  -1.263 180.0 2   2.064 0.0 3
torsion       8    1    1   39      1.000 0.0 1  -3.500 180.0 2   3.000 0.0 3
torsion       9    1    1    9      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       9    1    1   15      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      11    1    1   11      0.000 0.0 1   0.000 180.0 2   0.225 0.0 3
torsion      11    1    1   12      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      11    1    1   13      0.000 0.0 1   0.000 180.0 2   0.253 0.0 3
torsion      12    1    1   12     -0.700 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      12    1    1   13      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      13    1    1   13      0.900 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    1   17      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    1   39      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1    1   17      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion      18    1    1   18      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22    1    1   22      0.500 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion      29    1    1   29      0.210 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      36    1    1   36      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion      37    1    1   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    1   39      4.800 0.0 1  -3.800 180.0 2   0.637 0.0 3
torsion      41    1    1   41      0.000 0.0 1   0.000 180.0 2   1.910 0.0 3
torsion      50    1    1   50      0.800 0.0 1   0.800 180.0 2   2.560 0.0 3
torsion       1    1    2    1      0.100 0.0 1   0.200 180.0 2   0.800 0.0 3
torsion       1    1    2    2     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion       1    1    2    3      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       1    1    2    4     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    2   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    1    2   36      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion       1    1    2  108     -0.951 0.0 1   1.226 180.0 2  -0.108 0.0 3
torsion       2    1    2    1     -0.900 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion       2    1    2    2      0.250 0.0 1  -0.650 180.0 2   0.600 0.0 3
torsion       2    1    2    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    2   36      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    2    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       3    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    1      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       4    1    2    2     -1.900 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       4    1    2    5      0.000 0.0 1   0.000 180.0 2   0.780 0.0 3
torsion       5    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5    1    2    3      0.000 0.0 1   0.000 180.0 2   0.274 0.0 3
torsion       5    1    2    4      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5    1    2    6      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   39      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1    2   40      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    2   41      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1    2   42      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    2   72      0.000 0.0 1   0.000 180.0 2   0.050 0.0 3
torsion       5    1    2  108      0.191 0.0 1   1.049 180.0 2   0.107 0.0 3
torsion       6    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    2    2     -0.500 0.0 1   1.000 180.0 2  -0.985 0.0 3
torsion       6    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    2    2      1.243 0.0 1   1.445 180.0 2  -1.243 0.0 3
torsion      11    1    2    5      0.848 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    2    2      0.500 0.0 1   0.300 180.0 2  -0.500 0.0 3
torsion      12    1    2    5      1.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    2    2     -0.700 0.0 1  -1.400 180.0 2  -1.400 0.0 3
torsion      14    1    2    5      0.000 0.0 1   0.160 180.0 2   0.090 0.0 3
torsion      15    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      15    1    2    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      16    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    2    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      19    1    2    2     -0.750 0.0 1   0.000 180.0 2   0.505 0.0 3
torsion      19    1    2    5      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion      22    1    2    1      0.400 0.0 1   0.030 180.0 2   0.500 0.0 3
torsion      22    1    2    2     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion      22    1    2    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      36    1    2    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion      36    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      37    1    2    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      39    1    2    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      43    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.600 0.0 3
torsion      75    1    2    3     -0.724 0.0 1  -0.910 180.0 2   0.416 0.0 3
torsion     109    1    2    2      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion     109    1    2    5      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion     151    1    2    2     -0.328 0.0 1   0.015 180.0 2  -1.199 0.0 3
torsion     151    1    2    5      0.000 0.0 1   0.015 180.0 2   0.100 0.0 3
torsion       1    1    3    1      0.406 0.0 1   0.292 180.0 2   0.014 0.0 3
torsion       1    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.110 0.0 3
torsion       1    1    3    5      0.655 0.0 1   0.266 180.0 2   0.474 0.0 3
torsion       1    1    3    6      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3    7     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion       1    1    3    9      0.700 0.0 1  -1.100 180.0 2   0.300 0.0 3
torsion       1    1    3   11      0.195 0.0 1   0.363 180.0 2   0.143 0.0 3
torsion       1    1    3   12      0.977 0.0 1  -0.330 180.0 2   0.321 0.0 3
torsion       1    1    3   13     -0.550 0.0 1  -0.146 180.0 2   0.686 0.0 3
torsion       1    1    3   14      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    3   47     13.852 0.0 1   0.048 180.0 2   4.643 0.0 3
torsion       1    1    3   75      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       1    1    3   77     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3   78     -0.457 0.0 1   1.106 180.0 2  -0.016 0.0 3
torsion       1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion       2    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    2      2.100 0.0 1   1.200 180.0 2  -0.900 0.0 3
torsion       2    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    3    6      0.000 0.0 1   0.000 180.0 2  -0.417 0.0 3
torsion       2    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       2    1    3    9      3.410 0.0 1   0.663 180.0 2  -0.150 0.0 3
torsion       3    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    3    7      0.000 0.0 1   0.000 180.0 2  -0.350 0.0 3
torsion       3    1    3    9      3.299 0.0 1  -1.450 180.0 2  -2.300 0.0 3
torsion       5    1    3    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       5    1    3    2      0.000 0.0 1   0.000 180.0 2  -0.140 0.0 3
torsion       5    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1    3    5      0.115 0.0 1   0.027 180.0 2   0.285 0.0 3
torsion       5    1    3    6      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3    7     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3    9      0.000 0.0 1   0.000 180.0 2   0.230 0.0 3
torsion       5    1    3   11      0.000 0.0 1   0.000 180.0 2   0.192 0.0 3
torsion       5    1    3   12      0.000 0.0 1   0.000 180.0 2   0.219 0.0 3
torsion       5    1    3   13      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1    3   14      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       5    1    3   47      0.000 0.0 1   0.119 180.0 2   0.322 0.0 3
torsion       5    1    3   75      0.250 0.0 1   0.850 180.0 2   0.000 0.0 3
torsion       5    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1    3   77     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3   78     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       5    1    3  148      0.250 0.0 1   0.850 180.0 2   0.200 0.0 3
torsion       6    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1    3    6      3.550 0.0 1  -0.020 180.0 2  -2.090 0.0 3
torsion       6    1    3    7      0.500 0.0 1   3.650 180.0 2   0.000 0.0 3
torsion       8    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       8    1    3    9      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    1    3    7      0.100 0.0 1   0.700 180.0 2   2.100 0.0 3
torsion       9    1    3    9     -0.700 0.0 1   0.700 180.0 2   0.200 0.0 3
torsion       9    1    3   47      0.000 0.0 1   0.800 180.0 2   1.500 0.0 3
torsion      11    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    3    7      0.800 0.0 1   4.400 180.0 2   0.000 0.0 3
torsion      12    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      12    1    3    7      0.000 0.0 1   2.500 180.0 2  -0.400 0.0 3
torsion      13    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      13    1    3    7      1.100 0.0 1   1.200 180.0 2  -0.300 0.0 3
torsion      14    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      14    1    3    7      0.000 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion      15    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1    3    7     -1.800 0.0 1   2.400 180.0 2  -0.500 0.0 3
torsion      16    1    3    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      16    1    3    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    3    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion      36    1    3    3      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      36    1    3    7     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion      36    1    3   76     -0.150 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion      39    1    3    7      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3    9      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      39    1    3   47      0.546 0.0 1   0.374 180.0 2  -3.393 0.0 3
torsion      39    1    3   75      6.664 0.0 1   9.094 180.0 2  -0.130 0.0 3
torsion      39    1    3   77      0.522 0.0 1  -5.755 180.0 2  -1.737 0.0 3
torsion       1    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       5    1    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       6    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      11    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      75    1    4    4      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    6    1      0.450 0.0 1   0.050 180.0 2   0.757 0.0 3
torsion       1    1    6    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1    1    6    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.355 0.0 3
torsion       1    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       1    1    6   21      0.400 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1    6   25     -0.200 0.0 1   4.600 180.0 2   0.450 0.0 3
torsion       1    1    6   56      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1    6  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       2    1    6   21      0.800 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       3    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       3    1    6   21     -1.000 0.0 1  -0.200 180.0 2   0.400 0.0 3
torsion       4    1    6    1      0.100 0.0 1  -1.000 180.0 2   0.900 0.0 3
torsion       4    1    6   21      0.150 0.0 1  -0.750 180.0 2   0.708 0.0 3
torsion       5    1    6    1      0.000 0.0 1   0.000 180.0 2   0.680 0.0 3
torsion       5    1    6    2      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    6    6      0.500 0.0 1   0.000 180.0 2   0.775 0.0 3
torsion       5    1    6   19      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1    6   25      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5    1    6  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       6    1    6    1      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion       6    1    6    5      0.700 0.0 1  -2.350 180.0 2   0.200 0.0 3
torsion       6    1    6    6      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion       6    1    6   21     -1.832 0.0 1  -2.208 180.0 2   0.547 0.0 3
torsion      12    1    6    1      0.500 0.0 1  -0.420 180.0 2   0.000 0.0 3
torsion      22    1    6   21      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion      50    1    6    1      0.000 0.0 1   0.000 180.0 2   0.403 0.0 3
torsion      71    1    6   21      0.000 0.0 1   0.000 180.0 2   0.090 0.0 3
torsion       1    1    8    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    1    8    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1    8   23      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion       2    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1    8    1      0.072 0.0 1  -0.012 180.0 2   0.563 0.0 3
torsion       5    1    8    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    8   23      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion       5    1    8   50      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       8    1    8    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       8    1    8   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22    1    8    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1    8   23      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1    1    9    1      0.000 0.0 1   0.000 180.0 2   0.910 0.0 3
torsion       1    1    9    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1    9    3     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1    9   28      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       1    1    9   30      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       1    1    9   56     -0.300 0.0 1   1.100 180.0 2   0.100 0.0 3
torsion       1    1    9   58     -0.300 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1    9   58      0.000 0.0 1   0.200 180.0 2  -0.300 0.0 3
torsion       3    1    9    1      0.000 0.0 1   0.000 180.0 2   0.457 0.0 3
torsion       3    1    9    3      2.300 0.0 1  -1.200 180.0 2   0.800 0.0 3
torsion       3    1    9   28      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1    9    1      0.000 0.0 1   0.000 180.0 2   0.460 0.0 3
torsion       5    1    9    2      0.000 0.0 1   0.000 180.0 2   0.650 0.0 3
torsion       5    1    9    3      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       5    1    9   18      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       5    1    9   28      0.000 0.0 1   0.000 180.0 2   0.080 0.0 3
torsion       5    1    9   30      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1    9   58      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      15    1    9    1      1.200 0.0 1   0.300 180.0 2   1.634 0.0 3
torsion      15    1    9    3     -2.700 0.0 1  -3.400 180.0 2  -1.200 0.0 3
torsion      36    1    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      36    1    9   28      0.000 0.0 1   0.000 180.0 2   0.160 0.0 3
torsion       1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   0.600 0.0 3
torsion       1    1   15   15     -0.200 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   15   44     -0.500 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   15   15     -0.300 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    1   15   44      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       3    1   15    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   15   44     -1.500 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    1   15    1      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       5    1   15   15      0.300 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   15   44      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       9    1   15    1      0.734 0.0 1   0.153 180.0 2   0.601 0.0 3
torsion      15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion      15    1   15   15      0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      17    1   15    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       1    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       2    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       3    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       3    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       5    1   16    1      0.000 0.0 1   0.000 180.0 2   0.483 0.0 3
torsion       5    1   16    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       1    1   17    1     -0.800 0.0 1   0.000 180.0 2   1.200 0.0 3
torsion       1    1   17    5     -0.800 0.0 1  -0.700 180.0 2   0.100 0.0 3
torsion       1    1   17    7     -1.100 0.0 1  -0.150 180.0 2   0.175 0.0 3
torsion       5    1   17    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1   17    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   17    7      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion      15    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      15    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      17    1   17    7      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   18    1     -0.880 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       1    1   18    7     -0.500 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1   18    1      0.000 0.0 1   0.000 180.0 2   0.315 0.0 3
torsion       5    1   18    2      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       5    1   18    5      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       5    1   18    7      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   18    9      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    2      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19    5      0.000 0.0 1   0.000 180.0 2   0.295 0.0 3
torsion       1    1   19    6      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   19   19      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       2    1   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    1   19    5      0.000 0.0 1   0.000 180.0 2   0.320 0.0 3
torsion       5    1   19    1      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion       5    1   19    2      0.000 0.0 1   0.000 180.0 2   0.117 0.0 3
torsion       5    1   19    5      0.000 0.0 1   0.000 180.0 2   0.177 0.0 3
torsion       5    1   19    6      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion       5    1   19   19      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1   19   22      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   19   56      0.000 0.0 1   0.000 180.0 2   0.330 0.0 3
torsion      19    1   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    1   19    5      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       1    1   22    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   22    5      0.000 0.0 1   0.000 180.0 2   0.170 0.0 3
torsion       1    1   22   22      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       1    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2    1   22    5      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion       2    1   22   22      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   22    1      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5    1   22    5      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   22   22      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       6    1   22    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       6    1   22   22      0.000 0.0 1   0.000 180.0 2   0.370 0.0 3
torsion       8    1   22    5      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    1   22   22      0.300 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      22    1   22    1      0.185 0.0 1   0.170 180.0 2   0.520 0.0 3
torsion      22    1   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22    1   22   22     -0.060 0.0 1   0.000 180.0 2   0.220 0.0 3
torsion      37    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      37    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      43    1   22    5      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion      43    1   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   25    1     -1.430 0.0 1   0.000 180.0 2   0.589 0.0 3
torsion       1    1   25    2     -0.120 0.0 1  -0.250 180.0 2   0.300 0.0 3
torsion       1    1   25    5     -0.447 0.0 1  -2.612 180.0 2   0.560 0.0 3
torsion       5    1   25    1      0.000 0.0 1   0.000 180.0 2   0.410 0.0 3
torsion       5    1   25    2      0.050 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   25    5      0.000 0.0 1   0.000 180.0 2   0.290 0.0 3
torsion       1    1   26    6      0.000 0.0 1   2.916 180.0 2   0.000 0.0 3
torsion       5    1   26    6      0.000 0.0 1   0.000 180.0 2   0.325 0.0 3
torsion       1    1   29    1      0.400 0.0 1   0.150 180.0 2   0.500 0.0 3
torsion       1    1   29    5      0.000 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion       5    1   29    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   29    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    1   31    1     -0.200 0.0 1   0.085 180.0 2   0.112 0.0 3
torsion       1    1   31    5      0.000 0.0 1   0.000 180.0 2   0.172 0.0 3
torsion       1    1   31   31     -0.200 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5    1   31    1      0.000 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       5    1   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    1   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       1    1   32    1      0.000 0.0 1  -0.050 180.0 2   0.160 0.0 3
torsion       1    1   32    5      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion       5    1   32    1      0.000 0.0 1   0.000 180.0 2   0.089 0.0 3
torsion       5    1   32    5      0.000 0.0 1   0.000 180.0 2   0.071 0.0 3
torsion       1    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33    5      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       5    1   33   33      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1    1   34    1     -0.620 0.0 1   0.300 180.0 2   0.350 0.0 3
torsion       1    1   34    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   34    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   34    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   35    1     -0.440 0.0 1  -0.330 180.0 2   0.600 0.0 3
torsion       1    1   35    5      0.000 0.0 1  -0.200 180.0 2   0.300 0.0 3
torsion       5    1   35    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5    1   35    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   37   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   37   43     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       5    1   37    2      0.000 0.0 1   0.000 180.0 2  -0.980 0.0 3
torsion       5    1   37   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   37   43      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion      22    1   37   43      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion      37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1   38   22      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       1    1   39    1     -0.983 0.0 1  -0.240 180.0 2   0.380 0.0 3
torsion       1    1   39   48     -1.732 0.0 1   0.369 180.0 2   0.159 0.0 3
torsion       2    1   39    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       3    1   39   48     -1.909 0.0 1  -7.045 180.0 2  -0.043 0.0 3
torsion       5    1   39    1      0.000 0.0 1   0.000 180.0 2   0.261 0.0 3
torsion       5    1   39    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5    1   39   48      0.000 0.0 1   0.000 180.0 2   0.212 0.0 3
torsion       5    1   39   69      0.000 0.0 1   0.000 180.0 2  -0.320 0.0 3
torsion       8    1   39    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       5    1   40    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       1    1   41  108      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5    1   41    2      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5    1   41  108     -0.688 0.0 1   1.430 180.0 2   0.517 0.0 3
torsion       1    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       1    1   43   37     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       1    1   43   69     -0.500 0.0 1   0.000 180.0 2  -1.800 0.0 3
torsion       1    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion       2    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       2    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.800 0.0 3
torsion       2    1   43  109     -0.440 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       5    1   43    7      0.000 0.0 1   0.000 180.0 2  -0.730 0.0 3
torsion       5    1   43   37      0.000 0.0 1   0.000 180.0 2  -0.316 0.0 3
torsion       5    1   43   69      0.000 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1   43  109      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion      22    1   43    7      0.000 0.0 1   0.000 180.0 2  -1.750 0.0 3
torsion      22    1   43   37      0.000 0.0 1   0.000 180.0 2   0.700 0.0 3
torsion       1    1   46    7      0.000 0.0 1   0.610 180.0 2   0.000 0.0 3
torsion       5    1   46    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion      46    1   46    7      0.000 0.0 1   0.000 180.0 2   1.700 0.0 3
torsion       1    1   50   50     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion       5    1   50   50      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       6    1   50   50      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      50    1   50   50      0.300 0.0 1  -0.650 180.0 2   0.500 0.0 3
torsion       1    1   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1    1   56    9      0.000 0.0 1  -0.700 180.0 2   0.000 0.0 3
torsion       1    1   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5    1   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5    1   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   56   22      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5    1   56   75      0.000 0.0 1   0.006 180.0 2   0.300 0.0 3
torsion       1    1   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       5    1   57   56      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5    1   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       1    1   70   71     -0.427 0.0 1   0.605 180.0 2  -0.694 0.0 3
torsion       5    1   70   71      0.000 0.0 1   0.000 180.0 2  -0.465 0.0 3
torsion       1    1   71    1      1.200 0.0 1   0.200 180.0 2   0.150 0.0 3
torsion       1    1   71    5      0.730 0.0 1   0.270 180.0 2   0.680 0.0 3
torsion       1    1   71   70      0.116 0.0 1   0.495 180.0 2  -0.084 0.0 3
torsion       5    1   71    1      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    1   71    5      0.180 0.0 1   0.000 180.0 2   0.275 0.0 3
torsion       5    1   71   70      0.000 0.0 1   0.000 180.0 2  -0.064 0.0 3
torsion       6    1   71    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       6    1   71   70      1.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion       5    1   72    2      0.000 0.0 1   0.000 180.0 2  -0.870 0.0 3
torsion       1    1   75    3     -2.280 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    1   75    3      0.724 0.0 1  -0.603 180.0 2   0.258 0.0 3
torsion       4    1   75    3     -2.100 0.0 1  -0.100 180.0 2   1.800 0.0 3
torsion       5    1   75    3      0.010 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.400 0.0 3
torsion       2    1  109   43     -0.440 0.0 1   0.000 180.0 2  -0.200 0.0 3
torsion       5    1  109   43      0.980 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  110    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  110    2     -1.282 0.0 1   0.008 180.0 2  -0.936 0.0 3
torsion       5    1  110    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion       5    1  110    2      0.000 0.0 1   0.000 180.0 2  -0.438 0.0 3
torsion       5    1  110   23      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  111    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  111    1      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    1  111    2      0.000 0.0 1   0.500 180.0 2   0.000 0.0 3
torsion       5    1  145  146     -1.200 0.0 1   0.100 180.0 2   0.600 0.0 3
torsion       1    1  146   23      0.073 0.0 1  -0.422 180.0 2   0.000 0.0 3
torsion       1    1  146  145      2.800 0.0 1  -0.800 180.0 2   1.400 0.0 3
torsion       5    1  146    1      0.072 0.0 1  -0.012 180.0 2   1.000 0.0 3
torsion       5    1  146   23      0.121 0.0 1  -0.648 180.0 2   0.400 0.0 3
torsion       5    1  146  145      2.800 0.0 1  -0.500 180.0 2   0.600 0.0 3
torsion       1    1  150   23     -7.000 0.0 1   1.822 180.0 2   3.127 0.0 3
torsion       1    1  150  150      2.000 0.0 1  -1.786 180.0 2   2.378 0.0 3
torsion       2    1  150  150      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  150    1     -3.600 0.0 1   1.000 180.0 2   1.000 0.0 3
torsion       5    1  150   23     -2.000 0.0 1  -4.000 180.0 2   1.400 0.0 3
torsion       5    1  150  150      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion       8    1  150  150      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2    1  151    2      0.000 0.0 1  -1.246 180.0 2   0.100 0.0 3
torsion       2    1  151    3      2.316 0.0 1  -1.246 180.0 2   2.102 0.0 3
torsion       1    1  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    1  153    7      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       1    1  153  159      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5    1  153    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       5    1  153    7      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5    1  153  159      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    1  154  155      0.981 0.0 1  -1.181 180.0 2   1.598 0.0 3
torsion       5    1  154  155      0.000 0.0 1   0.000 180.0 2   0.378 0.0 3
torsion       1    1  155  154      5.117 0.0 1  -3.407 180.0 2   1.561 0.0 3
torsion       5    1  155  154      0.000 0.0 1   0.000 180.0 2  -0.183 0.0 3
torsion       1    1  159  153      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    1  159  153      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1    2    2    1     -0.300 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       1    2    2    2     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       1    2    2    3      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2    6     -1.200 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       1    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       1    2    2   12      0.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   14     -1.320 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       1    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       1    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   36      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   37      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2   42      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    2  111      0.000 0.0 1   7.500 180.0 2   1.000 0.0 3
#torsion       2    2    2    2     -0.670 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    2     -0.670 0.0 1   5.953 180.0 2   0.000 0.0 3
torsion       2    2    2    3      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2    4      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       2    2    2    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2    5      0.250 0.0 1   5.357 180.0 2  -0.550 0.0 3
torsion       2    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       2    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   14      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   18      0.000 0.0 1   8.100 180.0 2   0.300 0.0 3
torsion       2    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   22     -0.270 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       2    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       2    2    2   36      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2    2    2   37      1.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   39      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2    2   42      0.000 0.0 1  10.000 180.0 2   4.200 0.0 3
torsion       2    2    2   43      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       2    2    2   46      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    2   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2    2    2  108      0.853 0.0 1  -2.618 180.0 2   0.986 0.0 3
torsion       2    2    2  111      1.000 0.0 1  15.000 180.0 2   1.500 0.0 3
torsion       2    2    2  143      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2    2  151      0.000 0.0 1  11.945 180.0 2   0.000 0.0 3
torsion       3    2    2    3      0.000 0.0 1   8.700 180.0 2   0.000 0.0 3
torsion       3    2    2    5      0.000 0.0 1  10.400 180.0 2   0.000 0.0 3
torsion       3    2    2    8      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   14     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       3    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2    2   41     -0.450 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       4    2    2    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
#torsion       5    2    2    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5    2    2    5      0.000 0.0 1   6.846 180.0 2   0.000 0.0 3
torsion       5    2    2    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2    2    9      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       5    2    2   11      0.000 0.0 1  14.500 180.0 2   0.000 0.0 3
torsion       5    2    2   12      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   13      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   14     -1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   18      0.000 0.0 1   8.380 180.0 2   0.300 0.0 3
torsion       5    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   25      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       5    2    2   26      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion       5    2    2   37      0.755 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   39      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2    2   40     -3.150 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2    2   41     -0.250 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    2   42     -4.242 0.0 1   7.400 180.0 2   0.000 0.0 3
torsion       5    2    2   43      0.000 0.0 1  14.000 180.0 2  -1.060 0.0 3
torsion       5    2    2   46      0.000 0.0 1   8.500 180.0 2   0.000 0.0 3
torsion       5    2    2   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2    2  111      0.000 0.0 1  12.620 180.0 2  -1.100 0.0 3
torsion       5    2    2  143      0.000 0.0 1  12.800 180.0 2  -1.060 0.0 3
torsion       5    2    2  144      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       6    2    2   12     -0.500 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   13      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       6    2    2   14      0.000 0.0 1   5.250 180.0 2   0.000 0.0 3
torsion       8    2    2    8      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion      11    2    2   11     -2.300 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      12    2    2   12     -1.600 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2    2   13     -0.800 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   14     -3.840 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2    2   41     -1.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      19    2    2   19      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      22    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      31    2    2   31      0.000 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion      36    2    2   36      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion      37    2    2   37      2.500 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion      37    2    2   40      0.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2    2  151      0.239 0.0 1  11.945 180.0 2   0.142 0.0 3
torsion      40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      42    2    2   42      0.000 0.0 1  10.000 180.0 2   4.500 0.0 3
torsion      46    2    2   46      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2    3    1      0.980 0.0 1  10.379 180.0 2   0.000 0.0 3
torsion       1    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       1    2    3    5      3.250 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3    7      2.020 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       1    2    3  151      3.804 0.0 1   9.139 180.0 2  -1.199 0.0 3
torsion       2    2    3    1     -3.250 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    2      0.000 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       2    2    3    3     -1.380 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3    5     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    6      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3    7      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2    3    9      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2    3   75      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3   76      1.550 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion       2    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion       5    2    3    1      0.000 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       5    2    3    2      0.400 0.0 1   9.820 180.0 2   0.000 0.0 3
torsion       5    2    3    3      0.000 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    2    3    5      2.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3    7      2.100 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2    3  149      0.000 0.0 1  11.600 180.0 2   0.000 0.0 3
torsion       5    2    3  151      0.000 0.0 1   9.139 180.0 2   0.000 0.0 3
torsion      40    2    3    2      0.000 0.0 1  11.000 180.0 2   0.000 0.0 3
torsion      40    2    3    7      0.800 0.0 1  11.000 180.0 2   0.800 0.0 3
torsion       2    2    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    2    6    1      2.300 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       1    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    1      1.500 0.0 1   3.300 180.0 2  -3.530 0.0 3
torsion       2    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    6    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   21      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       2    2    6   25      0.100 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       2    2    6   73      2.000 0.0 1   1.700 180.0 2  -2.000 0.0 3
torsion       5    2    6    1      3.000 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       5    2    6    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    6   25     -0.100 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    6   73      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2    8    1     -1.450 0.0 1   3.100 180.0 2   0.000 0.0 3
torsion       2    2    8   23      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       5    2    8    1      1.670 0.0 1   1.600 180.0 2   0.000 0.0 3
torsion       5    2    8   23      0.000 0.0 1   3.300 180.0 2   0.000 0.0 3
torsion       8    2    8    1     -2.500 0.0 1   3.700 180.0 2   0.000 0.0 3
torsion      22    2    8    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion      22    2    8   23      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    1      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9    2      0.000 0.0 1   0.000 180.0 2   1.490 0.0 3
torsion       2    2    9    3      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       2    2    9   28      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       9    2    9   28      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   18    1      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    2      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       2    2   18    7      0.000 0.0 1   0.000 180.0 2   3.000 0.0 3
torsion       5    2   18    1      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    2      0.000 0.0 1   0.000 180.0 2   0.765 0.0 3
torsion       5    2   18    7      0.000 0.0 1   0.000 180.0 2   0.820 0.0 3
torsion       1    2   19    1      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       1    2   19    2     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       2    2   19    1     -0.300 0.0 1   0.300 180.0 2   0.000 0.0 3
torsion       2    2   19    2      0.000 0.0 1   0.000 180.0 2   0.232 0.0 3
torsion       2    2   19    5      0.300 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       2    2   19    6      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       2    2   19   19     -0.440 0.0 1  -0.240 180.0 2   0.060 0.0 3
torsion       5    2   19    1      0.000 0.0 1   0.000 180.0 2   0.717 0.0 3
torsion       5    2   19    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   19    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       2    2   22    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       2    2   22    5     -0.300 0.0 1   1.600 180.0 2  -0.500 0.0 3
torsion       2    2   22   22     -0.440 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion       2    2   22   49      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    2   22    2      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5    2   22    5      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion       5    2   22   22      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       8    2   22    2      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       8    2   22   22      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       2    2   25    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    2   25    2      0.000 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       2    2   26    6      0.000 0.0 1   1.670 180.0 2   0.000 0.0 3
torsion       2    2   31    1      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2    2   31    5      0.000 0.0 1   0.000 180.0 2  -0.245 0.0 3
torsion       2    2   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5    2   31    1      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    2      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       5    2   31    5      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion       1    2   37    1      0.880 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   37    2      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       1    2   37   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37    2      1.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2   37   23      0.779 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       2    2   37   37      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   37   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2   37    2     -6.650 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion       5    2   37   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   37   37      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion       5    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion      37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      37    2   37    2      0.000 0.0 1  13.000 180.0 2   0.000 0.0 3
torsion      37    2   37   23      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   37      0.000 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion      37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion      40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   39    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1    2   40   23      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       2    2   40   23     -3.150 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    2   40   37      1.500 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       3    2   40   23      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2   40    1      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       5    2   40    2      0.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   40   23     -0.530 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   23     -2.744 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1    2   41    1      0.000 0.0 1  10.110 180.0 2   0.000 0.0 3
torsion       1    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1    2   41  108      0.813 0.0 1   0.437 180.0 2   0.853 0.0 3
torsion       2    2   41    1      0.000 0.0 1  12.000 180.0 2  -2.100 0.0 3
torsion       2    2   41    2      0.200 0.0 1   6.000 180.0 2  -0.800 0.0 3
torsion       2    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   41   73     -0.100 0.0 1  10.800 180.0 2   0.000 0.0 3
torsion       2    2   41  108      0.134 0.0 1  19.253 180.0 2  -0.879 0.0 3
torsion       5    2   41    1     -0.800 0.0 1  11.000 180.0 2   2.100 0.0 3
torsion       5    2   41    2      0.000 0.0 1   9.000 180.0 2   0.400 0.0 3
torsion       5    2   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   41   73      0.740 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       5    2   41  108      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      12    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      13    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion      14    2   41    2      0.000 0.0 1  15.500 180.0 2   0.000 0.0 3
torsion       1    2   42    2      0.000 0.0 1   1.700 180.0 2   0.000 0.0 3
torsion       2    2   42    2      0.000 0.0 1   1.700 180.0 2   0.400 0.0 3
torsion       2    2   42   44      0.000 0.0 1   1.600 180.0 2  -0.510 0.0 3
torsion       5    2   42    2      0.000 0.0 1   2.080 180.0 2   0.000 0.0 3
torsion       5    2   42   37      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5    2   42   44      0.000 0.0 1   2.000 180.0 2   0.100 0.0 3
torsion       2    2   43    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2   43   69      0.000 0.0 1  13.200 180.0 2   0.000 0.0 3
torsion       5    2   43    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   43   69      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       2    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       5    2   46    7      0.000 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       2    2   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5    2   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5    2   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       5    2   72    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2    2   75    3      0.000 0.0 1   2.300 180.0 2   0.000 0.0 3
torsion       1    2  108   41      4.172 0.0 1  35.385 180.0 2   0.165 0.0 3
torsion       2    2  108   41      3.138 0.0 1  19.353 180.0 2   1.542 0.0 3
torsion       5    2  108   41      5.258 0.0 1  18.551 180.0 2   0.579 0.0 3
torsion       5    2  110    1     -0.481 0.0 1  11.368 180.0 2  -1.519 0.0 3
torsion       5    2  110   23      0.000 0.0 1   9.500 180.0 2   0.000 0.0 3
torsion       2    2  111    1      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       2    2  111    2     -0.750 0.0 1  15.000 180.0 2  -0.500 0.0 3
torsion       2    2  111   23      0.820 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion       5    2  111    1      0.000 0.0 1  12.200 180.0 2   0.000 0.0 3
torsion       5    2  111    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  111   23      0.000 0.0 1   9.000 180.0 2   0.000 0.0 3
torsion       2    2  113  113      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  114  114      0.000 0.0 1   1.500 180.0 2   0.000 0.0 3
torsion       2    2  143    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143   69      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion       2    2  143  144      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5    2  143    2      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       5    2  143   69      0.000 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion       2    2  144  143      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       2    2  151    1      0.000 0.0 1   5.096 180.0 2   0.000 0.0 3
torsion       2    2  151    3      0.000 0.0 1   3.857 180.0 2  -0.631 0.0 3
torsion       2    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151    1      1.798 0.0 1   5.096 180.0 2   0.889 0.0 3
torsion       5    2  151    3      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       5    2  151   28      0.000 0.0 1   3.857 180.0 2   0.000 0.0 3
torsion       1    3    3    1      1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       1    3    3    5      0.000 0.0 1   5.200 180.0 2   0.000 0.0 3
torsion       1    3    3   76     -1.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion       2    3    3    2      0.900 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       2    3    3    5      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       2    3    3   76     -1.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       5    3    3    5     -0.700 0.0 1   9.800 180.0 2   0.000 0.0 3
torsion       5    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   36      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      36    3    3   76     -0.530 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion      76    3    3   76      0.000 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       1    3    6    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3    6    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3    6   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3    6    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3    6   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion       7    3    6    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       7    3    6    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       7    3    6   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion       1    3    9    1      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       1    3    9    2     -4.000 0.0 1   2.700 180.0 2   0.500 0.0 3
torsion       1    3    9    3      0.800 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       1    3    9   28      0.000 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       2    3    9    1      0.000 0.0 1   5.000 180.0 2   0.000 0.0 3
torsion       5    3    9    1      1.000 0.0 1   3.900 180.0 2   0.000 0.0 3
torsion       5    3    9    3      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5    3    9   28      0.000 0.0 1   4.600 180.0 2   0.000 0.0 3
torsion       5    3    9   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion       7    3    9    1     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    2     -0.600 0.0 1   4.200 180.0 2   0.000 0.0 3
torsion       7    3    9    3      1.200 0.0 1   1.700 180.0 2   0.800 0.0 3
torsion       7    3    9   28      1.000 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3    9   56     -0.500 0.0 1   4.000 180.0 2   0.000 0.0 3
torsion       9    3    9    1      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion       9    3    9    2      2.400 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       9    3    9    3      0.800 0.0 1   1.300 180.0 2   0.000 0.0 3
torsion       9    3    9   28      0.800 0.0 1   4.100 180.0 2   0.000 0.0 3
torsion       7    3   22    5     -0.167 0.0 1   0.000 180.0 2  -0.100 0.0 3
torsion       7    3   22   22     -0.300 0.0 1   1.200 180.0 2  -0.350 0.0 3
torsion      22    3   22    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5    3   56   56     -0.300 0.0 1   0.550 180.0 2  -0.120 0.0 3
torsion       7    3   56    5     -0.154 0.0 1   0.044 180.0 2  -0.086 0.0 3
torsion       7    3   56   56     -0.457 0.0 1   1.106 180.0 2  -0.160 0.0 3
torsion      56    3   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1    3   75    1      1.050 0.0 1   7.500 180.0 2  -0.200 0.0 3
torsion       1    3   75    3     -2.500 0.0 1   1.390 180.0 2   0.000 0.0 3
torsion       1    3   75   24      0.000 0.0 1   5.390 180.0 2   1.230 0.0 3
torsion       2    3   75    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion       5    3   75    1     -0.300 0.0 1   7.500 180.0 2   0.000 0.0 3
torsion       5    3   75   24     -0.300 0.0 1   5.390 180.0 2   0.000 0.0 3
torsion      77    3   75   24     -1.200 0.0 1   5.390 180.0 2   0.400 0.0 3
torsion      78    3   75    1     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion      82    3   75    3     -1.660 0.0 1   8.980 180.0 2   0.000 0.0 3
torsion       1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion       5    3  148    3     -0.200 0.0 1   2.600 180.0 2   0.300 0.0 3
torsion      82    3  148    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion     102    3  149    3      0.500 0.0 1   3.000 180.0 2   0.000 0.0 3
torsion       2    3  151    2     -0.835 0.0 1  11.053 180.0 2   1.431 0.0 3
torsion       2    3  151   28      0.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    1     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      79    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151    2     -0.600 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion      96    3  151   28      1.000 0.0 1  11.053 180.0 2   0.000 0.0 3
torsion       1    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       1    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    2      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       2    4    4  124      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion       4    4    4    4      0.000 0.0 1   0.001 180.0 2   0.000 0.0 3
torsion     124    4    4  124      0.040 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6    6    1      2.610 0.0 1  -2.550 180.0 2   0.845 0.0 3
torsion       1    6    6   21      1.655 0.0 1  -2.005 180.0 2   0.545 0.0 3
torsion      21    6    6   21     -0.800 0.0 1  -1.945 180.0 2  -0.100 0.0 3
torsion       1    6   19    1      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion       1    6   19    5      0.000 0.0 1   0.000 180.0 2   0.490 0.0 3
torsion       1    6   19    6      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      19    6   19    1      0.000 0.0 1  -0.200 180.0 2   0.100 0.0 3
torsion      19    6   19    2      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    5      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      19    6   19    6      0.000 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion      21    6   19    1      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    5      0.000 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion      21    6   19    6      0.000 0.0 1  -0.450 180.0 2   0.000 0.0 3
torsion       1    6   25    6      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2    6   25    6      0.200 0.0 1   0.000 180.0 2  -0.300 0.0 3
torsion      21    6   26    1     -1.460 0.0 1   5.096 180.0 2  -0.105 0.0 3
torsion      21    6   26    2     -1.671 0.0 1   4.175 180.0 2   0.778 0.0 3
torsion      21    6   26    6     -0.519 0.0 1   4.560 180.0 2   0.314 0.0 3
torsion       1    6   56    9      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1    6   56   56      0.000 0.0 1   0.000 180.0 2  -0.500 0.0 3
torsion       2    6   56    5      0.000 0.0 1   1.700 180.0 2  -0.700 0.0 3
torsion       2    6   56   56      0.000 0.0 1  -2.100 180.0 2   1.000 0.0 3
torsion      56    6   56    1      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion      56    6   56    5      0.000 0.0 1   0.000 180.0 2   0.730 0.0 3
torsion      58    6   56    1      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion      58    6   56    5      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion      56    6   58    7     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1    6  153    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1    6  153    5     -0.820 0.0 1   0.062 180.0 2  -0.171 0.0 3
torsion       1    6  153    6     -2.322 0.0 1  -0.469 180.0 2   0.086 0.0 3
torsion       1    6  153    7     -3.213 0.0 1   0.155 180.0 2   1.609 0.0 3
torsion      21    6  153    1      0.040 0.0 1  -0.903 180.0 2   0.083 0.0 3
torsion      21    6  153    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      21    6  153    6     -0.401 0.0 1  -1.120 180.0 2   0.200 0.0 3
torsion      21    6  153    7     -1.828 0.0 1  -0.608 180.0 2   0.448 0.0 3
torsion       1    8   50   50     -1.650 0.0 1   3.200 180.0 2   0.000 0.0 3
torsion      23    8   50   50      0.000 0.0 1   2.500 180.0 2   0.000 0.0 3
torsion       1    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      23    8   56    5      0.121 0.0 1  -0.648 180.0 2   0.199 0.0 3
torsion      23    8   56   56      0.073 0.0 1  -0.422 180.0 2   0.327 0.0 3
torsion      56    8   56    1      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion      56    8   56    5      0.000 0.0 1   0.000 180.0 2   0.563 0.0 3
torsion      56    8   56   56      0.958 0.0 1  -0.155 180.0 2   0.766 0.0 3
torsion       1    9   18    1     -4.000 0.0 1  -3.000 180.0 2  -2.100 0.0 3
torsion       1    9   18    7     -0.500 0.0 1  -1.000 180.0 2   0.000 0.0 3
torsion      28    9   18    1     -0.500 0.0 1  -2.000 180.0 2  -4.000 0.0 3
torsion      28    9   18    5      0.000 0.0 1   0.000 180.0 2   0.030 0.0 3
torsion      28    9   18    7      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion       1    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion      28    9   30    9      0.000 0.0 1   4.500 180.0 2   0.000 0.0 3
torsion       1    9   56    1      0.000 0.0 1   0.900 180.0 2  -0.700 0.0 3
torsion       1    9   56    6     -0.900 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion       1    9   56   56      9.800 0.0 1   9.160 180.0 2   0.200 0.0 3
torsion       3    9   56    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      28    9   56    5      0.000 0.0 1   0.000 180.0 2   3.900 0.0 3
torsion      28    9   56   56      0.000 0.0 1   1.000 180.0 2  -0.200 0.0 3
torsion      58    9   56    1      0.000 0.0 1  -3.000 180.0 2   0.000 0.0 3
torsion      58    9   56    6     -0.500 0.0 1  -1.000 180.0 2   1.000 0.0 3
torsion       1    9   58   56      0.000 0.0 1   5.000 180.0 2   2.300 0.0 3
torsion       1    9   58   79     -0.300 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion      28    9   58   56      0.000 0.0 1   1.050 180.0 2   0.250 0.0 3
torsion      28    9   58   79      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion      56    9   58   79      0.000 0.0 1  -0.850 180.0 2   0.000 0.0 3
torsion       1   15   15    1      1.850 0.0 1  -7.555 180.0 2   2.340 0.0 3
torsion       1   15   15   44      0.850 0.0 1  -6.685 180.0 2   0.750 0.0 3
torsion      44   15   15   44      0.350 0.0 1  -6.450 180.0 2   0.350 0.0 3
torsion      56   15   56    5      0.000 0.0 1   0.000 180.0 2   0.660 0.0 3
torsion       1   19   19    1      0.000 0.0 1   0.000 180.0 2   0.107 0.0 3
torsion       1   19   19    2      0.007 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   19   19    5      0.020 0.0 1   0.000 180.0 2   0.127 0.0 3
torsion       1   19   19   19      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion       2   19   19    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       2   19   19    5      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   19   19    5      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   19   19   19      0.000 0.0 1   0.000 180.0 2   0.070 0.0 3
torsion      19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.125 0.0 3
torsion       1   19   22    5      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       1   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   19   22    5      0.000 0.0 1   0.000 180.0 2   0.260 0.0 3
torsion       5   19   22   22      0.000 0.0 1   0.000 180.0 2   0.805 0.0 3
torsion      22   19   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       1   19   56    5      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       1   19   56   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   19   56    5      0.000 0.0 1   0.000 180.0 2   0.270 0.0 3
torsion       5   19   56   56      0.000 0.0 1   0.000 180.0 2   0.210 0.0 3
torsion      56   19   56    5      0.000 0.0 1   0.000 180.0 2   0.195 0.0 3
torsion      56   19   56   56      0.100 0.0 1   0.000 180.0 2   0.150 0.0 3
torsion       1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22    2      0.200 0.0 1   0.300 180.0 2   0.100 0.0 3
torsion       1   22   22    3      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       1   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       1   22   22   19      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       1   22   22   22      0.200 0.0 1   0.000 180.0 2   0.093 0.0 3
torsion       1   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       2   22   22    2      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       2   22   22   22      0.170 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       2   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       3   22   22    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       3   22   22   22      0.200 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       5   22   22    5      0.000 0.0 1   0.000 180.0 2   0.137 0.0 3
torsion       5   22   22   19      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   22   22   38      0.000 0.0 1   2.000 180.0 2   0.500 0.0 3
torsion       5   22   22   46      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion       5   22   22   49      0.000 0.0 1   0.000 180.0 2   0.530 0.0 3
torsion       5   22   22   56      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion       5   22   22   67      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      19   22   22   22      0.220 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      22   22   22   22     -0.940 0.0 1   0.600 180.0 2   0.160 0.0 3
torsion      22   22   22   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion      22   22   22   46      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion      22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      57   22   22   57      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion       5   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion      22   22   31    5      0.000 0.0 1   0.000 180.0 2   0.285 0.0 3
torsion       5   22   38    1      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   22   38    2      0.000 0.0 1   0.000 180.0 2  -0.240 0.0 3
torsion       5   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   22   38   22      0.000 0.0 1   2.000 180.0 2   0.540 0.0 3
torsion       5   22   38   38      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      22   22   38    5      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion      38   22   38    1      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion      38   22   38    2      0.100 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion      38   22   38    5      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   22   46    7      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion      22   22   46    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       1   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       2   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   49   22      0.000 0.0 1   0.000 180.0 2   1.210 0.0 3
torsion       5   22   56    1      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   22   56    5      0.000 0.0 1   0.000 180.0 2   0.690 0.0 3
torsion       5   22   56   56      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion      22   22   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      22   22   56    5      0.000 0.0 1   0.000 180.0 2   0.120 0.0 3
torsion      22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion      22   22   57   57      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   22   67    7      0.000 0.0 1   2.000 180.0 2   0.000 0.0 3
torsion       5   22   67   22      0.000 0.0 1   1.300 180.0 2   0.015 0.0 3
torsion      22   22   67    7     -0.300 0.0 1   1.200 180.0 2   0.150 0.0 3
torsion       1   31   31    1      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       2   31   31    2      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       2   31   31   31      0.000 0.0 1   0.000 180.0 2   0.132 0.0 3
torsion       5   31   31    5      0.000 0.0 1   0.000 180.0 2   0.165 0.0 3
torsion      31   31   31   31      0.000 0.0 1   0.000 180.0 2   0.112 0.0 3
torsion       5   31   56    5      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   31   56   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       1   33   33    1      0.000 0.0 1   0.000 180.0 2   0.021 0.0 3
torsion       1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   37    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion      23   37   37   23      2.400 0.0 1  22.500 180.0 2   0.000 0.0 3
torsion       2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2   37   40   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   37   43    7      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion       1   38   38   22     -0.100 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38    5      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       5   38   38   22      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1   41  108    2      2.864 0.0 1  11.122 180.0 2  -2.059 0.0 3
torsion       2   41  108    2      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion      73   41  108    2      2.918 0.0 1  15.272 180.0 2  -2.192 0.0 3
torsion       1   43  109    1      2.000 0.0 1  14.000 180.0 2   2.100 0.0 3
torsion       1   43  109   23      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion      23   43  109    1      1.800 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      23   43  109   23      1.200 0.0 1  12.500 180.0 2   0.000 0.0 3
torsion      69   43  109    1     -1.900 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion      69   43  109   23     -1.200 0.0 1  16.500 180.0 2   0.000 0.0 3
torsion       1   50   50    1     -0.300 0.0 1   4.814 180.0 2   0.000 0.0 3
torsion       1   50   50    5      0.000 0.0 1   6.104 180.0 2   0.000 0.0 3
torsion       1   50   50   50     -0.610 0.0 1   4.212 180.0 2   0.000 0.0 3
torsion       5   50   50    5      0.000 0.0 1   7.072 180.0 2   0.000 0.0 3
torsion       5   50   50    8      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion       5   50   50   50      0.250 0.0 1   5.534 180.0 2  -0.550 0.0 3
torsion       8   50   50   50      0.000 0.0 1   5.470 180.0 2   0.000 0.0 3
torsion      50   50   50   50     -0.670 0.0 1   4.304 180.0 2   0.000 0.0 3
torsion       1   56   56    1      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56    5      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       1   56   56    6      0.000 0.0 1   0.000 180.0 2   0.128 0.0 3
torsion       1   56   56    8     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion       1   56   56   22      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       1   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56    3      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       3   56   56    5      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       3   56   56   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion       5   56   56    5      0.000 0.0 1   0.000 180.0 2   0.238 0.0 3
torsion       5   56   56    6      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion       5   56   56    8      0.000 0.0 1   0.000 180.0 2   0.374 0.0 3
torsion       5   56   56    9      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion       5   56   56   15      0.000 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   56   19      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion       5   56   56   22      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion       5   56   56   31      0.000 0.0 1   0.000 180.0 2   0.110 0.0 3
torsion       5   56   56   56      0.000 0.0 1   0.000 180.0 2   0.280 0.0 3
torsion       5   56   56   57      0.000 0.0 1   0.000 180.0 2   0.420 0.0 3
torsion       5   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion       6   56   56   58      0.200 0.0 1  -0.200 180.0 2  -1.000 0.0 3
torsion       8   56   56   56     -0.302 0.0 1   0.696 180.0 2   0.499 0.0 3
torsion      19   56   56   56      0.000 0.0 1   0.050 180.0 2   0.650 0.0 3
torsion      22   56   56   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      31   56   56   56      0.000 0.0 1   0.070 180.0 2   0.110 0.0 3
torsion      56   56   56   56      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      56   56   56   57      0.200 0.0 1  -0.200 180.0 2   1.300 0.0 3
torsion      57   56   56   57      0.000 0.0 1   0.000 180.0 2   2.370 0.0 3
torsion       5   56   57    1      0.800 0.0 1   0.000 180.0 2   0.540 0.0 3
torsion       5   56   57    2      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion       5   56   57    5      0.000 0.0 1   0.000 180.0 2   0.580 0.0 3
torsion       5   56   57   56      0.000 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion       5   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.090 0.0 3
torsion      56   56   57    1      0.060 0.0 1   0.030 180.0 2   1.250 0.0 3
torsion      56   56   57    2     -0.800 0.0 1  -0.100 180.0 2  -0.550 0.0 3
torsion      56   56   57    5      0.000 0.0 1   0.000 180.0 2   0.010 0.0 3
torsion      56   56   57   56      0.600 0.0 1  -0.030 180.0 2   1.250 0.0 3
torsion      56   56   57   57     -0.700 0.0 1  -0.200 180.0 2  -0.550 0.0 3
torsion      57   56   57    5      0.000 0.0 1   0.000 180.0 2   0.800 0.0 3
torsion      57   56   57   57      0.000 0.0 1  -0.400 180.0 2   0.500 0.0 3
torsion       5   56   58    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58    7     -0.154 0.0 1   0.044 180.0 2   0.100 0.0 3
torsion       5   56   58    9      0.000 0.0 1   0.000 180.0 2   1.250 0.0 3
torsion       5   56   58   56      0.000 0.0 1   0.000 180.0 2   0.130 0.0 3
torsion       5   56   58   75      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       5   56   58   79     -0.210 0.0 1   3.750 180.0 2   0.300 0.0 3
torsion      56   56   58    7     -0.457 0.0 1   1.106 180.0 2   0.160 0.0 3
torsion      56   56   58   79      0.000 0.0 1   1.000 180.0 2   0.000 0.0 3
torsion       1   56   75   58      1.250 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion       5   56   75   58      0.000 0.0 1   0.000 180.0 2   0.001 0.0 3
torsion       1   57   57    1     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion       1   57   57    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   56     -0.300 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion       2   57   57    2     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57    5      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion       2   57   57   56     -0.610 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       2   57   57   57     -0.670 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion       5   57   57    5      0.000 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion       5   57   57   56      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5   57   57   57      0.250 0.0 1   9.000 180.0 2  -0.550 0.0 3
torsion      22   57   57   22      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion      56   57   57   56     -0.300 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion      57   57   57   57      0.185 0.0 1   0.170 180.0 2   0.495 0.0 3
torsion      78   58   75   56     -2.660 0.0 1   7.500 180.0 2   0.200 0.0 3
torsion       1   70   71    1      2.125 0.0 1   8.393 180.0 2  -0.008 0.0 3
torsion       1   70   71    5      0.000 0.0 1  13.393 180.0 2   0.000 0.0 3
torsion      23  107  107   23      2.800 0.0 1  32.000 180.0 2   0.000 0.0 3
torsion       5  113  113    5      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       5  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       1  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion       2  143  144    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion      69  143  144    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion       1  145  146    1      1.178 0.0 1  -4.212 180.0 2   1.537 0.0 3
torsion       1  145  146   23      0.060 0.0 1  -3.761 180.0 2   0.792 0.0 3
torsion      21  145  146    1      0.006 0.0 1  -3.909 180.0 2  -0.009 0.0 3
torsion      21  145  146   23     -6.800 0.0 1  -5.900 180.0 2   0.450 0.0 3
torsion       1  150  150    1     -0.300 0.0 1  -2.100 180.0 2   1.500 0.0 3
torsion       1  150  150   23     -0.500 0.0 1  -2.000 180.0 2   0.500 0.0 3
torsion      23  150  150   23      0.300 0.0 1  -3.500 180.0 2   0.350 0.0 3
torsion      23  150  150  150      0.025 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       1  153  159    1      1.227 0.0 1   0.432 180.0 2   1.005 0.0 3
torsion       1  153  159   21      2.011 0.0 1  -0.205 180.0 2   0.240 0.0 3
torsion       5  153  159    1      1.135 0.0 1   0.685 180.0 2   0.806 0.0 3
torsion       5  153  159   21      1.500 0.0 1   0.200 180.0 2   0.000 0.0 3
torsion       7  153  159    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion       7  153  159   21      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion     159  153  159    1      0.207 0.0 1  -0.300 180.0 2   0.974 0.0 3
torsion     159  153  159   21      0.828 0.0 1   0.112 180.0 2   0.280 0.0 3
torsion       1  154  155    1      1.889 0.0 1  -0.257 180.0 2   0.583 0.0 3
torsion       1  154  155   23     -0.220 0.0 1   0.746 180.0 2   0.266 0.0 3
torsion       5  154  155    1      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       5  154  155   23      0.000 0.0 1   0.000 180.0 2   0.360 0.0 3
torsion       7  154  155    1     -4.890 0.0 1   3.690 180.0 2   0.734 0.0 3
torsion       7  154  155   23     -2.587 0.0 1   3.618 180.0 2   0.115 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (5-Ring)  ##
      ##                                 ##
      #####################################


torsion5      1    1    1    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1    2      0.225 0.0 1   0.410 180.0 2   1.150 0.0 3
torsion5      1    1    1    3      0.000 0.0 1   0.400 180.0 2   1.620 0.0 3
torsion5      1    1    1    6      0.300 0.0 1   0.000 180.0 2   1.800 0.0 3
torsion5      1    1    1    8     -0.302 0.0 1   0.696 180.0 2   1.360 0.0 3
torsion5      1    1    1    9      0.450 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      1    1    1   15      0.000 0.0 1   0.200 180.0 2   2.150 0.0 3
torsion5      1    1    1   18     -1.500 0.0 1   0.320 180.0 2   0.100 0.0 3
torsion5      1    1    1   19      0.000 0.0 1   0.000 180.0 2   0.850 0.0 3
torsion5      1    1    1   22      0.450 0.0 1  -0.750 180.0 2   0.350 0.0 3
torsion5      1    1    1   29      0.400 0.0 1   1.200 180.0 2   0.500 0.0 3
torsion5      1    1    1   31      0.000 0.0 1   0.000 180.0 2   0.520 0.0 3
torsion5      1    1    1   37      0.200 0.0 1   0.600 180.0 2   0.100 0.0 3
torsion5      1    1    1   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1    1   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      2    1    1    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    1   19      0.000 0.0 1   0.000 180.0 2   0.167 0.0 3
torsion5      3    1    1    3      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion5      3    1    1    6      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      6    1    1    6      1.000 0.0 1  -2.000 180.0 2   3.800 0.0 3
torsion5     15    1    1   15      1.250 0.0 1  -0.300 180.0 2   0.000 0.0 3
torsion5     22    1    1   22      0.400 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    1   37      0.100 0.0 1   0.200 180.0 2   0.300 0.0 3
torsion5     56    1    1   56      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1    2    1     -0.100 0.0 1   0.030 180.0 2   1.350 0.0 3
torsion5      1    1    2    2     -0.900 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5      1    1    2   37      0.000 0.0 1   0.000 180.0 2  -0.250 0.0 3
torsion5      2    1    2    1      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1    2    2      0.250 0.0 1  -0.400 180.0 2  -0.500 0.0 3
torsion5      2    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      9    1    2    6     -0.100 0.0 1   0.990 180.0 2  -0.800 0.0 3
torsion5     19    1    2    2      0.000 0.0 1   0.000 180.0 2   0.350 0.0 3
torsion5     37    1    2    2      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion5     37    1    2   37      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    1    3    1      0.606 0.0 1   0.292 180.0 2   1.220 0.0 3
torsion5      1    1    3    6      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3   75      1.050 0.0 1   1.106 180.0 2   0.000 0.0 3
torsion5      1    1    3  148      0.550 0.0 1   1.550 180.0 2   0.100 0.0 3
torsion5      1    1    6    1      0.250 0.0 1   0.050 180.0 2   0.657 0.0 3
torsion5      1    1    6    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    1    6    6      0.000 0.0 1   0.000 180.0 2   0.155 0.0 3
torsion5      1    1    6   56      0.000 0.0 1   5.100 180.0 2   0.000 0.0 3
torsion5      6    1    6    1      0.250 0.0 1  -2.000 180.0 2   1.720 0.0 3
torsion5      6    1    6    2      1.250 0.0 1  -3.000 180.0 2   0.850 0.0 3
torsion5      6    1    6    6     -0.450 0.0 1   0.000 180.0 2   1.500 0.0 3
torsion5      1    1    8    1      0.958 0.0 1  -0.155 180.0 2   1.360 0.0 3
torsion5      1    1    9    1      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion5      1    1    9   56      0.000 0.0 1   9.480 180.0 2  -9.000 0.0 3
torsion5      2    1    9   56      0.000 0.0 1  10.800 180.0 2  -0.690 0.0 3
torsion5      1    1   15    1     -0.440 0.0 1  -0.260 180.0 2   1.450 0.0 3
torsion5      1    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5     15    1   15    1      0.000 0.0 1  -0.900 180.0 2   0.300 0.0 3
torsion5     15    1   15   15      0.000 0.0 1   0.000 180.0 2   0.267 0.0 3
torsion5      1    1   18    1     -0.870 0.0 1  -0.580 180.0 2   0.890 0.0 3
torsion5      1    1   19    1      0.000 0.0 1   0.800 180.0 2   0.000 0.0 3
torsion5      1    1   19    2     -0.500 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      2    1   19    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion5      1    1   22   22      0.050 0.0 1  -0.200 180.0 2   1.000 0.0 3
torsion5     22    1   22   22      0.700 0.0 1   0.400 180.0 2   0.700 0.0 3
torsion5      1    1   29    1      0.600 0.0 1   3.500 180.0 2   1.200 0.0 3
torsion5      1    1   31    1     -0.200 0.0 1   0.000 180.0 2   0.100 0.0 3
torsion5      1    1   37    2      0.000 0.0 1   0.000 180.0 2   1.000 0.0 3
torsion5      1    1   37   37     -0.400 0.0 1   0.240 180.0 2   0.060 0.0 3
torsion5      2    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     37    1   37    2      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     41    1   41    2      0.000 0.0 1   0.000 180.0 2   0.400 0.0 3
torsion5      1    1   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   56    9      0.000 0.0 1   1.000 180.0 2   0.300 0.0 3
torsion5      1    1   56   15      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56    1   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5      1    1   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1    1   75    3      1.050 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5      1    2    2    1      0.550 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2    2    2     -0.100 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   19     -0.500 0.0 1   6.450 180.0 2   0.000 0.0 3
torsion5      1    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      1    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2    2     -0.990 0.0 1   7.800 180.0 2   0.000 0.0 3
torsion5      2    2    2   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   40      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2    2   41      0.350 0.0 1  11.500 180.0 2   0.000 0.0 3
torsion5      2    2    2   42      0.000 0.0 1  23.630 180.0 2   6.000 0.0 3
torsion5      6    2    2    6     -2.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5     37    2    2   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   40     -0.300 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2    2   42      0.000 0.0 1   6.500 180.0 2   0.000 0.0 3
torsion5     40    2    2   40      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     41    2    2   41      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2    3  149      0.000 0.0 1  16.250 180.0 2   0.000 0.0 3
torsion5      1    2    6   56      0.000 0.0 1   3.300 180.0 2  -4.000 0.0 3
torsion5      2    2    6    1      3.530 0.0 1   2.300 180.0 2  -3.530 0.0 3
torsion5      2    2   19    1     -0.500 0.0 1   1.750 180.0 2   0.000 0.0 3
torsion5      1    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      1    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      1    2   37   23      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    1      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   37    2      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   23      0.750 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   41      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2    2   37   42      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   40      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     37    2   37   42      0.000 0.0 1  20.000 180.0 2   0.000 0.0 3
torsion5     40    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     41    2   37   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5     42    2   37    2      0.000 0.0 1  27.000 180.0 2   0.000 0.0 3
torsion5     42    2   37   37      0.000 0.0 1  18.000 180.0 2   0.000 0.0 3
torsion5      2    2   40    2      0.000 0.0 1  14.000 180.0 2   0.000 0.0 3
torsion5      2    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40    2      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5     37    2   40   37      0.000 0.0 1  15.000 180.0 2   0.000 0.0 3
torsion5      2    2   41    2      0.450 0.0 1  13.500 180.0 2  -0.700 0.0 3
torsion5      2    2   41   37      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5     37    2   41    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5      2    2   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37    2   42    2      0.000 0.0 1  29.500 180.0 2   0.000 0.0 3
torsion5     37    2   42   37      0.000 0.0 1  28.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3    6    3      1.950 0.0 1   0.440 180.0 2   0.000 0.0 3
torsion5     22    3   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5      1    3   75    1      1.550 0.0 1   6.000 180.0 2   0.000 0.0 3
torsion5      1    3  148    3      2.300 0.0 1   3.500 180.0 2  -0.900 0.0 3
torsion5      2    3  149    3      0.000 0.0 1   2.470 180.0 2  -0.600 0.0 3
torsion5      1    6    6    1      1.010 0.0 1  -1.350 180.0 2   1.045 0.0 3
torsion5      1    6   56    9      0.000 0.0 1   2.800 180.0 2   0.000 0.0 3
torsion5      2    6   56    9     -0.100 0.0 1   7.100 180.0 2  -0.600 0.0 3
torsion5      1    9   56    1     -0.500 0.0 1  -2.500 180.0 2   3.300 0.0 3
torsion5      1    9   56    6      9.770 0.0 1  -5.000 180.0 2   9.100 0.0 3
torsion5      1   15   15    1      0.000 0.0 1  -7.000 180.0 2   0.467 0.0 3
torsion5     56   15   56    1      0.000 0.0 1   0.000 180.0 2   1.160 0.0 3
torsion5     19   19   19   19      0.000 0.0 1   0.000 180.0 2   0.175 0.0 3
torsion5      1   22   22    1      0.200 0.0 1   0.270 180.0 2   0.500 0.0 3
torsion5      1   22   22   22      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion5      3   22   22   22      0.000 0.0 1   0.000 180.0 2   0.000 0.0 3
torsion5     22   22   22   22     -0.500 0.0 1   2.800 180.0 2   2.200 0.0 3
torsion5     22   22   22   56      0.200 0.0 1   0.270 180.0 2   0.093 0.0 3
torsion5     22   22   56   56      0.300 0.0 1   0.000 180.0 2   0.450 0.0 3
torsion5      1   37   37    1     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   37   42      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      2   37   40    2      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   41    2      0.000 0.0 1  16.000 180.0 2   0.000 0.0 3
torsion5      2   37   41   37      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5      2   37   42    2      0.000 0.0 1  23.000 180.0 2   0.000 0.0 3
torsion5      2   37   42   37      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5     37   37   42    2      0.000 0.0 1  25.000 180.0 2   0.000 0.0 3
torsion5      1   56   56    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     56   56   56   56      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57    1      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5      1   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5     57   57   57   57      0.185 0.0 1   0.170 180.0 2   1.160 0.0 3
torsion5    113  113  113  113      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion5    114  114  114  114      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3


      #####################################
      ##                                 ##
      ##  Torsional Parameters (4-Ring)  ##
      ##                                 ##
      #####################################


torsion4      3    1    1    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    3    9      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    1    9    3      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4      1    3    9    1      0.000 0.0 1   0.000 180.0 2   0.250 0.0 3
torsion4     56    6   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4     56    8   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4     58    9   56   56     -1.100 0.0 1  -0.800 180.0 2   0.000 0.0 3
torsion4     56    9   58   56      1.100 0.0 1   3.800 180.0 2   0.000 0.0 3
torsion4     56   15   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     56   19   56   56      0.000 0.0 1   0.000 180.0 2   0.950 0.0 3
torsion4     22   22   22   22      5.220 0.0 1  -0.450 180.0 2  -1.200 0.0 3
torsion4     22   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   22   58      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     56   22   22   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   56   56      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     22   22   58   22      0.550 0.0 1  -0.180 180.0 2   0.400 0.0 3
torsion4     56   31   56   56      0.000 0.0 1   0.000 180.0 2   0.152 0.0 3
torsion4     56   37   37   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     56   37   43   56     -1.900 0.0 1  10.000 180.0 2   0.000 0.0 3
torsion4     37   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     43   37   56   56      0.000 0.0 1   0.000 180.0 2   0.060 0.0 3
torsion4     56   39   56   56     -0.200 0.0 1   0.730 180.0 2   2.500 0.0 3
torsion4      6   56   56   56      0.000 0.0 1   0.000 180.0 2   1.830 0.0 3
torsion4      8   56   56   56      0.000 0.0 1   0.000 180.0 2   3.100 0.0 3
torsion4      9   56   56   58      0.000 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     15   56   56   56      0.000 0.0 1   0.000 180.0 2   1.150 0.0 3
torsion4     19   56   56   56      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     22   56   56   22      0.200 0.0 1   0.270 180.0 2   1.533 0.0 3
torsion4     31   56   56   56      0.000 0.0 1   0.000 180.0 2  -0.065 0.0 3
torsion4     37   56   56   37      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     37   56   56   43      0.000 0.0 1   0.000 180.0 2   1.533 0.0 3
torsion4     39   56   56   56      0.100 0.0 1   0.400 180.0 2   2.500 0.0 3
torsion4     56   56   56   56      0.000 0.0 1   0.000 180.0 2   2.300 0.0 3
torsion4     56   56   56   57      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   56   58      0.000 0.0 1   0.000 180.0 2   1.300 0.0 3
torsion4     57   56   56   57      0.000 0.0 1   0.000 180.0 2   0.200 0.0 3
torsion4     58   56   56   75      0.200 0.0 1   0.000 180.0 2   0.180 0.0 3
torsion4     56   56   57   56      0.000 0.0 1   0.000 180.0 2   1.900 0.0 3
torsion4     56   56   57   57      0.000 0.0 1   0.000 180.0 2  -0.700 0.0 3
torsion4     57   56   57   56      0.000 0.0 1   0.000 180.0 2   0.300 0.0 3
torsion4     57   56   57   57      0.000 0.0 1   0.000 180.0 2   0.600 0.0 3
torsion4     56   56   58    9      0.300 0.0 1  -0.400 180.0 2   0.000 0.0 3
torsion4     56   56   58   56      0.000 0.0 1   0.000 180.0 2   0.500 0.0 3
torsion4     56   56   58   75      1.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   56   75   58      0.200 0.0 1   0.400 180.0 2   0.000 0.0 3
torsion4     56   57   57   56     -0.480 0.0 1   8.000 180.0 2   0.000 0.0 3
torsion4     57   57   57   57     -1.000 0.0 1   7.000 180.0 2   0.000 0.0 3
torsion4     56   58   75   56     -1.770 0.0 1   6.000 180.0 2   0.000 0.0 3


      ##########################################
      ##                                      ##
      ##  Torsional Parameters (Allenes-Odd)  ##
      ##                                      ##
      ##########################################


#torsion      1    2    2    1      0.000 0.0 1 -10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1 -12.000 180.0 2   0.000 0.0 3


      ###########################################
      ##                                       ##
      ##  Torsional Parameters (Allenes-Even)  ##
      ##                                       ##
      ###########################################


#torsion      1    2    2    1      0.000 0.0 1  10.000 180.0 2   0.000 0.0 3
#torsion      1    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3
#torsion      5    2    2    5      0.000 0.0 1  12.000 180.0 2   0.000 0.0 3


      ##################################
      ##                              ##
      ##  Stretch-Torsion Parameters  ##
      ##                              ##
      ##################################


strtors       0    1    1    0       0.000      0.000      0.059
strtors       0    1    2    0       0.000      0.000      0.270
strtors       0    1    3    0       0.000      0.000      0.100
strtors       0    1    6    0       0.000      0.000      0.100
strtors       0    1    8    0       0.000      0.000      0.061
strtors       0    1   15    0       0.000      0.000      0.170
strtors       0    1   19    0       0.000      0.000      0.036
strtors       0    1   25    0       0.000      0.000      0.104
strtors       0    1   56    0       0.000      0.000      0.059
strtors       0    1   57    0       0.000      0.000      0.270
strtors       0    1  150    0       0.000      0.000      0.050
strtors       0    2   19    0       0.000      0.000      0.087
strtors       0    6    6    0       0.000      0.000      0.220
strtors       0    6    8    0       0.000      0.000      0.053
strtors       0    6   22    0       0.000      0.000      0.053
strtors       0    6   56    0       0.000      0.000      0.140
strtors       0    6  153    0       0.000      0.000      0.500
strtors       0    8   22    0       0.000      0.000      0.053
strtors       0    8   56    0       0.000      0.000      0.061
strtors       0   15   15    0       0.000      0.000      0.220
strtors       0   19   19    0       0.000      0.000      0.012
strtors       0   19   22    0       0.000      0.000      0.036
strtors       0   19   36    0       0.000      0.000      0.012
strtors       0   22   22    0       0.000      0.000      0.053
strtors       0   56   56    0       0.000      0.000      0.059
strtors       0  145  146    0       0.000      0.000      0.600
strtors       0  150  150    0      -0.050     -2.700     -0.150
strtors       0  153  159    0      -0.050     -2.700      0.400


      ########################################
      ##                                    ##
      ##  Atomic Partial Charge Parameters  ##
      ##                                    ##
      ########################################


charge       16               1.0000
charge       30               1.0000
charge       39               1.0000
charge       47              -0.5000
charge       70               1.0000
charge      110               1.0000
charge      111               1.0000
charge        2              -0.15
charge        5               0.15


      #####################################
      ##                                 ##
      ##  Bond Dipole Moment Parameters  ##
      ##                                 ##
      #####################################


dipole        1    2          0.9000      0.500
dipole        1    3          1.0100      0.500
dipole        1    4          1.6400      0.500
dipole        1    6          1.1700      0.500
dipole        1    8          0.6800      0.500
dipole        1    9          1.6500      0.500
dipole        1   11          1.8200      0.500
dipole        1   12          2.0900      0.500
dipole        1   13          1.7900      0.500
dipole        1   14          1.7400      0.500
dipole        1   15          1.2000      0.500
dipole        1   16          1.2000      0.500
dipole        1   17          0.6000      0.500
dipole        1   18          1.2000      0.500
dipole        1   19         -0.7000      0.500
dipole        1   22          0.1500      0.500
dipole        1   25          0.9500      0.500
dipole        1   26         -0.6000      0.500
dipole        1   31         -0.6350      0.500
dipole        1   32         -0.6000      0.500
dipole        1   33         -0.5000      0.500
dipole        1   34         -1.1000      0.500
dipole        1   35         -1.0000      0.500
dipole        1   37          1.4000      0.500
dipole        1   38          0.3000      0.500
dipole        1   39          3.3350      0.500
dipole        1   40          1.6400      0.500
dipole        1   41          1.5000      0.500
dipole        1   43          1.3000      0.500
dipole        1   46          1.3300      0.500
dipole        1   50          0.9000      0.500
dipole        1   57          0.9000      0.500
dipole        1   70          1.6200      0.500
dipole        1   71         -1.4000      0.500
dipole        1   72          1.4000      0.500
dipole        1   75          1.7700      0.500
dipole        1  109          1.9000      0.500
dipole        1  110          1.3570      0.500
dipole        1  111          1.2900      0.500
dipole        1  145          1.9000      0.500
dipole        1  146          2.0300      0.500
dipole        1  150          1.0000      0.500
dipole        1  153          0.6700      0.500
dipole        1  154          1.1189      0.500
dipole        1  155         -0.1757      0.500
dipole        2    3          0.5000      0.500
dipole        2    4          0.3000      0.500
#dipole        2    5         -0.6000      0.500
dipole        2    6          0.0010      0.500
dipole        2    8         -0.6300      0.500
dipole        2    9          1.3000      0.500
dipole        2   11          0.9000      0.500
dipole        2   12          0.7200      0.500
dipole        2   13          1.5600      0.500
dipole        2   14          1.4000      0.500
dipole        2   18          0.9000      0.500
dipole        2   19         -1.2000      0.500
dipole        2   22         -0.1500      0.500
dipole        2   25          1.0400      0.500
dipole        2   26         -0.6000      0.500
dipole        2   31         -1.1200      0.500
dipole        2   36         -0.6000      0.500
dipole        2   37          1.2900      0.500
dipole        2   39          0.5830      0.500
dipole        2   40          0.8700      0.500
dipole        2   41          0.5500      0.500
dipole        2   42          0.9000      0.500
dipole        2   43          1.8000      0.500
dipole        2   46          0.9000      0.500
dipole        2   72          1.3000      0.500
dipole        2  106          0.3000      0.500
dipole        2  108          0.8260      0.500
dipole        2  110          2.3100      0.500
dipole        2  111          1.0000      0.500
dipole        2  143          2.8000      0.500
dipole        2  144          1.2900      0.500
dipole        3    5         -0.6000      0.500
dipole        3    6          0.1200      0.500
dipole        3    7          1.8600      0.500
dipole        3    9         -0.7200      0.500
dipole        3   11          1.4800      0.500
dipole        3   12          1.5800      0.500
dipole        3   13          1.5600      0.500
dipole        3   14          1.4000      0.500
dipole        3   22          0.3000      0.500
dipole        3   36         -0.6000      0.500
dipole        3   47          1.8600      0.500
dipole        3   56         -1.0100      0.500
dipole        3   57          0.5000      0.500
dipole        3   75          0.1200      0.500
dipole        3   76          1.2750      0.500
dipole        3   77          1.8600      0.500
dipole        3   78          1.8600      0.500
dipole        3   80          1.8600      0.500
dipole        3   81          1.0750      0.500
dipole        3   82          1.5000      0.500
dipole        3  101          1.0750      0.500
dipole        3  102          1.5000      0.500
dipole        3  120          0.8000      0.500
dipole        3  148          0.4000      0.500
dipole        4   10          2.5000      0.500
dipole        4   57          0.3000      0.500
dipole        4  124         -0.9200      0.500
dipole        5   17          0.4000      0.500
dipole        5   25          0.5200      0.500
dipole        5   34          0.7000      0.500
dipole        5   35          0.8000      0.500
dipole        5   50          0.6000      0.500
dipole        5   57          0.6000      0.500
dipole        5   71          0.9600      0.500
dipole        5  153          0.2200      0.500
dipole        6   19         -0.3800      0.500
dipole        6   21         -1.6700      0.500
dipole        6   24         -1.0100      0.500
dipole        6   25          0.9700      0.500
dipole        6   26         -1.5000      0.500
dipole        6   56         -1.1700      0.500
dipole        6   57          0.0010      0.500
dipole        6   73         -0.7000      0.500
dipole        6  153         -1.6500      0.500
dipole        7   17         -3.5500      0.500
dipole        7   18         -2.9300      0.500
dipole        7   43         -2.6000      0.500
dipole        7   46         -2.5300      0.500
dipole        7   58         -1.8600      0.500
dipole        7   67         -1.8600      0.500
dipole        7  106         -0.6500      0.500
dipole        7  153         -3.4000      0.500
dipole        7  154         -2.9589      0.500
dipole        8   23         -1.3400      0.500
dipole        8   50          0.6300      0.500
dipole        8   56         -0.6800      0.500
dipole        9   18          0.8000      0.500
dipole        9   28         -1.5800      0.500
dipole        9   30         -0.7200      0.500
dipole       15   44         -0.9000      0.500
dipole       19   22          0.8900      0.500
dipole       19   56          0.8500      0.500
dipole       21  145          1.7000      0.500
dipole       22   31         -0.5000      0.500
dipole       22   46          1.7000      0.500
dipole       22   56          0.1500      0.500
dipole       23   37          1.2000      0.500
dipole       23   40          1.4600      0.500
dipole       23   43          1.2000      0.500
dipole       23   72          1.4000      0.500
dipole       23  107          1.2000      0.500
dipole       23  109          1.2000      0.500
dipole       23  110          0.8680      0.500
dipole       23  111          0.2000      0.500
dipole       23  146          1.6900      0.500
dipole       23  150          1.2800      0.500
dipole       23  155          1.4571      0.500
dipole       24   75          1.3100      0.500
dipole       31   56          0.6350      0.500
dipole       37   40          0.3000      0.500
dipole       39   40          0.3000      0.500
dipole       39   48         -1.3000      0.500
dipole       39   69          3.1000      0.500
dipole       41   73         -1.4000      0.500
dipole       41  108         -0.5000      0.500
dipole       42   44         -0.1500      0.500
dipole       43   69          2.8000      0.500
dipole       58   78          1.8600      0.500
dipole       58   79          1.4100      0.500
dipole       69  143         -4.8000      0.500
dipole       70   71         -2.9200      0.500
dipole      145  146         -0.2800      0.500
dipole      154  155         -1.7153      0.500
dipole        1  159          1.7500      0.500
dipole       21  159          1.5700      0.500
dipole      153  159          0.5800      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (5-Ring)  ##
      ##                                          ##
      ##############################################


dipole5       1    2          0.7500      0.500
dipole5       1    3          1.1800      0.500
dipole5       1    6          1.1700      0.500
dipole5       1    8          0.6800      0.500
dipole5       1    9          1.6500      0.500
dipole5       1   15          1.2000      0.500
dipole5       1   18          1.3700      0.500
dipole5       1   19         -0.5500      0.500
dipole5       1   22          0.1500      0.500
dipole5       1   31         -0.4950      0.500
dipole5       1   37          1.2600      0.500
dipole5       1   40          1.6400      0.500
dipole5       1   57          0.7500      0.500
dipole5       1   75          1.4700      0.500
dipole5       2    3          0.5000      0.500
dipole5       2    6          0.0010      0.500
dipole5       2   18          0.9000      0.500
dipole5       2   37          1.1500      0.500
dipole5       2   40          0.5000      0.500
dipole5       2   41          0.8550      0.500
dipole5       2   42          0.9000      0.500
dipole5       3    6         -0.1200      0.500
dipole5       3    9         -0.7200      0.500
dipole5       3   75         -0.1200      0.500
dipole5       3  148          0.4000      0.500
dipole5       3  149          0.4000      0.500
dipole5       6   56         -1.1700      0.500
dipole5      37   40         -0.5000      0.500
dipole5      37   41          0.4000      0.500
dipole5      37   42         -0.4900      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (4-Ring)  ##
      ##                                          ##
      ##############################################


dipole4       6   56         -1.1700      0.500
dipole4       6   58         -0.1200      0.500
dipole4       8   56         -0.6800      0.500
dipole4       9   56         -1.6500      0.500
dipole4       9   58          0.7600      0.500
dipole4      15   56         -1.2000      0.500
dipole4      19   56          0.3000      0.500
dipole4      22   56         -0.1500      0.500
dipole4      56   57          0.6000      0.500
dipole4      56   58          0.7500      0.500
dipole4      56   75          1.8700      0.500
dipole4      57   58         -0.5000      0.500
dipole4      58   75         -0.1200      0.500


      ##############################################
      ##                                          ##
      ##  Bond Dipole Moment Parameters (3-Ring)  ##
      ##                                          ##
      ##############################################


dipole3      19   22         -0.8900      0.500
dipole3      22   49          0.7350      0.500
dipole3      22   67          0.5300      0.500


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Atom Parameters  ##
      ##                                       ##
      ###########################################


piatom        2                  1.0    -11.160     11.134
piatom        3                  1.0    -11.160     11.134
piatom        4                  1.0    -11.160     11.134
piatom        6                  2.0    -14.533     19.342
piatom        7                  1.0    -16.646     14.520
piatom       10                  1.0    -13.645     12.340
piatom       37                  1.0    -13.645     12.340
piatom       40                  2.0    -11.556     17.210
piatom       41                  2.0    -14.533     19.342
piatom       42                  2.0    -14.990     10.900
piatom       57                  1.0    -11.160     11.134
piatom       69                  2.0     -2.601     14.520
piatom      108                  1.0    -28.239     17.270
piatom      111                  1.0    -28.239     17.270
piatom      143                  1.0    -28.239     17.270
piatom      144                  1.0    -13.645     12.340
piatom      149                  2.0    -14.533     19.342
piatom      151                  2.0    -11.556     17.210
piatom      160                  1.0    -11.160     11.134
piatom      161                  1.0    -11.160     11.134
piatom      162                  1.0    -11.160     11.134


      ###########################################
      ##                                       ##
      ##  Conjugated Pisystem Bond Parameters  ##
      ##                                       ##
      ###########################################


pibond        2    2           2.820     0.1700
pibond        2    3           4.600     0.1660
pibond        2    4           7.790     0.1560
pibond        2   37           8.000     0.1850
pibond        2   39          10.880     0.1960
pibond        2   40          10.880     0.1960
pibond        2   41           8.200     0.1720
pibond        2   42           4.861     0.2980
pibond        2   43           1.100     0.3350
pibond        2   57           2.820     0.1740
pibond        2  111           3.500     0.2166
pibond        2  143           2.300     0.8760
pibond        2  144           2.300     0.2280
pibond        3    3           8.000     0.3500
pibond        3    4           4.600     0.1660
pibond        3    7           6.350     0.3000
pibond        3   57           4.600     0.1660
pibond        3   76           5.000     0.3000
pibond        3   77           6.350     0.3000
pibond        3   78           6.350     0.3000
pibond        3   80           6.350     0.3000
pibond        3   81           6.350     0.3000
pibond        3  101           5.000     0.3000
pibond        3  120           5.000     0.3000
pibond        4    4           4.600     0.2380
pibond        4   57           7.790     0.1560
pibond        7  153           6.000     0.1050
pibond       37   37           7.650     0.2200
pibond       37   40          10.880     0.1960
pibond       39   39          10.500     0.1700
pibond       39   40          10.880     0.1960
pibond       57   57           2.820     0.1700
pibond       69  143           8.300     0.0280
pibond      143  144           6.000     0.0240


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (5-Ring)  ##
      ##                                                ##
      ####################################################


pibond5       2    2           4.020     0.1690
pibond5       2    3           4.600     0.1660
pibond5       2   37           8.250     0.2380
pibond5       2   40           6.300     0.1960
pibond5       2   41           8.200     0.1620
pibond5       2   42           4.861     0.2000
pibond5       3    3           4.600     0.1660
pibond5       3   57           4.600     0.1660
pibond5      37   37           9.100     0.2800
pibond5      37   40           8.000     0.1960
pibond5      37   41           5.120     0.1700
pibond5      37   42           4.861     0.3970
pibond5      57   57           2.820     0.1700


      ####################################################
      ##                                                ##
      ##  Conjugated Pisystem Bond Parameters (4-Ring)  ##
      ##                                                ##
      ####################################################


pibond4      57   57           2.840     0.3900
pibond4      57   58           4.600     0.1660
pibond4      58   58           4.600     0.1660







############################################################################
# from k4.key
############################################################################

atom      165    O     "O central"              8     15.999     4
atom      166   Zn     "Zn MOF"                30     65.409     4
atom      167    O     "O Zn-O-C"               8     15.999     2
atom      168    C     "CSP2 CARBONYL "         6     12.000     3
atom        2    C     "CSP2 ALKENE (benz)"     6     12.000     3
atom        5    H     "EXCEPT ON N,O,S (benz)" 1      1.008     1
atom      169    C     "CSP2 ALKENE-168 "       6     12.000     3
atom      170    C     "CSP2 ALKENE"            6     12.000     3
atom      171    H     "EXCEPT ON N,O,S"        1      1.008     1

vdw           165                1.820     0.059
vdw           166                2.29      0.276
vdw           167                1.820     0.059
vdw           168                1.940     0.056
vdw           169                1.940     0.056
vdw           170               1.9600     0.0560
vdw           171               1.6200     0.0200      0.923

bond          165    166              0.85    2.075  
bond          166    167              0.85    2.015 

bond          168    167              7.535    1.285 
bond          169    168              4.845    1.480

# from pi-system calculations
bond            2      2              6.56     1.38
bond          169    170              6.56     1.38
bond          170    170              6.56     1.38

angle         166    165    166    0.40    109.471    0.000      0.000     Zn-O1-Zn
angle         165    166    167    0.2964  111.3      0.000      0.000     O1-Zn-O2
angle         167    166    167    0.2205  107.6      0.000      0.000     O2-Zn-O2
angle         166    167    168    0.4265  131.2      0.000      0.000     Zn-O2-C
angle         167    168    167    0.641   125.5      0.000      0.000     O2-C-O2
angle         170    169    168    0.7265  120.       0.000      0.000     C(ph)-C(ph)-C
# from zn4o_form-BDC-zn4o_form:
angle         167    168    169    0.78    117.0      0.000      0.000     O2-C-C(ph)

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       165  166  167  168  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  165  166  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3
torsion       166  167  168  167  0.0  0.0 1   10.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(3*phi))
torsion       167  166  167  168  0.0  0.0 1    0.0   0.0 2  0.0 180.0 3

# from zn4o_form-BDC-zn4o_form (dft calc): V(phi) = 1/2 * V0 * (1-cos(2*phi)), V0 = 8 kcal/mol
torsion       167  168  169  170   0.0    0.0 1    2.0 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))
torsion       166  167  168  169  0.0  0.0 1   10.0  180.0 2  0.0 0.0 3
torsion       170  170  169  168  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# V(phi) = 1/2 * V0 * (1-cos(2*phi))  from torsion 3    2    2    5  and pi-system calculations
torsion       168  169  170  171  0.0  0.0 1   5.983 180.0 2  0.0 0.0 3

# from pi-system calculations
torsion      2    2    2    2     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion      5    2    2    5      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion      2    2    2    5      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  169     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    170  169  170  170     -0.670 0.0 1    5.983 180.0 2    0.000 0.0 3
torsion    171  170  170  171      0.000 0.0 1    6.881 180.0 2    0.000 0.0 3
torsion    170  169  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3
torsion    169  170  170  171      0.250 0.0 1    5.385 180.0 2   -0.550 0.0 3


charge  165   -1.44
charge  166    1.26
charge  167   -0.67
charge  168    0.68
charge  169    0.06
charge  170   -0.16
charge  171    0.16

#dipole      166    165         3.352     0.5
#dipole      166    167         2.794     0.5
#dipole      168    167         2.255     0.5
#dipole      168      2        -0.432     0.5
#dipole        5      2         0.6       0.5  

#dipole      166    165         3.867     0.5
#dipole      166    167         3.214     0.5
#dipole      168    167         2.361     0.5
#dipole      168      2        -0.482     0.5
#dipole        5      2         0.6       0.5  

#C-O wag (from zn4o_form-BDC-zn4o_form)
opbend         168 170   0    0      0.46


# parameters from atom type 3
strbnd      169  168  167      0.130      0.130
angang        168       0.240     0.300     0.000

# parameters for the central oxygen
strbnd      166 165 166        0.4        0.4
#angang        165       0.0    0.000     0.000

# need to be added due to my adding the atom types 169-171, instead of using the original 2&5
bond        170  171           5.150     1.1010
angle       169  170  170      0.760     122.00     121.70       0.00
angle       170  169  170      0.760     122.00     121.70       0.00
angle       170  170  171      0.490     120.00     120.50       0.00
angle       169  170  171      0.490     120.00     120.50       0.00
strbnd      169  170  170      0.130      0.130
strbnd      170  169  170      0.130      0.130
strbnd      170  170  171      0.080      0.080
strbnd      169  170  171      0.080      0.080
angang      169                0.240      0.300      0.000
angang      170                0.240      0.300      0.000
opbend      169  170    0    0            0.200
opbend      170  170    0    0            0.200
opbend      171  170    0    0            0.110


==> anc/fig-11-and-13/nosehoover-rigid/run-tinker.sh <==
#!/bin/sh

bin=/opt/tinker/bin
output_key_file=MOFwithBenzene.key
benzene_molecules=10
mof_unitcells=1

# high temperature to distribute benzene evenly
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 200000 1 0.1 2 1000 | tee MOFwithBenzene-1.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-1.log
cp MOFwithBenzene.dyn MOFwithBenzene-1.dyn

# put benzene to the run temperature before unfreezing MOF atoms to prevent guest benzene molecules from collapsing the MOF structure
echo inactive -$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424) >> $output_key_file # freeze MOF atoms
$bin/dynamic MOFwithBenzene 10000 1 0.1 2 300 | tee MOFwithBenzene-2.log
head -n -1 $output_key_file > temp_key_file; mv temp_key_file $output_key_file # unfreeze MOF atoms
rm MOFwithBenzene.arc MOFwithBenzene-2.log
cp MOFwithBenzene.dyn MOFwithBenzene-2.dyn

# equilibrate
$bin/dynamic MOFwithBenzene 2000000 1 0.1 2 300 | tee MOFwithBenzene-3.log
rm MOFwithBenzene.arc MOFwithBenzene-3.log
cp MOFwithBenzene.dyn MOFwithBenzene-3.dyn

# production
$bin/dynamic MOFwithBenzene 100000000 1 1.0 2 300 | tee MOFwithBenzene-4.log
rm MOFwithBenzene-4.log
mv MOFwithBenzene.arc MOFwithBenzene-4.arc
cp MOFwithBenzene.dyn MOFwithBenzene-4.dyn
sed -i '/25.945700   25.945700   25.945700   90.000000   90.000000   90.000000/d' MOFwithBenzene-4.arc # clean up lines that VMD can't read


# post-processing

# get file of benzene hydrogen atoms
# remove MOF atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-$(expr $benzene_molecules \* 12 + 1) $(expr $benzene_molecules \* 12 + $mof_unitcells \* 424)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.benH
# Remove benzene carbon atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.benH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.benH

# get file of MOF hydrogen atoms
# remove benzene atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
2
-1 $(expr $benzene_molecules \* 12)
EOF
mv MOFwithBenzene-4.xyz MOFwithBenzene-4.arc.mofH
# Remove MOF non-hydrogen atoms
$bin/xyzedit <<EOF
MOFwithBenzene-4.arc.mofH
Schmid2007TinkerV7SeparateAtomTypesPointCharges.prm
3
2 165 166 167 168 169 170
EOF
mv MOFwithBenzene-4.arc.xyz MOFwithBenzene-4.arc.mofH

